Heptagon Functions and Seven-Gluon Amplitudes in Multi-Regge Kinematics

We compute all $2\to5$ gluon scattering amplitudes in planar $\mathcal{N}=4$ super-Yang-Mills theory in the multi-Regge limit that is sensitive to the non-trivial ("long") Regge cut. We provide the amplitudes through four loops and to all logarithmic accuracy at leading power, in terms of single-valued multiple polylogarithms of two variables. To obtain these results, we leverage the function-level results for the amplitudes in the Steinmann cluster bootstrap. To high powers in the series expansion in the two variables, our results agree with the recently conjectured all-order central emission vertex used in the Fourier-Mellin representation of amplitudes in multi-Regge kinematics. Our results therefore provide a resummation of the Fourier-Mellin residues into single-valued polylogarithms, and constitute an important cross-check between the bootstrap approach and the all-orders multi-Regge proposal.

==> anc/g_h_MHV.m <==
(***************************************************************************)
(*                                                                         *)
(*  Ancillary file to                                                      *)
(*  "Heptagon Functions and Seven-Gluon Amplitudes                         *)
(*   in Multi-Regge Kinematics"                                            *)
(*  by L. J. Dixon, Y.-T. Liu, and J. Miczajka                             *)
(*                                                                         *)
(*                                                                         *)
(*  This file contains properly normalized seven-gluon amplitudes in the   *)
(*  MRK, doubly expanded in perturbative loops and large logarithms        *)
(*  ln(tau_1), ln(tau_2).                                                  *)
(*                                                                         *)
(*  The functions g[L, {n1, n2}, {h1, h2, h3}] and                         *)
(*  h[L, {n1, n2}, {h1, h2, h3}] are defined according to eq (2.25)        *)
(*  of the main text, where in their arguments `L` is the loop order,      *)
(*  `n1` and `n2` correspond to powers of ln(tau_1) and ln(tau_2), and     *)
(*  `h1, h2, h3` are the helicities of the centrally produced gluons.      *)
(*                                                                         *)
(*  cG is the single-valued curly G function as defined in the main text;  *)
(*  and r1 := rho_1 and r2 := rho_2 are simplicial coordinates.            *)
(*  We give our results in Lyndon bases where cG[..., r1] can have         *)
(*  entries {0, 1, r2} and cG[..., r2] only have entries {0, 1}.           *)
(*  The cG expressions can be conveniently manipulated in Mathematica      *) 
(*  using the PolyLogTools package.                                        *)
(*                                                                         *)
(*  For NMHV amplitudes, there are also rational prefactors                *)
(*  R[a,b,c] := R_{abc} and Rb := \bar{R}_{abc}, defined by eq (2.23).     *)
(*                                                                         *)
(***************************************************************************)

g[1, {0, 0}, {1, 1, 1}] = cG[0, r1]/2 - cG[1, r1]/2 - cG[1, r2]/2
 
g[2, {0, 0}, {1, 1, 1}] = -1/6*(Pi^2*cG[0, r1]) + (Pi^2*cG[1, r1])/6 + 
     (cG[0, r1]^2*cG[1, r1])/2 - (cG[0, r1]*cG[0, r2]*cG[1, r1])/2 - 
     (cG[0, r1]*cG[1, r1]^2)/2 + cG[1, r1]^3/3 + (Pi^2*cG[1, r2])/6 + 
     (cG[0, r2]^2*cG[1, r2])/2 + (cG[0, r1]*cG[1, r1]*cG[1, r2])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2])/2 - (cG[0, r2]*cG[1, r2]^2)/2 + 
     cG[1, r2]^3/3 + (cG[0, r1]*cG[1, r1]*cG[r2, r1])/2 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1])/2 - 2*cG[0, r1]*cG[0, 1, r1] + 
     cG[0, r2]*cG[0, 1, r1] - cG[1, r2]*cG[0, 1, r1] - 
     cG[r2, r1]*cG[0, 1, r1] - 2*cG[0, r2]*cG[0, 1, r2] - 
     cG[1, r1]*cG[0, 1, r2] + cG[r2, r1]*cG[0, 1, r2] + 
     cG[1, r2]*cG[0, r2, r1] - cG[0, r1]*cG[1, r2, r1] + 
     cG[1, r1]*cG[1, r2, r1] - cG[1, r2]*cG[1, r2, r1] + 4*cG[0, 0, 1, r1] + 
     4*cG[0, 0, 1, r2] + 2*cG[0, 1, r2, r1] - 2*cG[1, 1, r2, r1]
 
g[2, {0, 1}, {1, 1, 1}] = -(cG[0, r2]*cG[1, r2]) + cG[1, r2]^2
 
g[2, {1, 0}, {1, 1, 1}] = -(cG[0, r1]*cG[1, r1]) + cG[1, r1]^2
 
g[3, {0, 0}, {1, 1, 1}] = (11*Pi^4*cG[0, r1])/90 - (Pi^2*cG[0, r1]^3)/12 - 
     (11*Pi^4*cG[1, r1])/90 - (cG[0, r1]^4*cG[1, r1])/16 + 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1])/6 + 
     (cG[0, r1]^3*cG[0, r2]*cG[1, r1])/8 + (Pi^2*cG[0, r2]^2*cG[1, r1])/12 - 
     (5*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1])/16 + 
     (3*cG[0, r1]*cG[0, r2]^3*cG[1, r1])/8 - (cG[0, r2]^4*cG[1, r1])/8 + 
     (Pi^2*cG[0, r1]*cG[1, r1]^2)/12 + (cG[0, r1]^3*cG[1, r1]^2)/8 - 
     (Pi^2*cG[0, r2]*cG[1, r1]^2)/12 - (3*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2)/
      8 + (cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2)/2 - (cG[0, r2]^3*cG[1, r1]^2)/
      8 - (5*Pi^2*cG[1, r1]^3)/36 - (cG[0, r1]^2*cG[1, r1]^3)/4 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]^3)/24 - (cG[0, r2]^2*cG[1, r1]^3)/12 + 
     (cG[0, r1]*cG[1, r1]^4)/4 - (cG[0, r2]*cG[1, r1]^4)/12 - 
     cG[1, r1]^5/10 - (11*Pi^4*cG[1, r2])/90 + (Pi^2*cG[0, r1]^2*cG[1, r2])/
      4 - (Pi^2*cG[0, r2]^2*cG[1, r2])/4 - (cG[0, r2]^4*cG[1, r2])/16 - 
     (2*Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2])/3 - 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2])/8 - 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2])/3 + 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2])/8 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/4 + 
     (cG[0, r2]^3*cG[1, r1]*cG[1, r2])/4 + (Pi^2*cG[1, r1]^2*cG[1, r2])/3 + 
     (3*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2])/8 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/8 - 
     (3*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/16 - 
     (7*cG[0, r1]*cG[1, r1]^3*cG[1, r2])/24 + (cG[1, r1]^4*cG[1, r2])/12 - 
     (Pi^2*cG[0, r1]*cG[1, r2]^2)/4 + (Pi^2*cG[0, r2]*cG[1, r2]^2)/3 + 
     (cG[0, r2]^3*cG[1, r2]^2)/8 + (Pi^2*cG[1, r1]*cG[1, r2]^2)/3 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2)/16 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/8 - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/4 + 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2)/8 - (cG[1, r1]^3*cG[1, r2]^2)/24 - 
     (5*Pi^2*cG[1, r2]^3)/36 - (cG[0, r2]^2*cG[1, r2]^3)/4 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^3)/6 - (cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/
      8 - (cG[1, r1]^2*cG[1, r2]^3)/24 + (cG[0, r2]*cG[1, r2]^4)/4 + 
     (cG[1, r1]*cG[1, r2]^4)/12 - cG[1, r2]^5/10 - 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1])/6 - 
     (cG[0, r1]^3*cG[1, r1]*cG[r2, r1])/8 + 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1])/8 - 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/8 + 
     (cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/4 - (Pi^2*cG[1, r1]^2*cG[r2, r1])/
      12 - (cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/2 + 
     (cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/8 + 
     (5*cG[0, r1]*cG[1, r1]^3*cG[r2, r1])/24 - 
     (cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/12 - (cG[1, r1]^4*cG[r2, r1])/12 - 
     (Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1])/6 + 
     (Pi^2*cG[0, r2]*cG[1, r2]*cG[r2, r1])/3 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r2]^3*cG[1, r2]*cG[r2, r1])/8 + 
     (Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/6 - 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/8 + 
     2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1] - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/2 + 
     (5*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/12 - (Pi^2*cG[1, r2]^2*cG[r2, r1])/
      12 - (cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/8 - 
     (cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]^3*cG[r2, r1])/3 + 
     (cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/8 + 
     (cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/4 - (cG[1, r2]^4*cG[r2, r1])/12 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2)/16 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/4 - 
     (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2)/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^2)/8 - 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/8 + (cG[1, r1]^3*cG[r2, r1]^2)/24 + 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2)/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2)/2 - 
     (cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2)/16 - cG[0, r1]*cG[1, r1]*cG[1, r2]*
      cG[r2, r1]^2 + (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/2 + 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^2)/8 - 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2)/4 - 
     (cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/2 + (cG[1, r2]^3*cG[r2, r1]^2)/24 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]^3)/4 + (cG[1, r1]^2*cG[r2, r1]^3)/8 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^3)/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/4 + (cG[1, r2]^2*cG[r2, r1]^3)/8 + 
     (5*Pi^2*cG[0, r1]*cG[0, 1, r1])/6 + (5*cG[0, r1]^3*cG[0, 1, r1])/8 - 
     (Pi^2*cG[0, r2]*cG[0, 1, r1])/3 - cG[0, r1]^2*cG[0, r2]*cG[0, 1, r1] + 
     (11*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1])/8 - (3*cG[0, r2]^3*cG[0, 1, r1])/
      4 + cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1] - 
     (cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1])/4 + 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r1])/2 + (Pi^2*cG[1, r2]*cG[0, 1, r1])/
      3 + cG[0, r1]^2*cG[1, r2]*cG[0, 1, r1] - 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/4 + 
     (5*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/2 - cG[0, r1]*cG[1, r1]*cG[1, r2]*
      cG[0, 1, r1] - (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/2 + 
     (13*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (7*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/4 + (cG[1, r2]^3*cG[0, 1, r1])/
      4 + (Pi^2*cG[r2, r1]*cG[0, 1, r1])/2 + cG[0, r1]^2*cG[r2, r1]*
      cG[0, 1, r1] - (5*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (7*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (13*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (9*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1])/8 - cG[0, r2]*cG[r2, r1]^2*
      cG[0, 1, r1] - (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/4 + 
     (5*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/4 + (cG[r2, r1]^3*cG[0, 1, r1])/
      4 + (5*Pi^2*cG[0, r2]*cG[0, 1, r2])/6 + (5*cG[0, r2]^3*cG[0, 1, r2])/
      8 + (Pi^2*cG[1, r1]*cG[0, 1, r2])/3 - 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2])/2 + 
     (3*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/2 + 
     (17*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/8 + (cG[1, r1]^3*cG[0, 1, r2])/
      4 - (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/2 - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/2 + 
     (cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2])/2 + 
     (cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/2 - (Pi^2*cG[r2, r1]*cG[0, 1, r2])/
      2 + (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2])/2 - 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (5*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2] - 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 + cG[0, r1]*cG[1, r2]*
      cG[r2, r1]*cG[0, 1, r2] - (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/
      4 - (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (7*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/8 + 
     (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 - (cG[r2, r1]^3*cG[0, 1, r2])/
      4 + (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2] + 
     (3*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 + (Pi^2*cG[1, r1]*cG[0, r2, r1])/
      6 - cG[0, r1]^2*cG[1, r1]*cG[0, r2, r1] + 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/4 - 
     (7*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1])/4 + 
     (5*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/2 - (cG[1, r1]^3*cG[0, r2, r1])/
      4 - (Pi^2*cG[1, r2]*cG[0, r2, r1])/3 - 
     (cG[0, r1]^2*cG[1, r2]*cG[0, r2, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/2 - 
     cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1] - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/2 + 
     (9*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 + 
     (3*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]^2*cG[0, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/4 - 
     (cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/2 - (cG[1, r2]^3*cG[0, r2, r1])/
      4 - (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 + 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/2 - 3*cG[0, r1]*cG[1, r2]*
      cG[r2, r1]*cG[0, r2, r1] + (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*
       cG[0, r2, r1])/2 - (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/
      4 - (3*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/4 - 
     (3*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/2 + 
     (cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 - cG[1, r1]*cG[0, 1, r1]*
      cG[0, r2, r1] + (cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 + 2*cG[0, r2]*cG[0, 1, r2]*
      cG[0, r2, r1] + (cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 - 
     (cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/2 - cG[r2, r1]*cG[0, 1, r2]*
      cG[0, r2, r1] + (cG[1, r1]*cG[0, r2, r1]^2)/2 - 
     (cG[1, r2]*cG[0, r2, r1]^2)/2 + (Pi^2*cG[0, r1]*cG[1, r2, r1])/3 + 
     (cG[0, r1]^3*cG[1, r2, r1])/4 + (Pi^2*cG[0, r2]*cG[1, r2, r1])/6 - 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r2, r1])/4 + 2*cG[0, r1]*cG[0, r2]^2*
      cG[1, r2, r1] - (3*cG[0, r2]^3*cG[1, r2, r1])/4 - 
     (Pi^2*cG[1, r1]*cG[1, r2, r1])/6 - (cG[0, r1]^2*cG[1, r1]*cG[1, r2, r1])/
      2 + 3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r1] - 
     (9*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/4 - (cG[1, r1]^3*cG[1, r2, r1])/
      2 + (Pi^2*cG[1, r2]*cG[1, r2, r1])/6 + 
     (3*cG[0, r1]^2*cG[1, r2]*cG[1, r2, r1])/4 - 
     (17*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (11*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (3*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/4 + cG[0, r1]*cG[1, r2]^2*
      cG[1, r2, r1] - (7*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/4 - 
     (5*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/4 + (cG[1, r2]^3*cG[1, r2, r1])/
      2 + (5*cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (13*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1] - 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (13*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (5*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (13*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (15*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[r2, r1]^2*cG[1, r2, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/4 + 
     (7*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 - cG[1, r2]*cG[0, 1, r1]*
      cG[1, r2, r1] + (cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (3*cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 2*cG[1, r1]*cG[0, 1, r2]*
      cG[1, r2, r1] - (cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 + cG[0, r1]*cG[0, r2, r1]*
      cG[1, r2, r1] - cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1] + 
     2*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - (5*Pi^2*cG[0, 0, 1, r1])/3 - 
     (17*cG[0, r1]^2*cG[0, 0, 1, r1])/4 + 
     (9*cG[0, r1]*cG[0, r2]*cG[0, 0, 1, r1])/2 - 
     (11*cG[0, r2]^2*cG[0, 0, 1, r1])/4 - 
     (cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[1, r1]^2*cG[0, 0, 1, r1])/2 - 
     (9*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     (15*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1])/2 - 
     (15*cG[1, r2]^2*cG[0, 0, 1, r1])/4 - 
     (9*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
     (9*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (7*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (7*cG[r2, r1]^2*cG[0, 0, 1, r1])/4 - 2*cG[0, 1, r2]*cG[0, 0, 1, r1] - 
     2*cG[0, r2, r1]*cG[0, 0, 1, r1] + cG[1, r2, r1]*cG[0, 0, 1, r1] - 
     (5*Pi^2*cG[0, 0, 1, r2])/3 - (17*cG[0, r2]^2*cG[0, 0, 1, r2])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2])/2 - 6*cG[0, r2]*cG[1, r1]*
      cG[0, 0, 1, r2] - (13*cG[1, r1]^2*cG[0, 0, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2])/2 + cG[1, r1]*cG[1, r2]*
      cG[0, 0, 1, r2] - (3*cG[1, r2]^2*cG[0, 0, 1, r2])/2 - 
     cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r2] + 
     (11*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 5*cG[1, r1]*cG[r2, r1]*
      cG[0, 0, 1, r2] - (cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/2 - 
     (7*cG[r2, r1]^2*cG[0, 0, 1, r2])/4 - cG[0, 1, r1]*cG[0, 0, 1, r2] - 
     2*cG[0, r2, r1]*cG[0, 0, 1, r2] + cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     3*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r1] - 4*cG[0, r2]*cG[1, r1]*
      cG[0, 0, r2, r1] - 2*cG[1, r1]^2*cG[0, 0, r2, r1] + 
     (7*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, r1])/2 - 
     (7*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1])/2 + 3*cG[1, r1]*cG[1, r2]*
      cG[0, 0, r2, r1] + 2*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1] + 
     (11*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/2 - 
     cG[0, 1, r1]*cG[0, 0, r2, r1] + 2*cG[0, 1, r2]*cG[0, 0, r2, r1] - 
     3*cG[1, r2, r1]*cG[0, 0, r2, r1] - cG[0, r1]^2*cG[0, 1, 1, r1] + 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r1])/2 - (cG[0, r2]^2*cG[0, 1, 1, r1])/
      2 - cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r1] + 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 + 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 - (cG[1, r2]^2*cG[0, 1, 1, r1])/
      2 - (cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 - cG[1, r1]*cG[r2, r1]*
      cG[0, 1, 1, r1] - (cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 - 
     cG[0, 1, r2]*cG[0, 1, 1, r1] - cG[0, r2, r1]*cG[0, 1, 1, r1] + 
     2*cG[1, r2, r1]*cG[0, 1, 1, r1] - cG[0, r2]^2*cG[0, 1, 1, r2] - 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2])/2 + (cG[1, r1]^2*cG[0, 1, 1, r2])/
      2 - cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2] - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/2 + cG[1, r2]*cG[r2, r1]*
      cG[0, 1, 1, r2] + cG[0, 1, r1]*cG[0, 1, 1, r2] - 
     cG[0, r2, r1]*cG[0, 1, 1, r2] + 2*cG[1, r2, r1]*cG[0, 1, 1, r2] - 
     Pi^2*cG[0, 1, r2, r1] - cG[0, r1]^2*cG[0, 1, r2, r1] + 
     (5*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r1])/2 - 
     2*cG[0, r2]^2*cG[0, 1, r2, r1] - (cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r1])/
      2 + (cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1])/2 + 
     (cG[1, r1]^2*cG[0, 1, r2, r1])/2 - 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 + 5*cG[0, r2]*cG[1, r2]*
      cG[0, 1, r2, r1] + (cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 - 
     cG[1, r2]^2*cG[0, 1, r2, r1] - (7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/
      2 + (7*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
     5*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1] - 
     (3*cG[r2, r1]^2*cG[0, 1, r2, r1])/2 + cG[0, 1, r1]*cG[0, 1, r2, r1] - 
     3*cG[0, 1, r2]*cG[0, 1, r2, r1] - cG[0, r2, r1]*cG[0, 1, r2, r1] + 
     cG[1, r2, r1]*cG[0, 1, r2, r1] - (Pi^2*cG[0, r2, 1, r1])/3 + 
     cG[0, r1]^2*cG[0, r2, 1, r1] - 3*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r1] + 
     2*cG[0, r2]^2*cG[0, r2, 1, r1] - (cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r1])/
      2 + (cG[1, r1]^2*cG[0, r2, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, r2, 1, r1])/2 - 
     (5*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/2 + 
     cG[1, r2]^2*cG[0, r2, 1, r1] + (3*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/
      2 - 2*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r1] + 
     (cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/2 + cG[1, r2]*cG[r2, r1]*
      cG[0, r2, 1, r1] + (cG[r2, r1]^2*cG[0, r2, 1, r1])/2 + 
     2*cG[0, 1, r1]*cG[0, r2, 1, r1] - cG[0, 1, r2]*cG[0, r2, 1, r1] - 
     cG[0, r2, r1]*cG[0, r2, 1, r1] - 2*cG[1, r2, r1]*cG[0, r2, 1, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r1])/2 - cG[0, r2]*cG[1, r1]*
      cG[0, r2, r2, r1] - cG[1, r1]^2*cG[0, r2, r2, r1] + 
     (7*cG[0, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 - 3*cG[0, r2]*cG[1, r2]*
      cG[0, r2, r2, r1] - 2*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1] + 
     (cG[1, r2]^2*cG[0, r2, r2, r1])/2 + cG[1, r1]*cG[r2, r1]*
      cG[0, r2, r2, r1] + 5*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1] + 
     2*cG[0, 1, r2]*cG[0, r2, r2, r1] - cG[1, r2, r1]*cG[0, r2, r2, r1] + 
     (Pi^2*cG[1, 1, r2, r1])/3 + (cG[0, r1]^2*cG[1, 1, r2, r1])/2 - 
     3*cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r1] + 
     (7*cG[0, r2]^2*cG[1, 1, r2, r1])/2 + 2*cG[0, r1]*cG[1, r1]*
      cG[1, 1, r2, r1] - 4*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1] + 
     (5*cG[1, r1]^2*cG[1, 1, r2, r1])/2 - 
     (3*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/2 + 
     cG[1, r2]^2*cG[1, 1, r2, r1] + cG[0, r1]*cG[r2, r1]*cG[1, 1, r2, r1] - 
     (11*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 + 
     (11*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
     (cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 + 
     (5*cG[r2, r1]^2*cG[1, 1, r2, r1])/2 - 2*cG[0, 1, r2]*cG[1, 1, r2, r1] + 
     cG[1, r2, r1]*cG[1, 1, r2, r1] - (3*cG[0, r1]^2*cG[1, r2, r2, r1])/2 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r1])/2 - 
     (3*cG[0, r2]^2*cG[1, r2, r2, r1])/2 + 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r1])/2 - 
     (11*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1])/2 + 
     (3*cG[1, r1]^2*cG[1, r2, r2, r1])/2 - 
     (9*cG[0, r1]*cG[1, r2]*cG[1, r2, r2, r1])/2 + 
     (11*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/2 + 
     cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1] - 
     (3*cG[1, r2]^2*cG[1, r2, r2, r1])/2 - 5*cG[0, r1]*cG[r2, r1]*
      cG[1, r2, r2, r1] + cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r1] + 
     6*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1] - 6*cG[1, r2]*cG[r2, r1]*
      cG[1, r2, r2, r1] - 2*cG[0, 1, r1]*cG[1, r2, r2, r1] - 
     2*cG[0, 1, r2]*cG[1, r2, r2, r1] + cG[0, r2, r1]*cG[1, r2, r2, r1] - 
     2*cG[1, r2, r1]*cG[1, r2, r2, r1] + 18*cG[0, r1]*cG[0, 0, 0, 1, r1] - 
     9*cG[0, r2]*cG[0, 0, 0, 1, r1] + 3*cG[1, r1]*cG[0, 0, 0, 1, r1] + 
     9*cG[1, r2]*cG[0, 0, 0, 1, r1] + 9*cG[r2, r1]*cG[0, 0, 0, 1, r1] + 
     18*cG[0, r2]*cG[0, 0, 0, 1, r2] + 9*cG[1, r1]*cG[0, 0, 0, 1, r2] + 
     3*cG[1, r2]*cG[0, 0, 0, 1, r2] - 9*cG[r2, r1]*cG[0, 0, 0, 1, r2] - 
     3*cG[1, r1]*cG[0, 0, 0, r2, r1] - 9*cG[1, r2]*cG[0, 0, 0, r2, r1] + 
     3*cG[0, r1]*cG[0, 0, 1, 1, r1] - cG[0, r2]*cG[0, 0, 1, 1, r1] + 
     3*cG[1, r1]*cG[0, 0, 1, 1, r1] + cG[1, r2]*cG[0, 0, 1, 1, r1] + 
     cG[r2, r1]*cG[0, 0, 1, 1, r1] + 3*cG[0, r2]*cG[0, 0, 1, 1, r2] + 
     cG[1, r1]*cG[0, 0, 1, 1, r2] + 3*cG[1, r2]*cG[0, 0, 1, 1, r2] - 
     cG[r2, r1]*cG[0, 0, 1, 1, r2] + 5*cG[0, r1]*cG[0, 0, 1, r2, r1] - 
     5*cG[0, r2]*cG[0, 0, 1, r2, r1] + 2*cG[1, r1]*cG[0, 0, 1, r2, r1] + 
     6*cG[1, r2]*cG[0, 0, 1, r2, r1] + 5*cG[r2, r1]*cG[0, 0, 1, r2, r1] - 
     4*cG[0, r1]*cG[0, 0, r2, 1, r1] + 6*cG[0, r2]*cG[0, 0, r2, 1, r1] + 
     2*cG[1, r1]*cG[0, 0, r2, 1, r1] - 3*cG[1, r2]*cG[0, 0, r2, 1, r1] - 
     4*cG[r2, r1]*cG[0, 0, r2, 1, r1] - cG[1, r1]*cG[0, 0, r2, r2, r1] - 
     6*cG[1, r2]*cG[0, 0, r2, r2, r1] - cG[0, r1]*cG[0, 1, 0, r2, r1] + 
     cG[0, r2]*cG[0, 1, 0, r2, r1] + cG[1, r1]*cG[0, 1, 0, r2, r1] - 
     cG[1, r2]*cG[0, 1, 0, r2, r1] - cG[r2, r1]*cG[0, 1, 0, r2, r1] + 
     3*cG[0, r1]*cG[0, 1, 1, 1, r1] - 2*cG[0, r2]*cG[0, 1, 1, 1, r1] + 
     2*cG[1, r2]*cG[0, 1, 1, 1, r1] + 2*cG[r2, r1]*cG[0, 1, 1, 1, r1] + 
     3*cG[0, r2]*cG[0, 1, 1, 1, r2] + 2*cG[1, r1]*cG[0, 1, 1, 1, r2] - 
     2*cG[r2, r1]*cG[0, 1, 1, 1, r2] - cG[1, r2]*cG[0, 1, 1, r2, r1] - 
     cG[0, r2]*cG[0, 1, r2, 1, r1] - 2*cG[1, r1]*cG[0, 1, r2, 1, r1] - 
     2*cG[1, r2]*cG[0, 1, r2, 1, r1] + cG[r2, r1]*cG[0, 1, r2, 1, r1] + 
     5*cG[0, r1]*cG[0, 1, r2, r2, r1] - 6*cG[0, r2]*cG[0, 1, r2, r2, r1] + 
     8*cG[1, r2]*cG[0, 1, r2, r2, r1] + 6*cG[r2, r1]*cG[0, 1, r2, r2, r1] - 
     cG[0, r1]*cG[0, r2, 1, 1, r1] + 2*cG[0, r2]*cG[0, r2, 1, 1, r1] - 
     2*cG[1, r2]*cG[0, r2, 1, 1, r1] - cG[r2, r1]*cG[0, r2, 1, 1, r1] - 
     2*cG[0, r1]*cG[0, r2, 1, r2, r1] + 3*cG[0, r2]*cG[0, r2, 1, r2, r1] + 
     cG[1, r1]*cG[0, r2, 1, r2, r1] - 2*cG[r2, r1]*cG[0, r2, 1, r2, r1] - 
     cG[0, r1]*cG[0, r2, r2, 1, r1] + 2*cG[0, r2]*cG[0, r2, r2, 1, r1] + 
     3*cG[1, r1]*cG[0, r2, r2, 1, r1] + 2*cG[1, r2]*cG[0, r2, r2, 1, r1] - 
     2*cG[r2, r1]*cG[0, r2, r2, 1, r1] - cG[1, r1]*cG[0, r2, r2, r2, r1] - 
     7*cG[1, r2]*cG[0, r2, r2, r2, r1] - 4*cG[0, r1]*cG[1, 1, 1, r2, r1] + 
     10*cG[0, r2]*cG[1, 1, 1, r2, r1] - 9*cG[1, r1]*cG[1, 1, 1, r2, r1] - 
     cG[1, r2]*cG[1, 1, 1, r2, r1] - 10*cG[r2, r1]*cG[1, 1, 1, r2, r1] - 
     3*cG[0, r1]*cG[1, 1, r2, r2, r1] + 11*cG[0, r2]*cG[1, 1, r2, r2, r1] - 
     9*cG[1, r1]*cG[1, 1, r2, r2, r1] - cG[1, r2]*cG[1, 1, r2, r2, r1] - 
     10*cG[r2, r1]*cG[1, 1, r2, r2, r1] + 7*cG[0, r1]*cG[1, r2, r2, r2, r1] - 
     cG[0, r2]*cG[1, r2, r2, r2, r1] - 8*cG[1, r1]*cG[1, r2, r2, r2, r1] + 
     8*cG[1, r2]*cG[1, r2, r2, r2, r1] - 36*cG[0, 0, 0, 0, 1, r1] - 
     36*cG[0, 0, 0, 0, 1, r2] - 6*cG[0, 0, 0, 1, 1, r1] - 
     6*cG[0, 0, 0, 1, 1, r2] - 6*cG[0, 0, 0, 1, r2, r1] + 
     12*cG[0, 0, 0, r2, 1, r1] + 4*cG[0, 0, 1, 0, r2, r1] - 
     6*cG[0, 0, 1, 1, 1, r1] - 6*cG[0, 0, 1, 1, 1, r2] - 
     2*cG[0, 0, 1, 1, r2, r1] - 4*cG[0, 0, 1, r2, 1, r1] - 
     6*cG[0, 0, 1, r2, r2, r1] + 2*cG[0, 0, r2, 0, 1, r1] - 
     4*cG[0, 0, r2, 1, 1, r1] + 8*cG[0, 0, r2, 1, r2, r1] + 
     6*cG[0, 0, r2, r2, 1, r1] - 2*cG[0, 1, 0, r2, 1, r1] + 
     4*cG[0, 1, 0, r2, r2, r1] + 2*cG[0, 1, 1, 0, r2, r1] - 
     4*cG[0, 1, 1, 1, r2, r1] + 2*cG[0, 1, r2, 0, r2, r1] + 
     4*cG[0, 1, r2, 1, 1, r1] - 2*cG[0, 1, r2, 1, r2, r1] - 
     12*cG[0, 1, r2, r2, r2, r1] + 2*cG[0, r2, 0, r2, 1, r1] + 
     2*cG[0, r2, 1, 1, r2, r1] - 2*cG[0, r2, 1, r2, 1, r1] + 
     4*cG[0, r2, 1, r2, r2, r1] - 6*cG[0, r2, r2, 1, 1, r1] + 
     4*cG[0, r2, r2, 1, r2, r1] + 2*cG[0, r2, r2, r2, 1, r1] + 
     18*cG[1, 1, 1, 1, r2, r1] + 14*cG[1, 1, 1, r2, r2, r1] - 
     2*cG[1, 1, r2, 1, r2, r1] + 28*cG[1, 1, r2, r2, r2, r1] + 
     4*cG[1, r2, 1, r2, r2, r1] - 2*cG[0, r2]*cG[1, r1]*Zeta[3] - 
     2*cG[1, r1]^2*Zeta[3] - cG[0, r2]*cG[1, r2]*Zeta[3] + 
     3*cG[1, r1]*cG[1, r2]*Zeta[3] - cG[1, r2]^2*Zeta[3] + 
     2*cG[1, r1]*cG[r2, r1]*Zeta[3] - cG[1, r2]*cG[r2, r1]*Zeta[3] - 
     2*cG[0, 1, r1]*Zeta[3] - 4*cG[1, r2, r1]*Zeta[3]
 
g[3, {0, 1}, {1, 1, 1}] = (cG[0, r1]^2*cG[0, r2]*cG[1, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r1])/4 + (cG[0, r2]^3*cG[1, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2)/4 + (cG[0, r2]*cG[1, r1]^3)/6 + 
     (2*Pi^2*cG[0, r2]*cG[1, r2])/3 + (cG[0, r2]^3*cG[1, r2])/4 - 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2])/2 + cG[0, r1]*cG[0, r2]*cG[1, r1]*
      cG[1, r2] + (cG[0, r1]*cG[1, r1]^2*cG[1, r2])/4 + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2])/2 - (cG[1, r1]^3*cG[1, r2])/6 - 
     (2*Pi^2*cG[1, r2]^2)/3 - (3*cG[0, r2]^2*cG[1, r2]^2)/4 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^2)/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/4 - (cG[1, r1]^2*cG[1, r2]^2)/4 + 
     cG[0, r2]*cG[1, r2]^3 + (cG[1, r1]*cG[1, r2]^3)/4 - cG[1, r2]^4/2 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1])/2 - 
     (cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/2 + (cG[1, r1]^3*cG[r2, r1])/6 - 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1])/2 - 
     (cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 - 
     cG[1, r1]^2*cG[1, r2]*cG[r2, r1] - (3*cG[0, r1]*cG[1, r2]^2*cG[r2, r1])/
      4 + (3*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/4 + 
     (5*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - (cG[1, r2]^3*cG[r2, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2)/2 - (cG[1, r1]^2*cG[r2, r1]^2)/4 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2)/2 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/2 - (cG[1, r2]^2*cG[r2, r1]^2)/4 - 
     2*cG[0, r1]*cG[0, r2]*cG[0, 1, r1] + (3*cG[0, r2]^2*cG[0, 1, r1])/2 - 
     cG[0, r2]*cG[1, r1]*cG[0, 1, r1] + 2*cG[0, r1]*cG[1, r2]*cG[0, 1, r1] - 
     2*cG[0, r2]*cG[1, r2]*cG[0, 1, r1] + cG[1, r1]*cG[1, r2]*cG[0, 1, r1] - 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + cG[1, r1]*cG[r2, r1]*
      cG[0, 1, r1] - (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (cG[r2, r1]^2*cG[0, 1, r1])/2 - cG[0, r2]^2*cG[0, 1, r2] - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/2 - (cG[1, r1]^2*cG[0, 1, r2])/2 + 
     cG[0, r2]*cG[1, r2]*cG[0, 1, r2] + cG[1, r1]*cG[1, r2]*cG[0, 1, r2] + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r2])/2 - cG[1, r1]*cG[r2, r1]*
      cG[0, 1, r2] - (cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 + 
     (cG[r2, r1]^2*cG[0, 1, r2])/2 + cG[0, 1, r1]*cG[0, 1, r2] - 
     (3*cG[0, r1]*cG[1, r1]*cG[0, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/2 + (cG[1, r1]^2*cG[0, r2, r1])/
      2 + 2*cG[0, r1]*cG[1, r2]*cG[0, r2, r1] - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 + 2*cG[1, r2]*cG[r2, r1]*
      cG[0, r2, r1] - cG[0, 1, r2]*cG[0, r2, r1] - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2, r1])/2 + cG[0, r2]^2*cG[1, r2, r1] - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/2 + cG[1, r1]^2*cG[1, r2, r1] + 
     (cG[0, r1]*cG[1, r2]*cG[1, r2, r1])/2 - cG[0, r2]*cG[1, r2]*
      cG[1, r2, r1] - (3*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/2 + 
     (cG[1, r2]^2*cG[1, r2, r1])/2 - cG[0, r1]*cG[r2, r1]*cG[1, r2, r1] - 
     (cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/2 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 + cG[0, 1, r1]*cG[1, r2, r1] + 
     4*cG[0, r2]*cG[0, 0, 1, r1] - 4*cG[1, r2]*cG[0, 0, 1, r1] + 
     2*cG[r2, r1]*cG[0, 0, 1, r1] + 2*cG[0, r2]*cG[0, 0, 1, r2] - 
     3*cG[1, r2]*cG[0, 0, 1, r2] + 2*cG[1, r1]*cG[0, 0, r2, r1] - 
     4*cG[1, r2]*cG[0, 0, r2, r1] + cG[0, r2]*cG[0, 1, 1, r1] - 
     cG[1, r2]*cG[0, 1, 1, r1] + cG[0, r2]*cG[0, 1, 1, r2] + 
     cG[0, r1]*cG[0, 1, r2, r1] + 2*cG[0, r2]*cG[0, 1, r2, r1] - 
     3*cG[1, r1]*cG[0, 1, r2, r1] + cG[1, r2]*cG[0, 1, r2, r1] + 
     cG[r2, r1]*cG[0, 1, r2, r1] + cG[0, r1]*cG[0, r2, 1, r1] - 
     cG[0, r2]*cG[0, r2, 1, r1] - cG[1, r1]*cG[0, r2, 1, r1] + 
     cG[1, r2]*cG[0, r2, 1, r1] + cG[1, r1]*cG[0, r2, r2, r1] - 
     3*cG[1, r2]*cG[0, r2, r2, r1] + 2*cG[0, r1]*cG[1, 1, r2, r1] - 
     2*cG[0, r2]*cG[1, 1, r2, r1] - 2*cG[1, r1]*cG[1, 1, r2, r1] + 
     3*cG[1, r2]*cG[1, 1, r2, r1] - cG[r2, r1]*cG[1, 1, r2, r1] + 
     cG[0, r1]*cG[1, r2, r2, r1] + cG[0, r2]*cG[1, r2, r2, r1] - 
     2*cG[1, r1]*cG[1, r2, r2, r1] + 2*cG[1, r2]*cG[1, r2, r2, r1] - 
     2*cG[1, r2]*Zeta[3]
 
g[3, {0, 2}, {1, 1, 1}] = 2*(-1/4*(cG[0, r2]^2*cG[1, r2]) + 
      cG[0, r2]*cG[1, r2]^2 - (2*cG[1, r2]^3)/3 - (cG[0, r2]*cG[0, 1, r2])/
       2 + cG[0, 0, 1, r2])
 
g[3, {1, 0}, {1, 1, 1}] = (2*Pi^2*cG[0, r1]*cG[1, r1])/3 + 
     (cG[0, r1]^3*cG[1, r1])/4 - (cG[0, r1]^2*cG[0, r2]*cG[1, r1])/4 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1])/2 - (cG[0, r2]^3*cG[1, r1])/4 - 
     (2*Pi^2*cG[1, r1]^2)/3 - (3*cG[0, r1]^2*cG[1, r1]^2)/4 + 
     cG[0, r1]*cG[0, r2]*cG[1, r1]^2 - (cG[0, r2]^2*cG[1, r1]^2)/2 + 
     cG[0, r1]*cG[1, r1]^3 - (cG[0, r2]*cG[1, r1]^3)/4 - cG[1, r1]^4/2 + 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2])/4 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2])/2 + 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2])/2 - cG[0, r1]*cG[1, r1]^2*cG[1, r2] + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/4 + (cG[1, r1]^3*cG[1, r2])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^2)/2 - (cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/
      4 - (cG[1, r1]^2*cG[1, r2]^2)/4 - (cG[1, r1]*cG[1, r2]^3)/6 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1])/4 - cG[0, r1]*cG[0, r2]*cG[1, r1]*
      cG[r2, r1] + (cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/2 - (cG[1, r1]^3*cG[r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 + 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/4 + (cG[1, r2]^3*cG[r2, r1])/6 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2)/2 - (cG[1, r1]^2*cG[r2, r1]^2)/4 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2)/2 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/2 - (cG[1, r2]^2*cG[r2, r1]^2)/4 - 
     cG[0, r1]^2*cG[0, 1, r1] + (cG[0, r1]*cG[0, r2]*cG[0, 1, r1])/2 + 
     cG[0, r1]*cG[1, r1]*cG[0, 1, r1] - cG[0, r2]*cG[1, r1]*cG[0, 1, r1] - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1])/2 + cG[1, r1]*cG[1, r2]*
      cG[0, 1, r1] - (cG[1, r2]^2*cG[0, 1, r1])/2 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - (cG[r2, r1]^2*cG[0, 1, r1])/2 + 
     cG[0, r1]*cG[1, r1]*cG[0, 1, r2] + cG[0, r2]*cG[1, r1]*cG[0, 1, r2] - 
     cG[0, r1]*cG[r2, r1]*cG[0, 1, r2] - (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/
      2 - (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/2 - cG[1, r2]*cG[r2, r1]*
      cG[0, 1, r2] + (cG[r2, r1]^2*cG[0, 1, r2])/2 + 
     cG[0, 1, r1]*cG[0, 1, r2] + cG[0, r1]*cG[1, r1]*cG[0, r2, r1] - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/2 - (cG[1, r1]^2*cG[0, r2, r1])/
      2 + cG[0, r1]*cG[1, r2]*cG[0, r2, r1] + (cG[1, r2]^2*cG[0, r2, r1])/2 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 + cG[1, r2]*cG[r2, r1]*
      cG[0, r2, r1] + cG[0, 1, r1]*cG[0, r2, r1] - 
     cG[0, 1, r2]*cG[0, r2, r1] - (cG[0, r1]^2*cG[1, r2, r1])/2 + 
     2*cG[0, r1]*cG[0, r2]*cG[1, r2, r1] - cG[0, r2]^2*cG[1, r2, r1] - 
     cG[0, r2]*cG[1, r1]*cG[1, r2, r1] - (cG[1, r1]^2*cG[1, r2, r1])/2 - 
     cG[0, r1]*cG[1, r2]*cG[1, r2, r1] + 
     (3*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/2 - cG[1, r2]^2*cG[1, r2, r1] - 
     2*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1] + 
     (cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/2 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 + cG[0, 1, r2]*cG[1, r2, r1] + 
     2*cG[0, r1]*cG[0, 0, 1, r1] - 3*cG[1, r1]*cG[0, 0, 1, r1] - 
     3*cG[1, r1]*cG[0, 0, 1, r2] + 2*cG[r2, r1]*cG[0, 0, 1, r2] - 
     2*cG[1, r1]*cG[0, 0, r2, r1] - cG[1, r2]*cG[0, 0, r2, r1] + 
     cG[0, r1]*cG[0, 1, 1, r1] + cG[1, r1]*cG[0, 1, 1, r2] + 
     cG[0, r2]*cG[0, 1, r2, r1] - cG[1, r1]*cG[0, 1, r2, r1] - 
     cG[1, r2]*cG[0, 1, r2, r1] + cG[r2, r1]*cG[0, 1, r2, r1] - 
     cG[0, r1]*cG[0, r2, 1, r1] + cG[0, r2]*cG[0, r2, 1, r1] + 
     cG[1, r1]*cG[0, r2, 1, r1] - 2*cG[1, r2]*cG[0, r2, 1, r1] - 
     cG[1, r1]*cG[0, r2, r2, r1] - cG[1, r2]*cG[0, r2, r2, r1] + 
     2*cG[0, r1]*cG[1, 1, r2, r1] - cG[0, r2]*cG[1, 1, r2, r1] + 
     cG[1, r1]*cG[1, 1, r2, r1] - cG[r2, r1]*cG[1, 1, r2, r1] + 
     3*cG[0, r1]*cG[1, r2, r2, r1] - cG[0, r2]*cG[1, r2, r2, r1] - 
     2*cG[1, r1]*cG[1, r2, r2, r1] + 2*cG[1, r2]*cG[1, r2, r2, r1] - 
     4*cG[1, r1]*Zeta[3]
 
g[3, {1, 1}, {1, 1, 1}] = -(cG[0, r1]*cG[0, r2]*cG[1, r1]) + 
     (cG[0, r2]^2*cG[1, r1])/2 + (cG[0, r2]*cG[1, r1]^2)/2 + 
     cG[0, r1]*cG[1, r1]*cG[1, r2] - (cG[1, r1]^2*cG[1, r2])/2 - 
     (cG[1, r1]*cG[1, r2]^2)/2 - cG[0, r1]*cG[1, r1]*cG[r2, r1] + 
     (cG[1, r1]^2*cG[r2, r1])/2 + cG[0, r1]*cG[1, r2]*cG[r2, r1] - 
     cG[1, r1]*cG[1, r2]*cG[r2, r1] + (cG[1, r2]^2*cG[r2, r1])/2 + 
     cG[r2, r1]*cG[0, 1, r1] - cG[r2, r1]*cG[0, 1, r2] + 
     cG[1, r1]*cG[0, r2, r1] + cG[0, r2]*cG[1, r2, r1] + 
     cG[1, r1]*cG[1, r2, r1] - cG[1, r2]*cG[1, r2, r1] - 2*cG[0, 1, r2, r1] - 
     2*cG[0, r2, 1, r1] - 2*cG[1, 1, r2, r1]
 
g[3, {2, 0}, {1, 1, 1}] = 2*(-1/4*(cG[0, r1]^2*cG[1, r1]) + 
      cG[0, r1]*cG[1, r1]^2 - (2*cG[1, r1]^3)/3 - (cG[0, r1]*cG[0, 1, r1])/
       2 + cG[0, 0, 1, r1])
 
g[4, {0, 0}, {1, 1, 1}] = (-73*Pi^6*cG[0, r1])/630 + (Pi^4*cG[0, r1]^3)/12 + 
     (73*Pi^6*cG[1, r1])/630 - (7*Pi^4*cG[0, r1]^2*cG[1, r1])/180 - 
     (Pi^2*cG[0, r1]^4*cG[1, r1])/16 + (cG[0, r1]^6*cG[1, r1])/288 - 
     (11*Pi^4*cG[0, r1]*cG[0, r2]*cG[1, r1])/90 + 
     (Pi^2*cG[0, r1]^3*cG[0, r2]*cG[1, r1])/24 - 
     (cG[0, r1]^5*cG[0, r2]*cG[1, r1])/96 - (4*Pi^4*cG[0, r2]^2*cG[1, r1])/
      45 + (7*Pi^2*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1])/48 + 
     (cG[0, r1]^4*cG[0, r2]^2*cG[1, r1])/24 - 
     (Pi^2*cG[0, r1]*cG[0, r2]^3*cG[1, r1])/6 - 
     (7*cG[0, r1]^3*cG[0, r2]^3*cG[1, r1])/72 + (Pi^2*cG[0, r2]^4*cG[1, r1])/
      24 + (13*cG[0, r1]^2*cG[0, r2]^4*cG[1, r1])/96 - 
     (5*cG[0, r1]*cG[0, r2]^5*cG[1, r1])/48 + (cG[0, r2]^6*cG[1, r1])/32 - 
     (Pi^4*cG[0, r1]*cG[1, r1]^2)/20 - (cG[0, r1]^5*cG[1, r1]^2)/96 + 
     (4*Pi^4*cG[0, r2]*cG[1, r1]^2)/45 + (7*Pi^2*cG[0, r1]^2*cG[0, r2]*
       cG[1, r1]^2)/24 + (5*cG[0, r1]^4*cG[0, r2]*cG[1, r1]^2)/96 - 
     (17*Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2)/48 - 
     (13*cG[0, r1]^3*cG[0, r2]^2*cG[1, r1]^2)/96 + 
     (Pi^2*cG[0, r2]^3*cG[1, r1]^2)/12 + 
     (47*cG[0, r1]^2*cG[0, r2]^3*cG[1, r1]^2)/192 - 
     (23*cG[0, r1]*cG[0, r2]^4*cG[1, r1]^2)/96 + (5*cG[0, r2]^5*cG[1, r1]^2)/
      64 + (7*Pi^4*cG[1, r1]^3)/60 - (Pi^2*cG[0, r1]^2*cG[1, r1]^3)/9 + 
     (5*cG[0, r1]^4*cG[1, r1]^3)/144 - (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]^3)/
      6 - (25*cG[0, r1]^3*cG[0, r2]*cG[1, r1]^3)/288 + 
     (13*Pi^2*cG[0, r2]^2*cG[1, r1]^3)/144 + 
     (47*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]^3)/192 - 
     (5*cG[0, r1]*cG[0, r2]^3*cG[1, r1]^3)/16 + (65*cG[0, r2]^4*cG[1, r1]^3)/
      576 - (5*cG[0, r1]^3*cG[1, r1]^4)/72 + (5*Pi^2*cG[0, r2]*cG[1, r1]^4)/
      48 + (17*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^4)/96 - 
     (13*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^4)/48 + (65*cG[0, r2]^3*cG[1, r1]^4)/
      576 + (Pi^2*cG[1, r1]^5)/30 + (cG[0, r1]^2*cG[1, r1]^5)/10 - 
     (23*cG[0, r1]*cG[0, r2]*cG[1, r1]^5)/160 + (37*cG[0, r2]^2*cG[1, r1]^5)/
      480 - (cG[0, r1]*cG[1, r1]^6)/12 + (29*cG[0, r2]*cG[1, r1]^6)/960 + 
     cG[1, r1]^7/42 + (73*Pi^6*cG[1, r2])/630 - (Pi^4*cG[0, r1]^2*cG[1, r2])/
      4 + (19*Pi^4*cG[0, r2]^2*cG[1, r2])/90 - 
     (Pi^2*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2])/4 + 
     (Pi^2*cG[0, r1]*cG[0, r2]^3*cG[1, r2])/4 - (Pi^2*cG[0, r2]^4*cG[1, r2])/
      16 + (cG[0, r2]^6*cG[1, r2])/288 + 
     (28*Pi^4*cG[0, r1]*cG[1, r1]*cG[1, r2])/45 + 
     (5*Pi^2*cG[0, r1]^3*cG[1, r1]*cG[1, r2])/24 + 
     (cG[0, r1]^5*cG[1, r1]*cG[1, r2])/96 + 
     (3*Pi^4*cG[0, r2]*cG[1, r1]*cG[1, r2])/10 - Pi^2*cG[0, r1]^2*cG[0, r2]*
      cG[1, r1]*cG[1, r2] - (11*cG[0, r1]^4*cG[0, r2]*cG[1, r1]*cG[1, r2])/
      96 + (4*Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/3 + 
     (31*cG[0, r1]^3*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/96 - 
     (Pi^2*cG[0, r2]^3*cG[1, r1]*cG[1, r2])/3 - 
     (59*cG[0, r1]^2*cG[0, r2]^3*cG[1, r1]*cG[1, r2])/96 + 
     (59*cG[0, r1]*cG[0, r2]^4*cG[1, r1]*cG[1, r2])/96 - 
     (19*cG[0, r2]^5*cG[1, r1]*cG[1, r2])/96 - 
     (61*Pi^4*cG[1, r1]^2*cG[1, r2])/180 - 
     (13*Pi^2*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2])/24 - 
     (5*cG[0, r1]^4*cG[1, r1]^2*cG[1, r2])/96 + 
     (9*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/8 + 
     (23*cG[0, r1]^3*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/96 - 
     (3*Pi^2*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/8 - 
     (3*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/4 + 
     (101*cG[0, r1]*cG[0, r2]^3*cG[1, r1]^2*cG[1, r2])/96 - 
     (11*cG[0, r2]^4*cG[1, r1]^2*cG[1, r2])/32 + 
     (2*Pi^2*cG[0, r1]*cG[1, r1]^3*cG[1, r2])/3 + 
     (25*cG[0, r1]^3*cG[1, r1]^3*cG[1, r2])/288 - 
     (25*Pi^2*cG[0, r2]*cG[1, r1]^3*cG[1, r2])/72 - 
     (55*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^3*cG[1, r2])/96 + 
     (23*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^3*cG[1, r2])/24 - 
     (91*cG[0, r2]^3*cG[1, r1]^3*cG[1, r2])/288 - 
     (13*Pi^2*cG[1, r1]^4*cG[1, r2])/48 - 
     (17*cG[0, r1]^2*cG[1, r1]^4*cG[1, r2])/96 + 
     (49*cG[0, r1]*cG[0, r2]*cG[1, r1]^4*cG[1, r2])/96 - 
     (31*cG[0, r2]^2*cG[1, r1]^4*cG[1, r2])/192 + 
     (23*cG[0, r1]*cG[1, r1]^5*cG[1, r2])/160 - 
     (41*cG[0, r2]*cG[1, r1]^5*cG[1, r2])/480 - (29*cG[1, r1]^6*cG[1, r2])/
      960 + (Pi^4*cG[0, r1]*cG[1, r2]^2)/4 - (3*Pi^4*cG[0, r2]*cG[1, r2]^2)/
      10 + (Pi^2*cG[0, r1]^2*cG[0, r2]*cG[1, r2]^2)/4 - 
     (Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2)/4 - (cG[0, r2]^5*cG[1, r2]^2)/
      96 - (61*Pi^4*cG[1, r1]*cG[1, r2]^2)/180 + 
     (3*Pi^2*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2)/16 + 
     (cG[0, r1]^4*cG[1, r1]*cG[1, r2]^2)/24 - 
     (7*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/8 - 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/24 + 
     (Pi^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/6 + 
     (13*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/16 - 
     (9*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[1, r2]^2)/8 + 
     (43*cG[0, r2]^4*cG[1, r1]*cG[1, r2]^2)/96 - 
     (13*Pi^2*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2)/24 - 
     (5*cG[0, r1]^3*cG[1, r1]^2*cG[1, r2]^2)/48 + 
     (5*Pi^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/24 + 
     (47*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/64 - 
     (95*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]^2)/64 + 
     (121*cG[0, r2]^3*cG[1, r1]^2*cG[1, r2]^2)/192 + 
     (Pi^2*cG[1, r1]^3*cG[1, r2]^2)/24 + 
     (37*cG[0, r1]^2*cG[1, r1]^3*cG[1, r2]^2)/192 - 
     (85*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[1, r2]^2)/96 + 
     (37*cG[0, r2]^2*cG[1, r1]^3*cG[1, r2]^2)/96 - 
     (37*cG[0, r1]*cG[1, r1]^4*cG[1, r2]^2)/192 + 
     (29*cG[0, r2]*cG[1, r1]^4*cG[1, r2]^2)/192 + (3*cG[1, r1]^5*cG[1, r2]^2)/
      160 + (7*Pi^4*cG[1, r2]^3)/60 - (Pi^2*cG[0, r1]^2*cG[1, r2]^3)/6 - 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]^3)/6 + 
     (2*Pi^2*cG[0, r2]^2*cG[1, r2]^3)/9 + (5*cG[0, r2]^4*cG[1, r2]^3)/144 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]^3)/6 + 
     (13*cG[0, r1]^3*cG[1, r1]*cG[1, r2]^3)/288 + 
     (23*Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/72 - 
     (29*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/48 + 
     (13*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^3)/12 - 
     (119*cG[0, r2]^3*cG[1, r1]*cG[1, r2]^3)/288 + 
     (Pi^2*cG[1, r1]^2*cG[1, r2]^3)/24 - 
     (3*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]^3)/16 + 
     (41*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^3)/48 - 
     (55*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]^3)/192 + 
     (23*cG[0, r1]*cG[1, r1]^3*cG[1, r2]^3)/144 - 
     (41*cG[0, r2]*cG[1, r1]^3*cG[1, r2]^3)/288 - (cG[1, r1]^4*cG[1, r2]^3)/
      576 + (Pi^2*cG[0, r1]*cG[1, r2]^4)/6 - (Pi^2*cG[0, r2]*cG[1, r2]^4)/6 - 
     (5*cG[0, r2]^3*cG[1, r2]^4)/72 - (13*Pi^2*cG[1, r1]*cG[1, r2]^4)/48 + 
     (7*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^4)/64 - 
     (25*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^4)/48 + 
     (19*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^4)/192 - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^4)/32 - 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]^4)/192 - (cG[1, r1]^3*cG[1, r2]^4)/
      576 + (Pi^2*cG[1, r2]^5)/30 + (cG[0, r2]^2*cG[1, r2]^5)/10 + 
     (11*cG[0, r1]*cG[1, r1]*cG[1, r2]^5)/160 + 
     (23*cG[0, r2]*cG[1, r1]*cG[1, r2]^5)/240 + (3*cG[1, r1]^2*cG[1, r2]^5)/
      160 - (cG[0, r2]*cG[1, r2]^6)/12 - (29*cG[1, r1]*cG[1, r2]^6)/960 + 
     cG[1, r2]^7/42 + (11*Pi^4*cG[0, r1]*cG[1, r1]*cG[r2, r1])/90 - 
     (Pi^2*cG[0, r1]^3*cG[1, r1]*cG[r2, r1])/24 + 
     (cG[0, r1]^5*cG[1, r1]*cG[r2, r1])/96 - 
     (7*Pi^2*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1])/24 - 
     (cG[0, r1]^4*cG[0, r2]*cG[1, r1]*cG[r2, r1])/12 + 
     (7*Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/24 + 
     (11*cG[0, r1]^3*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/48 - 
     (43*cG[0, r1]^2*cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/96 + 
     (11*cG[0, r1]*cG[0, r2]^4*cG[1, r1]*cG[r2, r1])/24 - 
     (5*cG[0, r2]^5*cG[1, r1]*cG[r2, r1])/32 + 
     (4*Pi^4*cG[1, r1]^2*cG[r2, r1])/45 + 
     (Pi^2*cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1])/6 + 
     (cG[0, r1]^4*cG[1, r1]^2*cG[r2, r1])/96 + 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/4 + 
     (17*cG[0, r1]^3*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/96 - 
     (Pi^2*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/12 - 
     (27*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/64 + 
     (53*cG[0, r1]*cG[0, r2]^3*cG[1, r1]^2*cG[r2, r1])/96 - 
     (13*cG[0, r2]^4*cG[1, r1]^2*cG[r2, r1])/64 - 
     (19*Pi^2*cG[0, r1]*cG[1, r1]^3*cG[r2, r1])/72 - 
     (5*cG[0, r1]^3*cG[1, r1]^3*cG[r2, r1])/72 + 
     (Pi^2*cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/36 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/16 + 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^3*cG[r2, r1])/32 - 
     (13*cG[0, r2]^3*cG[1, r1]^3*cG[r2, r1])/288 + 
     (5*Pi^2*cG[1, r1]^4*cG[r2, r1])/48 + 
     (3*cG[0, r1]^2*cG[1, r1]^4*cG[r2, r1])/32 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^4*cG[r2, r1])/48 - 
     (cG[0, r2]^2*cG[1, r1]^4*cG[r2, r1])/64 - 
     (41*cG[0, r1]*cG[1, r1]^5*cG[r2, r1])/480 - 
     (cG[0, r2]*cG[1, r1]^5*cG[r2, r1])/120 + (29*cG[1, r1]^6*cG[r2, r1])/
      960 + (8*Pi^4*cG[0, r1]*cG[1, r2]*cG[r2, r1])/45 + 
     (Pi^2*cG[0, r1]^3*cG[1, r2]*cG[r2, r1])/24 - 
     (3*Pi^4*cG[0, r2]*cG[1, r2]*cG[r2, r1])/10 + 
     (Pi^2*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r1]^4*cG[0, r2]*cG[1, r2]*cG[r2, r1])/32 - 
     (Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/12 - 
     (cG[0, r1]^3*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/16 - 
     (Pi^2*cG[0, r2]^3*cG[1, r2]*cG[r2, r1])/6 + 
     (5*cG[0, r1]^2*cG[0, r2]^3*cG[1, r2]*cG[r2, r1])/32 - 
     (3*cG[0, r1]*cG[0, r2]^4*cG[1, r2]*cG[r2, r1])/16 + 
     (5*cG[0, r2]^5*cG[1, r2]*cG[r2, r1])/96 - 
     (8*Pi^4*cG[1, r1]*cG[1, r2]*cG[r2, r1])/45 - 
     (Pi^2*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/24 + 
     (cG[0, r1]^4*cG[1, r1]*cG[1, r2]*cG[r2, r1])/48 - 
     (5*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/6 - 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/12 - 
     (Pi^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/12 + 
     (13*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/8 - 
     (109*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1])/48 + 
     (43*cG[0, r2]^4*cG[1, r1]*cG[1, r2]*cG[r2, r1])/48 + 
     (19*Pi^2*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/24 + 
     (19*cG[0, r1]^3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/96 - 
     (Pi^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/6 + 
     (13*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/32 - 
     (41*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/32 + 
     (3*cG[0, r2]^3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 - 
     (4*Pi^2*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/9 - 
     (9*cG[0, r1]^2*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/16 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/48 - 
     (29*cG[0, r2]^2*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/96 + 
     (55*cG[0, r1]*cG[1, r1]^4*cG[1, r2]*cG[r2, r1])/96 - 
     (17*cG[0, r2]*cG[1, r1]^4*cG[1, r2]*cG[r2, r1])/96 - 
     (83*cG[1, r1]^5*cG[1, r2]*cG[r2, r1])/480 + 
     (4*Pi^4*cG[1, r2]^2*cG[r2, r1])/45 + 
     (7*Pi^2*cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1])/24 + 
     (cG[0, r1]^4*cG[1, r2]^2*cG[r2, r1])/32 - 
     (5*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/24 + 
     (cG[0, r1]^3*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/32 + 
     (Pi^2*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1])/4 - 
     (3*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1])/32 + 
     (7*cG[0, r1]*cG[0, r2]^3*cG[1, r2]^2*cG[r2, r1])/32 - 
     (5*cG[0, r2]^4*cG[1, r2]^2*cG[r2, r1])/48 - Pi^2*cG[0, r1]*cG[1, r1]*
      cG[1, r2]^2*cG[r2, r1] - (11*cG[0, r1]^3*cG[1, r1]*cG[1, r2]^2*
       cG[r2, r1])/96 + (5*Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/
      24 - (9*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/16 + 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (53*cG[0, r2]^3*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/48 + 
     (2*Pi^2*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/3 + 
     (59*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/64 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/16 - 
     (3*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/64 - 
     (127*cG[0, r1]*cG[1, r1]^3*cG[1, r2]^2*cG[r2, r1])/96 + 
     (7*cG[0, r2]*cG[1, r1]^3*cG[1, r2]^2*cG[r2, r1])/24 + 
     (85*cG[1, r1]^4*cG[1, r2]^2*cG[r2, r1])/192 + 
     (5*Pi^2*cG[0, r1]*cG[1, r2]^3*cG[r2, r1])/12 + 
     (cG[0, r1]^3*cG[1, r2]^3*cG[r2, r1])/12 - 
     (11*Pi^2*cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/72 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/12 + 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r2]^3*cG[r2, r1])/48 - 
     (19*cG[0, r2]^3*cG[1, r2]^3*cG[r2, r1])/288 - 
     (5*Pi^2*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/12 - 
     (7*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/12 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/24 + 
     (5*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/32 + 
     (67*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^3*cG[r2, r1])/48 - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^3*cG[r2, r1])/24 - 
     (181*cG[1, r1]^3*cG[1, r2]^3*cG[r2, r1])/288 + 
     (5*Pi^2*cG[1, r2]^4*cG[r2, r1])/48 + 
     (13*cG[0, r1]^2*cG[1, r2]^4*cG[r2, r1])/64 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r2]^4*cG[r2, r1])/48 + 
     (29*cG[0, r2]^2*cG[1, r2]^4*cG[r2, r1])/192 - 
     (67*cG[0, r1]*cG[1, r1]*cG[1, r2]^4*cG[r2, r1])/96 + 
     (19*cG[0, r2]*cG[1, r1]*cG[1, r2]^4*cG[r2, r1])/96 + 
     (91*cG[1, r1]^2*cG[1, r2]^4*cG[r2, r1])/192 + 
     (29*cG[0, r1]*cG[1, r2]^5*cG[r2, r1])/160 - 
     (23*cG[0, r2]*cG[1, r2]^5*cG[r2, r1])/240 - 
     (91*cG[1, r1]*cG[1, r2]^5*cG[r2, r1])/480 + (29*cG[1, r2]^6*cG[r2, r1])/
      960 + (7*Pi^2*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2)/48 + 
     (cG[0, r1]^4*cG[1, r1]*cG[r2, r1]^2)/24 - 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/4 - 
     (11*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/48 - 
     (Pi^2*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2)/24 + 
     (5*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2)/8 - 
     (19*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[r2, r1]^2)/24 + 
     (9*cG[0, r2]^4*cG[1, r1]*cG[r2, r1]^2)/32 - 
     (cG[0, r1]^3*cG[1, r1]^2*cG[r2, r1]^2)/24 + 
     (Pi^2*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/24 + 
     (17*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/64 - 
     (35*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]^2)/64 + 
     (13*cG[0, r2]^3*cG[1, r1]^2*cG[r2, r1]^2)/64 - 
     (5*cG[0, r1]^2*cG[1, r1]^3*cG[r2, r1]^2)/192 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[r2, r1]^2)/32 - 
     (11*cG[0, r2]^2*cG[1, r1]^3*cG[r2, r1]^2)/96 - 
     (7*cG[0, r1]*cG[1, r1]^4*cG[r2, r1]^2)/192 + 
     (cG[0, r2]*cG[1, r1]^4*cG[r2, r1]^2)/48 + (cG[1, r1]^5*cG[r2, r1]^2)/
      240 - (Pi^2*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2)/12 - 
     (cG[0, r1]^4*cG[1, r2]*cG[r2, r1]^2)/32 + 
     (5*cG[0, r1]^3*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2)/32 + 
     (11*Pi^2*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2)/48 - 
     (7*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2)/16 + 
     (9*cG[0, r1]*cG[0, r2]^3*cG[1, r2]*cG[r2, r1]^2)/16 - 
     (17*cG[0, r2]^4*cG[1, r2]*cG[r2, r1]^2)/96 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/4 + 
     (7*cG[0, r1]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/24 - 
     (13*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/8 + 
     (51*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/16 - 
     (133*cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/96 - 
     (Pi^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/24 - 
     (cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/8 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/4 - 
     (5*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/64 + 
     (11*cG[0, r1]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1]^2)/96 + 
     (7*cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1]^2)/48 - 
     (cG[1, r1]^4*cG[1, r2]*cG[r2, r1]^2)/24 + 
     (9*cG[0, r1]^2*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2)/64 - 
     (33*cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1]^2)/64 + 
     (cG[0, r2]^3*cG[1, r2]^2*cG[r2, r1]^2)/3 + 
     (Pi^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/8 + 
     (23*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/64 - 
     (25*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/16 + 
     (91*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/64 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]^2)/16 + 
     (11*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]^2)/32 + 
     (cG[1, r1]^3*cG[1, r2]^2*cG[r2, r1]^2)/16 - 
     (5*cG[0, r1]^2*cG[1, r2]^3*cG[r2, r1]^2)/96 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]^3*cG[r2, r1]^2)/16 - 
     (13*cG[0, r2]^2*cG[1, r2]^3*cG[r2, r1]^2)/192 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1]^2)/6 - 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1]^2)/16 + 
     (cG[0, r1]*cG[1, r2]^4*cG[r2, r1]^2)/48 + 
     (cG[0, r2]*cG[1, r2]^4*cG[r2, r1]^2)/64 + 
     (cG[1, r1]*cG[1, r2]^4*cG[r2, r1]^2)/24 + (cG[1, r2]^5*cG[r2, r1]^2)/
      240 + (Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1]^3)/12 + 
     (7*cG[0, r1]^3*cG[1, r1]*cG[r2, r1]^3)/72 - 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]^3)/16 + 
     (11*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^3)/16 - 
     (7*cG[0, r2]^3*cG[1, r1]*cG[r2, r1]^3)/32 - 
     (Pi^2*cG[1, r1]^2*cG[r2, r1]^3)/24 - 
     (5*cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1]^3)/64 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^3)/16 - 
     (9*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]^3)/64 - 
     (cG[0, r1]*cG[1, r1]^3*cG[r2, r1]^3)/24 + 
     (7*cG[0, r2]*cG[1, r1]^3*cG[r2, r1]^3)/96 - (cG[1, r1]^4*cG[r2, r1]^3)/
      48 - (Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1]^3)/12 - 
     (3*cG[0, r1]^3*cG[1, r2]*cG[r2, r1]^3)/32 + 
     (13*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]^3)/32 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^3)/8 + 
     (53*cG[0, r2]^3*cG[1, r2]*cG[r2, r1]^3)/288 + 
     (Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/12 + 
     (19*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/32 - 
     2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3 + 
     (15*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/16 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^3)/16 + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^3)/16 + 
     (cG[1, r1]^3*cG[1, r2]*cG[r2, r1]^3)/96 - 
     (Pi^2*cG[1, r2]^2*cG[r2, r1]^3)/24 - 
     (3*cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1]^3)/64 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^3)/8 - 
     (11*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1]^3)/32 + 
     (9*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^3)/16 - 
     cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^3 - 
     (5*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]^3)/32 - 
     (cG[0, r1]*cG[1, r2]^3*cG[r2, r1]^3)/12 + 
     (cG[0, r2]*cG[1, r2]^3*cG[r2, r1]^3)/8 + 
     (3*cG[1, r1]*cG[1, r2]^3*cG[r2, r1]^3)/16 - (cG[1, r2]^4*cG[r2, r1]^3)/
      48 + (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^4)/8 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^4)/16 + 
     (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^4)/16 - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^4)/64 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^4)/32 - (5*cG[1, r1]^3*cG[r2, r1]^4)/
      192 - (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^4)/8 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^4)/16 - 
     (cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^4)/16 + 
     (15*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^4)/32 - 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^4)/16 - 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^4)/64 - 
     (5*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^4)/64 + 
     (5*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^4)/32 + 
     (15*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^4)/64 - 
     (5*cG[1, r2]^3*cG[r2, r1]^4)/192 + (cG[0, r1]*cG[1, r1]*cG[r2, r1]^5)/
      16 - (cG[1, r1]^2*cG[r2, r1]^5)/32 - (cG[0, r1]*cG[1, r2]*cG[r2, r1]^5)/
      16 + (cG[1, r1]*cG[1, r2]*cG[r2, r1]^5)/16 - (cG[1, r2]^2*cG[r2, r1]^5)/
      32 - (2*Pi^4*cG[0, r1]*cG[0, 1, r1])/3 + 
     (Pi^2*cG[0, r1]^3*cG[0, 1, r1])/8 - (cG[0, r1]^5*cG[0, 1, r1])/16 + 
     (11*Pi^4*cG[0, r2]*cG[0, 1, r1])/45 + 
     (Pi^2*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r1])/6 + 
     (cG[0, r1]^4*cG[0, r2]*cG[0, 1, r1])/6 - 
     (Pi^2*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1])/2 - 
     (11*cG[0, r1]^3*cG[0, r2]^2*cG[0, 1, r1])/24 + 
     (Pi^2*cG[0, r2]^3*cG[0, 1, r1])/4 + 
     (73*cG[0, r1]^2*cG[0, r2]^3*cG[0, 1, r1])/96 - 
     (2*cG[0, r1]*cG[0, r2]^4*cG[0, 1, r1])/3 + (23*cG[0, r2]^5*cG[0, 1, r1])/
      96 + Pi^2*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r1] - 
     (4*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/3 - 
     (5*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/16 + 
     (7*Pi^2*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1])/24 + 
     (11*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1])/32 - 
     (17*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[0, 1, r1])/48 + 
     (5*cG[0, r2]^4*cG[1, r1]*cG[0, 1, r1])/32 - 
     (Pi^2*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r1])/3 - 
     (cG[0, r1]^3*cG[1, r1]^2*cG[0, 1, r1])/8 - 
     (Pi^2*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1])/2 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1])/8 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r1])/8 + 
     (5*cG[0, r2]^3*cG[1, r1]^2*cG[0, 1, r1])/48 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[0, 1, r1])/16 - 
     (cG[0, r2]^2*cG[1, r1]^3*cG[0, 1, r1])/16 - 
     (11*Pi^4*cG[1, r2]*cG[0, 1, r1])/45 - 
     (7*Pi^2*cG[0, r1]^2*cG[1, r2]*cG[0, 1, r1])/6 - 
     (cG[0, r1]^4*cG[1, r2]*cG[0, 1, r1])/6 + 
     (7*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/3 + 
     (59*cG[0, r1]^3*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/48 - 
     (25*Pi^2*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/24 - 
     (41*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/16 + 
     (71*cG[0, r1]*cG[0, r2]^3*cG[1, r2]*cG[0, 1, r1])/24 - 
     (65*cG[0, r2]^4*cG[1, r2]*cG[0, 1, r1])/48 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/3 + 
     (5*cG[0, r1]^3*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/16 + 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/12 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/8 + 
     (13*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/16 - 
     (25*cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/48 + 
     (Pi^2*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/2 + 
     (cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/8 + 
     cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1] - 
     (7*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/16 + 
     (5*cG[0, r1]*cG[1, r1]^3*cG[1, r2]*cG[0, 1, r1])/16 + 
     (cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[0, 1, r1])/2 + 
     (7*Pi^2*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r1])/12 - 
     (25*cG[0, r1]^3*cG[1, r2]^2*cG[0, 1, r1])/48 + 
     (Pi^2*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/4 + 
     (67*cG[0, r1]^2*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/32 - 
     (29*cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2*cG[0, 1, r1])/8 + 
     (35*cG[0, r2]^3*cG[1, r2]^2*cG[0, 1, r1])/16 + 
     (Pi^2*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/24 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/32 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 + 
     (5*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r1])/8 + 
     (7*Pi^2*cG[1, r2]^3*cG[0, 1, r1])/72 - 
     (3*cG[0, r1]^2*cG[1, r2]^3*cG[0, 1, r1])/8 + 
     (29*cG[0, r1]*cG[0, r2]*cG[1, r2]^3*cG[0, 1, r1])/12 - 
     (11*cG[0, r2]^2*cG[1, r2]^3*cG[0, 1, r1])/6 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^3*cG[0, 1, r1])/2 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[0, 1, r1])/16 + 
     (cG[1, r1]^2*cG[1, r2]^3*cG[0, 1, r1])/6 - 
     (23*cG[0, r1]*cG[1, r2]^4*cG[0, 1, r1])/48 + 
     (55*cG[0, r2]*cG[1, r2]^4*cG[0, 1, r1])/96 - 
     (3*cG[1, r1]*cG[1, r2]^4*cG[0, 1, r1])/32 - (cG[1, r2]^5*cG[0, 1, r1])/
      48 - (19*Pi^4*cG[r2, r1]*cG[0, 1, r1])/45 - 
     (Pi^2*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (cG[0, r1]^4*cG[r2, r1]*cG[0, 1, r1])/6 + 
     (7*Pi^2*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/6 + 
     (41*cG[0, r1]^3*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/48 - 
     (7*Pi^2*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/12 - 
     (55*cG[0, r1]^2*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/32 + 
     (95*cG[0, r1]*cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r1])/48 - 
     (85*cG[0, r2]^4*cG[r2, r1]*cG[0, 1, r1])/96 - 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (cG[0, r1]^3*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (5*Pi^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/12 - 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (cG[0, r2]^3*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (Pi^2*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (5*cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (13*cG[0, r1]*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (cG[0, r2]*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (cG[1, r1]^4*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (3*Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (29*cG[0, r1]^3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/48 + 
     (5*Pi^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (61*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (105*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (91*cG[0, r2]^3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/24 - 
     (5*Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/12 - 
     (15*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (19*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (5*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (5*cG[1, r1]^3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (33*cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/32 + 
     (57*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (59*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (31*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (3*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (cG[0, r1]*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r1])/6 + 
     (67*cG[0, r2]*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r1])/48 - 
     (13*cG[1, r1]*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r1])/24 - 
     (13*cG[1, r2]^4*cG[r2, r1]*cG[0, 1, r1])/96 - 
     (13*Pi^2*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1])/24 - 
     (19*cG[0, r1]^3*cG[r2, r1]^2*cG[0, 1, r1])/48 + 
     (Pi^2*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1])/2 + 
     (49*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1])/32 - 
     (77*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/32 + 
     (119*cG[0, r2]^3*cG[r2, r1]^2*cG[0, 1, r1])/96 + 
     (Pi^2*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/6 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/32 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/2 - 
     (7*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r1])/32 + 
     (5*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r1])/32 + 
     (cG[1, r1]^3*cG[r2, r1]^2*cG[0, 1, r1])/8 - 
     (Pi^2*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/3 - 
     (27*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/16 + 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/2 - 
     (131*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/32 - 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/16 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/4 - 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/32 - 
     (27*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 + 
     (47*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 - 
     (5*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 - 
     (11*cG[1, r2]^3*cG[r2, r1]^2*cG[0, 1, r1])/24 - 
     (Pi^2*cG[r2, r1]^3*cG[0, 1, r1])/12 - 
     (55*cG[0, r1]^2*cG[r2, r1]^3*cG[0, 1, r1])/96 + 
     (3*cG[0, r1]*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, r1])/2 - 
     (27*cG[0, r2]^2*cG[r2, r1]^3*cG[0, 1, r1])/32 + 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r1])/16 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r1])/8 - 
     (cG[1, r1]^2*cG[r2, r1]^3*cG[0, 1, r1])/32 - 
     (29*cG[0, r1]*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r1])/16 + 
     (35*cG[0, r2]*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r1])/16 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r1])/16 - 
     (15*cG[1, r2]^2*cG[r2, r1]^3*cG[0, 1, r1])/16 - 
     (13*cG[0, r1]*cG[r2, r1]^4*cG[0, 1, r1])/32 + 
     (5*cG[0, r2]*cG[r2, r1]^4*cG[0, 1, r1])/16 + 
     (3*cG[1, r1]*cG[r2, r1]^4*cG[0, 1, r1])/32 - 
     (17*cG[1, r2]*cG[r2, r1]^4*cG[0, 1, r1])/32 - 
     (cG[r2, r1]^5*cG[0, 1, r1])/16 - (2*Pi^4*cG[0, r2]*cG[0, 1, r2])/3 + 
     Pi^2*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r2] - Pi^2*cG[0, r1]*cG[0, r2]^2*
      cG[0, 1, r2] + (Pi^2*cG[0, r2]^3*cG[0, 1, r2])/8 - 
     (cG[0, r2]^5*cG[0, 1, r2])/16 - (11*Pi^4*cG[1, r1]*cG[0, 1, r2])/45 + 
     (5*Pi^2*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2])/6 + 
     (cG[0, r1]^4*cG[1, r1]*cG[0, 1, r2])/16 - 
     (13*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/6 + 
     (Pi^2*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/6 + 
     (7*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/16 - 
     (5*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[0, 1, r2])/8 - 
     (cG[0, r2]^4*cG[1, r1]*cG[0, 1, r2])/24 + 
     (Pi^2*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2])/24 + 
     (5*Pi^2*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/24 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/8 - 
     (15*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r2])/32 - 
     (53*cG[0, r2]^3*cG[1, r1]^2*cG[0, 1, r2])/96 + 
     (7*Pi^2*cG[1, r1]^3*cG[0, 1, r2])/72 + 
     (13*cG[0, r1]^2*cG[1, r1]^3*cG[0, 1, r2])/48 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[0, 1, r2])/16 - 
     (17*cG[0, r2]^2*cG[1, r1]^3*cG[0, 1, r2])/24 - 
     (3*cG[0, r1]*cG[1, r1]^4*cG[0, 1, r2])/32 - 
     (53*cG[0, r2]*cG[1, r1]^4*cG[0, 1, r2])/96 - (cG[1, r1]^5*cG[0, 1, r2])/
      48 + Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r2] + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/4 + 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/8 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/16 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/4 - 
     (7*cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/16 + 
     (3*Pi^2*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/8 - 
     (3*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/8 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/4 - 
     (11*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/32 + 
     (cG[0, r1]*cG[1, r1]^3*cG[1, r2]*cG[0, 1, r2])/3 + 
     (11*cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[0, 1, r2])/16 + 
     (11*cG[1, r1]^4*cG[1, r2]*cG[0, 1, r2])/96 - 
     (Pi^2*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2])/3 - 
     (cG[0, r2]^3*cG[1, r2]^2*cG[0, 1, r2])/8 + 
     (Pi^2*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/6 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/4 + 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/16 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r2])/4 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r2])/4 - 
     (17*cG[1, r1]^3*cG[1, r2]^2*cG[0, 1, r2])/48 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^3*cG[0, 1, r2])/8 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[0, 1, r2])/16 + 
     (5*cG[1, r1]^2*cG[1, r2]^3*cG[0, 1, r2])/8 - 
     (7*cG[1, r1]*cG[1, r2]^4*cG[0, 1, r2])/16 + 
     (19*Pi^4*cG[r2, r1]*cG[0, 1, r2])/45 - 
     (3*Pi^2*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r1]^4*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/12 + 
     (cG[0, r1]^3*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (11*Pi^2*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2])/12 - 
     (5*cG[0, r1]^2*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (7*cG[0, r1]*cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (cG[0, r2]^4*cG[r2, r1]*cG[0, 1, r2])/12 + 
     (17*Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/12 + 
     (7*cG[0, r1]^3*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/16 + 
     Pi^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2] - 
     (25*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/2 - 
     (17*cG[0, r2]^3*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/24 - 
     (Pi^2*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (11*cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (45*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/32 + 
     (23*cG[0, r1]*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r2])/24 + 
     (59*cG[0, r2]*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r2])/48 - 
     (3*cG[1, r1]^4*cG[r2, r1]*cG[0, 1, r2])/32 - 
     (5*Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/6 - 
     (cG[0, r1]^3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (5*Pi^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/12 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/16 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r2]^3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 + 
     (7*Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/12 + 
     (9*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (21*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/16 - 
     (9*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     cG[1, r1]^3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2] - 
     (Pi^2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/2 - 
     (5*cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (3*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (31*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (9*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/16 - 
     (17*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/16 - 
     (3*cG[0, r1]*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (3*cG[1, r1]*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[1, r2]^4*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (Pi^2*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2])/6 - 
     (cG[0, r1]^3*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (17*Pi^2*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/24 + 
     (31*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/32 - 
     (55*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/32 + 
     (7*cG[0, r2]^3*cG[r2, r1]^2*cG[0, 1, r2])/24 - 
     (Pi^2*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/3 + 
     (25*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/32 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/2 + 
     (17*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/32 - 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r2])/2 - 
     (7*cG[1, r1]^3*cG[r2, r1]^2*cG[0, 1, r2])/24 - 
     (Pi^2*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/6 + 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/8 + 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/16 - 
     (27*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/32 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/16 - 
     (15*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/16 - 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (9*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/32 + 
     (cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/32 - 
     (cG[1, r2]^3*cG[r2, r1]^2*cG[0, 1, r2])/8 + 
     (Pi^2*cG[r2, r1]^3*cG[0, 1, r2])/12 - 
     (11*cG[0, r1]^2*cG[r2, r1]^3*cG[0, 1, r2])/32 + 
     (17*cG[0, r1]*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, r2])/16 - 
     (cG[0, r2]^2*cG[r2, r1]^3*cG[0, 1, r2])/48 + 
     (7*cG[0, r1]*cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r2])/8 + 
     (7*cG[0, r2]*cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r2])/16 + 
     (3*cG[1, r1]^2*cG[r2, r1]^3*cG[0, 1, r2])/8 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r2])/16 + 
     (7*cG[0, r2]*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r2])/16 + 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r2])/16 + 
     (cG[1, r2]^2*cG[r2, r1]^3*cG[0, 1, r2])/32 - 
     (7*cG[0, r1]*cG[r2, r1]^4*cG[0, 1, r2])/32 - 
     (3*cG[0, r2]*cG[r2, r1]^4*cG[0, 1, r2])/16 - 
     (7*cG[1, r1]*cG[r2, r1]^4*cG[0, 1, r2])/32 - 
     (3*cG[1, r2]*cG[r2, r1]^4*cG[0, 1, r2])/32 + (cG[r2, r1]^5*cG[0, 1, r2])/
      16 - (17*Pi^2*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2])/6 - 
     (cG[0, r1]^3*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (Pi^2*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (5*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (9*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (13*cG[0, r2]^3*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (5*Pi^2*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/6 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (7*cG[1, r1]^3*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (Pi^2*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/3 - 
     (5*cG[0, r1]^2*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (11*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/8 + 
     cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2] - 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (5*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (11*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (cG[1, r2]^3*cG[0, 1, r1]*cG[0, 1, r2])/8 + 
     (Pi^2*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/6 - 
     (3*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (21*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (31*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (7*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (15*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (7*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (cG[r2, r1]^3*cG[0, 1, r1]*cG[0, 1, r2])/8 - 
     (8*Pi^4*cG[1, r1]*cG[0, r2, r1])/45 + 
     (7*Pi^2*cG[0, r1]^2*cG[1, r1]*cG[0, r2, r1])/12 + 
     (5*cG[0, r1]^4*cG[1, r1]*cG[0, r2, r1])/24 - 
     (4*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/3 - 
     (13*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/12 + 
     (2*Pi^2*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1])/3 + 
     (5*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1])/2 - 
     (133*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[0, r2, r1])/48 + 
     (55*cG[0, r2]^4*cG[1, r1]*cG[0, r2, r1])/48 - 
     (19*Pi^2*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1])/24 - 
     (7*cG[0, r1]^3*cG[1, r1]^2*cG[0, r2, r1])/12 + 
     (5*Pi^2*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/6 + 
     (21*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/8 - 
     (135*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[0, r2, r1])/32 + 
     (215*cG[0, r2]^3*cG[1, r1]^2*cG[0, r2, r1])/96 + 
     (13*Pi^2*cG[1, r1]^3*cG[0, r2, r1])/72 + 
     (17*cG[0, r1]^2*cG[1, r1]^3*cG[0, r2, r1])/24 - 
     (19*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[0, r2, r1])/8 + 
     (29*cG[0, r2]^2*cG[1, r1]^3*cG[0, r2, r1])/16 - 
     (65*cG[0, r1]*cG[1, r1]^4*cG[0, r2, r1])/96 + 
     (29*cG[0, r2]*cG[1, r1]^4*cG[0, r2, r1])/32 + 
     (7*cG[1, r1]^5*cG[0, r2, r1])/48 + (11*Pi^4*cG[1, r2]*cG[0, r2, r1])/
      45 - (5*Pi^2*cG[0, r1]^2*cG[1, r2]*cG[0, r2, r1])/12 + 
     (cG[0, r1]^4*cG[1, r2]*cG[0, r2, r1])/16 - 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/6 - 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/16 + 
     (13*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1])/16 - 
     (17*cG[0, r1]*cG[0, r2]^3*cG[1, r2]*cG[0, r2, r1])/16 + 
     (9*cG[0, r2]^4*cG[1, r2]*cG[0, r2, r1])/16 + Pi^2*cG[0, r1]*cG[1, r1]*
      cG[1, r2]*cG[0, r2, r1] + (31*cG[0, r1]^3*cG[1, r1]*cG[1, r2]*
       cG[0, r2, r1])/48 - (7*Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*
       cG[0, r2, r1])/6 - (15*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*
       cG[0, r2, r1])/4 + (45*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*
       cG[0, r2, r1])/8 - (71*cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/
      24 - (9*Pi^2*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/8 - 
     (7*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
     (43*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/8 - 
     (131*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/32 + 
     (83*cG[0, r1]*cG[1, r1]^3*cG[1, r2]*cG[0, r2, r1])/48 - 
     (47*cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[0, r2, r1])/16 - 
     (59*cG[1, r1]^4*cG[1, r2]*cG[0, r2, r1])/96 - 
     (11*Pi^2*cG[0, r1]*cG[1, r2]^2*cG[0, r2, r1])/24 - 
     (cG[0, r1]^3*cG[1, r2]^2*cG[0, r2, r1])/8 - 
     (Pi^2*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/12 - 
     (19*cG[0, r1]^2*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/32 + 
     (19*cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2*cG[0, r2, r1])/16 - 
     (27*cG[0, r2]^3*cG[1, r2]^2*cG[0, r2, r1])/32 + 
     (7*Pi^2*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/24 + 
     (55*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/32 - 
     (99*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/16 + 
     (127*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/32 - 
     (25*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2*cG[0, r2, r1])/8 + 
     (15*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[0, r2, r1])/4 + 
     (13*cG[1, r1]^3*cG[1, r2]^2*cG[0, r2, r1])/12 - 
     (7*Pi^2*cG[1, r2]^3*cG[0, r2, r1])/72 - 
     (5*cG[0, r1]^2*cG[1, r2]^3*cG[0, r2, r1])/48 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2]^3*cG[0, r2, r1])/24 + 
     (19*cG[0, r2]^2*cG[1, r2]^3*cG[0, r2, r1])/48 + 
     (17*cG[0, r1]*cG[1, r1]*cG[1, r2]^3*cG[0, r2, r1])/8 - 
     (41*cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[0, r2, r1])/16 - 
     (31*cG[1, r1]^2*cG[1, r2]^3*cG[0, r2, r1])/24 - 
     (19*cG[0, r1]*cG[1, r2]^4*cG[0, r2, r1])/48 - 
     (7*cG[0, r2]*cG[1, r2]^4*cG[0, r2, r1])/96 + 
     (19*cG[1, r1]*cG[1, r2]^4*cG[0, r2, r1])/32 + 
     (cG[1, r2]^5*cG[0, r2, r1])/48 + (Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1]*
       cG[0, r2, r1])/4 + (7*cG[0, r1]^3*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/
      12 - (Pi^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/6 - 
     (25*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (11*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 - 
     (145*cG[0, r2]^3*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/48 - 
     (Pi^2*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/2 + 
     (41*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (79*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/32 + 
     (7*cG[0, r1]*cG[1, r1]^3*cG[r2, r1]*cG[0, r2, r1])/48 - 
     (7*cG[0, r2]*cG[1, r1]^3*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (7*cG[1, r1]^4*cG[r2, r1]*cG[0, r2, r1])/96 + 
     (4*Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/3 + 
     (15*cG[0, r1]^3*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (2*Pi^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/3 - 
     (45*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/16 + 
     (17*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (19*cG[0, r2]^3*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/2 + 
     (19*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (33*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/16 + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (cG[1, r1]^3*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/6 + 
     (Pi^2*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/6 + 
     (25*cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/32 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (91*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/32 - 
     (17*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (13*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/16 + 
     cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1] + 
     (5*cG[0, r1]*cG[1, r2]^3*cG[r2, r1]*cG[0, r2, r1])/3 - 
     (55*cG[0, r2]*cG[1, r2]^3*cG[r2, r1]*cG[0, r2, r1])/48 - 
     (cG[1, r1]*cG[1, r2]^3*cG[r2, r1]*cG[0, r2, r1])/3 + 
     (13*cG[1, r2]^4*cG[r2, r1]*cG[0, r2, r1])/96 - 
     (Pi^2*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/12 + 
     cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1] - 
     (57*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/16 + 
     (45*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/16 - 
     (15*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^2*cG[0, r2, r1])/32 + 
     (31*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2*cG[0, r2, r1])/32 - 
     (cG[1, r1]^3*cG[r2, r1]^2*cG[0, r2, r1])/24 + 
     (Pi^2*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/2 + 
     (37*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/16 - 
     (89*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/16 + 
     (55*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/16 - 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/8 + 
     (11*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/32 + 
     (15*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, r2, r1])/16 - 
     (81*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, r2, r1])/32 + 
     (7*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2*cG[0, r2, r1])/32 + 
     (31*cG[1, r2]^3*cG[r2, r1]^2*cG[0, r2, r1])/48 + 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]^3*cG[0, r2, r1])/4 - 
     (17*cG[0, r2]*cG[1, r1]*cG[r2, r1]^3*cG[0, r2, r1])/16 - 
     (5*cG[1, r1]^2*cG[r2, r1]^3*cG[0, r2, r1])/32 + 
     (19*cG[0, r1]*cG[1, r2]*cG[r2, r1]^3*cG[0, r2, r1])/8 - 
     (9*cG[0, r2]*cG[1, r2]*cG[r2, r1]^3*cG[0, r2, r1])/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^3*cG[0, r2, r1])/8 + 
     (25*cG[1, r2]^2*cG[r2, r1]^3*cG[0, r2, r1])/32 + 
     (cG[1, r1]*cG[r2, r1]^4*cG[0, r2, r1])/8 + 
     (5*cG[1, r2]*cG[r2, r1]^4*cG[0, r2, r1])/8 - 
     (Pi^2*cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r1])/6 - 
     (cG[0, r1]^3*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (3*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r1])/8 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (3*cG[0, r2]^3*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (Pi^2*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1])/6 + 
     (7*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1])/8 - 
     2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1] + 
     (13*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     (cG[1, r1]^3*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (Pi^2*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/3 - 
     (cG[0, r1]^2*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/4 + 
     cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1] - 
     cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1] + 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/4 - 
     2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1] + 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (5*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (5*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (7*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (Pi^2*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/3 - 
     (5*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (7*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/4 - 
     (11*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (15*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (7*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/8 - 
     (5*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (15*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (15*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/8 - 
     (7*cG[r2, r1]^3*cG[0, 1, r1]*cG[0, r2, r1])/8 + 
     (5*Pi^2*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (cG[0, r1]^3*cG[0, 1, r2]*cG[0, r2, r1])/2 - 
     (Pi^2*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/3 - 
     (21*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
     (29*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (41*cG[0, r2]^3*cG[0, 1, r2]*cG[0, r2, r1])/16 - 
     (Pi^2*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/12 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
     (27*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (37*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
     2*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2]*cG[0, r2, r1] - 
     3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2]*cG[0, r2, r1] - 
     (7*cG[1, r1]^3*cG[0, 1, r2]*cG[0, r2, r1])/24 + 
     (17*Pi^2*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/12 + 
     cG[0, r1]^2*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1] - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     (11*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (9*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     (17*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     2*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1] + 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/2 - 
     (9*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/16 - 
     (31*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/16 - 
     (Pi^2*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/6 + 
     (23*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/16 - 
     (33*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (111*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/16 - 
     (21*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     (33*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (15*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (11*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
     (33*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (79*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/16 - 
     (33*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
     (3*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     (17*cG[r2, r1]^3*cG[0, 1, r2]*cG[0, r2, r1])/16 + 
     cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2]*cG[0, r2, r1] - 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2]*cG[0, r2, r1] + 
     cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2]*cG[0, r2, r1] - 
     (Pi^2*cG[1, r1]*cG[0, r2, r1]^2)/4 + 
     (cG[0, r1]^2*cG[1, r1]*cG[0, r2, r1]^2)/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]^2)/8 - 
     (cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1]^2)/4 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1]^2)/2 - 
     (cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1]^2)/4 - 
     (cG[1, r1]^3*cG[0, r2, r1]^2)/2 + (Pi^2*cG[1, r2]*cG[0, r2, r1]^2)/4 + 
     (3*cG[0, r1]^2*cG[1, r2]*cG[0, r2, r1]^2)/8 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]^2)/8 + 
     (cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1]^2)/2 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]^2)/8 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]^2)/4 + 
     (cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1]^2)/4 + 
     (cG[0, r1]*cG[1, r2]^2*cG[0, r2, r1]^2)/4 - 
     (cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1]^2)/4 - 
     (7*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1]^2)/8 + 
     (3*cG[1, r2]^3*cG[0, r2, r1]^2)/8 - (cG[0, r1]*cG[1, r1]*cG[r2, r1]*
       cG[0, r2, r1]^2)/8 + cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]^2 + 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1]^2)/4 + 
     (11*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]^2)/8 - 
     cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]^2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]^2)/4 + 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1]^2)/2 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1]^2)/2 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1]^2)/2 + 
     (cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r1]^2)/2 + 
     (cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r1]^2)/4 + 
     (3*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1]^2)/4 + 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1]^2)/2 + 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1]^2)/4 + 
     (cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r1]^2)/4 - 
     (5*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1]^2)/4 - 
     (cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1]^2)/2 - 
     (3*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1]^2)/4 + 
     (cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1]^2)/4 + 
     (cG[1, r1]*cG[0, r2, r1]^3)/6 + (cG[1, r2]*cG[0, r2, r1]^3)/6 - 
     (11*Pi^4*cG[0, r1]*cG[1, r2, r1])/45 + (Pi^2*cG[0, r1]^3*cG[1, r2, r1])/
      12 - (cG[0, r1]^5*cG[1, r2, r1])/48 - (8*Pi^4*cG[0, r2]*cG[1, r2, r1])/
      45 + (7*Pi^2*cG[0, r1]^2*cG[0, r2]*cG[1, r2, r1])/12 + 
     (cG[0, r1]^4*cG[0, r2]*cG[1, r2, r1])/6 - 
     (19*Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r2, r1])/24 - 
     (25*cG[0, r1]^3*cG[0, r2]^2*cG[1, r2, r1])/48 + 
     (Pi^2*cG[0, r2]^3*cG[1, r2, r1])/6 + 
     (95*cG[0, r1]^2*cG[0, r2]^3*cG[1, r2, r1])/96 - 
     (47*cG[0, r1]*cG[0, r2]^4*cG[1, r2, r1])/48 + 
     (11*cG[0, r2]^5*cG[1, r2, r1])/32 + (Pi^4*cG[1, r1]*cG[1, r2, r1])/15 + 
     (Pi^2*cG[0, r1]^2*cG[1, r1]*cG[1, r2, r1])/6 + 
     (7*cG[0, r1]^4*cG[1, r1]*cG[1, r2, r1])/48 - 
     (5*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/3 - 
     (29*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/24 + 
     (9*Pi^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/8 + 
     (79*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/32 - 
     (65*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[1, r2, r1])/24 + 
     (115*cG[0, r2]^4*cG[1, r1]*cG[1, r2, r1])/96 + 
     (5*Pi^2*cG[0, r1]*cG[1, r1]^2*cG[1, r2, r1])/12 - 
     (cG[0, r1]^3*cG[1, r1]^2*cG[1, r2, r1])/48 + 
     (Pi^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/6 + 
     (25*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/16 - 
     (41*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2, r1])/16 + 
     cG[0, r2]^3*cG[1, r1]^2*cG[1, r2, r1] + (Pi^2*cG[1, r1]^3*cG[1, r2, r1])/
      12 + (7*cG[0, r1]^2*cG[1, r1]^3*cG[1, r2, r1])/16 - 
     (107*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[1, r2, r1])/48 + 
     (3*cG[0, r2]^2*cG[1, r1]^3*cG[1, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r1]^4*cG[1, r2, r1])/4 + 
     (25*cG[0, r2]*cG[1, r1]^4*cG[1, r2, r1])/48 + 
     (cG[1, r1]^5*cG[1, r2, r1])/6 - (Pi^4*cG[1, r2]*cG[1, r2, r1])/15 - 
     (Pi^2*cG[0, r1]^2*cG[1, r2]*cG[1, r2, r1])/6 - 
     (5*cG[0, r1]^4*cG[1, r2]*cG[1, r2, r1])/48 + 
     (23*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/12 + 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/6 - 
     (23*Pi^2*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/24 - 
     (47*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/16 + 
     (185*cG[0, r1]*cG[0, r2]^3*cG[1, r2]*cG[1, r2, r1])/48 - 
     (85*cG[0, r2]^4*cG[1, r2]*cG[1, r2, r1])/48 - 
     (5*Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/12 + 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/3 - 
     (13*Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/12 - 
     (65*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/16 + 
     (57*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/8 - 
     (29*cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/8 - 
     (Pi^2*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/12 - 
     (5*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/8 + 
     (43*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/8 - 
     (49*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/16 + 
     (47*cG[0, r1]*cG[1, r1]^3*cG[1, r2]*cG[1, r2, r1])/48 - 
     (53*cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[1, r2, r1])/24 - 
     (41*cG[1, r1]^4*cG[1, r2]*cG[1, r2, r1])/48 + 
     (Pi^2*cG[0, r1]*cG[1, r2]^2*cG[1, r2, r1])/12 - 
     (5*cG[0, r1]^3*cG[1, r2]^2*cG[1, r2, r1])/24 + 
     (2*Pi^2*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/3 + 
     (37*cG[0, r1]^2*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/16 - 
     (73*cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2*cG[1, r2, r1])/16 + 
     (83*cG[0, r2]^3*cG[1, r2]^2*cG[1, r2, r1])/32 + 
     (Pi^2*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/3 + 
     cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1] - 
     (53*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/8 + 
     (135*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/32 - 
     (15*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2*cG[1, r2, r1])/16 + 
     (47*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[1, r2, r1])/16 + 
     (25*cG[1, r1]^3*cG[1, r2]^2*cG[1, r2, r1])/16 - 
     (Pi^2*cG[1, r2]^3*cG[1, r2, r1])/12 - 
     (7*cG[0, r1]^2*cG[1, r2]^3*cG[1, r2, r1])/24 + 
     (31*cG[0, r1]*cG[0, r2]*cG[1, r2]^3*cG[1, r2, r1])/12 - 
     (89*cG[0, r2]^2*cG[1, r2]^3*cG[1, r2, r1])/48 + 
     (25*cG[0, r1]*cG[1, r1]*cG[1, r2]^3*cG[1, r2, r1])/24 - 
     (107*cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[1, r2, r1])/48 - 
     (17*cG[1, r1]^2*cG[1, r2]^3*cG[1, r2, r1])/12 - 
     (cG[0, r1]*cG[1, r2]^4*cG[1, r2, r1])/3 + 
     (7*cG[0, r2]*cG[1, r2]^4*cG[1, r2, r1])/12 + 
     (41*cG[1, r1]*cG[1, r2]^4*cG[1, r2, r1])/48 - 
     (cG[1, r2]^5*cG[1, r2, r1])/6 - (7*Pi^2*cG[0, r1]^2*cG[r2, r1]*
       cG[1, r2, r1])/12 - (cG[0, r1]^4*cG[r2, r1]*cG[1, r2, r1])/6 + 
     (13*Pi^2*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/12 + 
     (11*cG[0, r1]^3*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/12 + 
     (Pi^2*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1])/12 - 
     (83*cG[0, r1]^2*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1])/32 + 
     (41*cG[0, r1]*cG[0, r2]^3*cG[r2, r1]*cG[1, r2, r1])/12 - 
     (43*cG[0, r2]^4*cG[r2, r1]*cG[1, r2, r1])/32 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (7*cG[0, r1]^3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/12 - 
     (5*Pi^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (37*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/16 + 
     (65*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/16 - 
     (131*cG[0, r2]^3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/48 + 
     (Pi^2*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/3 + 
     (7*cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/16 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (17*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/16 + 
     (7*cG[0, r1]*cG[1, r1]^3*cG[r2, r1]*cG[1, r2, r1])/6 - 
     (59*cG[0, r2]*cG[1, r1]^3*cG[r2, r1]*cG[1, r2, r1])/48 + 
     (cG[1, r1]^4*cG[r2, r1]*cG[1, r2, r1])/12 - 
     (13*Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/12 - 
     (11*cG[0, r1]^3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/12 + 
     (11*Pi^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/12 + 
     (35*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (141*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/16 + 
     (61*cG[0, r2]^3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/12 + 
     (Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/6 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/16 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (35*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/16 - 
     (7*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (19*cG[1, r1]^3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/48 - 
     (Pi^2*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/3 - 
     (19*cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/16 + 
     (37*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (139*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/32 + 
     (9*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (17*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/16 + 
     (5*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (5*cG[0, r1]*cG[1, r2]^3*cG[r2, r1]*cG[1, r2, r1])/6 + 
     (3*cG[0, r2]*cG[1, r2]^3*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (5*cG[1, r1]*cG[1, r2]^3*cG[r2, r1]*cG[1, r2, r1])/16 - 
     (cG[1, r2]^4*cG[r2, r1]*cG[1, r2, r1])/12 - 
     (Pi^2*cG[0, r1]*cG[r2, r1]^2*cG[1, r2, r1])/2 - 
     (25*cG[0, r1]^3*cG[r2, r1]^2*cG[1, r2, r1])/48 - 
     (Pi^2*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r1])/12 + 
     (41*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r1])/16 - 
     (71*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/16 + 
     (57*cG[0, r2]^3*cG[r2, r1]^2*cG[1, r2, r1])/32 + 
     (5*Pi^2*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/12 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (41*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/16 + 
     (101*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/32 + 
     (23*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^2*cG[1, r2, r1])/16 - 
     (9*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2*cG[1, r2, r1])/4 + 
     (35*cG[1, r1]^3*cG[r2, r1]^2*cG[1, r2, r1])/48 - 
     (5*Pi^2*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/12 - 
     (37*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/16 + 
     (63*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/8 - 
     (91*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/16 - 
     (19*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/16 - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/16 + 
     (3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/16 - 
     (33*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/16 + 
     (29*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (35*cG[1, r2]^3*cG[r2, r1]^2*cG[1, r2, r1])/48 - 
     (15*cG[0, r1]^2*cG[r2, r1]^3*cG[1, r2, r1])/16 + 
     (21*cG[0, r1]*cG[0, r2]*cG[r2, r1]^3*cG[1, r2, r1])/8 - 
     (29*cG[0, r2]^2*cG[r2, r1]^3*cG[1, r2, r1])/32 + 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]^3*cG[1, r2, r1])/4 - 
     (19*cG[0, r2]*cG[1, r1]*cG[r2, r1]^3*cG[1, r2, r1])/8 + 
     (19*cG[1, r1]^2*cG[r2, r1]^3*cG[1, r2, r1])/16 - 
     (21*cG[0, r1]*cG[1, r2]*cG[r2, r1]^3*cG[1, r2, r1])/8 + 
     (25*cG[0, r2]*cG[1, r2]*cG[r2, r1]^3*cG[1, r2, r1])/8 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^3*cG[1, r2, r1])/4 - 
     (19*cG[1, r2]^2*cG[r2, r1]^3*cG[1, r2, r1])/16 - 
     (5*cG[0, r1]*cG[r2, r1]^4*cG[1, r2, r1])/8 + 
     (cG[0, r2]*cG[r2, r1]^4*cG[1, r2, r1])/8 + 
     (3*cG[1, r1]*cG[r2, r1]^4*cG[1, r2, r1])/4 - 
     (3*cG[1, r2]*cG[r2, r1]^4*cG[1, r2, r1])/4 - 
     (11*Pi^2*cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r1])/12 - 
     (3*cG[0, r1]^3*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     (Pi^2*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/3 + 
     (13*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (17*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/16 + 
     (cG[0, r2]^3*cG[0, 1, r1]*cG[1, r2, r1])/16 - 
     (7*Pi^2*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/12 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1] + 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/16 - 
     (cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/16 + 
     (3*cG[1, r1]^3*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (5*Pi^2*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r1]^2*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (13*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/16 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (19*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     (9*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/16 + 
     (cG[0, r1]*cG[1, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     (5*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (Pi^2*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/6 - 
     (9*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     (19*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/16 - 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/16 + 
     (17*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (51*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (7*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/16 - 
     (9*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/16 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (45*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/16 - 
     (3*cG[r2, r1]^3*cG[0, 1, r1]*cG[1, r2, r1])/16 - 
     (19*Pi^2*cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r1])/12 - 
     (cG[0, r1]^3*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (Pi^2*cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (17*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
     3*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r2]*cG[1, r2, r1] + 
     (33*cG[0, r2]^3*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
     (5*Pi^2*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/12 + 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/16 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (5*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
     (7*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (9*cG[1, r1]^3*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (7*Pi^2*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/12 - 
     (cG[0, r1]^2*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     cG[0, r2]^2*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1] + 
     (9*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (21*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r2]^2*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (9*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
     (63*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2]*cG[1, r2, r1])/16 + 
     (3*cG[1, r2]^3*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (Pi^2*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/6 - 
     (19*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/16 + 
     (13*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (77*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
     (31*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (27*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (3*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
     (9*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (39*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
     (29*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/16 - 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[r2, r1]^3*cG[0, 1, r2]*cG[1, r2, r1])/16 + 
     2*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2]*cG[1, r2, r1] - 
     4*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2]*cG[1, r2, r1] + 
     cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2]*cG[1, r2, r1] + 
     3*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2]*cG[1, r2, r1] - 
     (Pi^2*cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 + 
     (cG[0, r1]^3*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     (Pi^2*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1])/2 + 
     (19*cG[0, r1]^2*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (61*cG[0, r1]*cG[0, r2]^2*cG[0, r2, r1]*cG[1, r2, r1])/16 + 
     (5*cG[0, r2]^3*cG[0, r2, r1]*cG[1, r2, r1])/2 + 
     (11*cG[0, r1]^2*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (13*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (45*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (25*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/16 + 
     (25*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (cG[1, r1]^3*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     Pi^2*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     (11*cG[0, r1]^2*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     (41*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/8 - 
     (85*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/16 + 
     (25*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/8 - 
     2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     (65*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (19*cG[0, r1]*cG[1, r2]^2*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     (39*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1]*cG[1, r2, r1])/16 + 
     (51*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (11*cG[1, r2]^3*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     (Pi^2*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/6 - 
     (21*cG[0, r1]^2*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/16 + 
     (47*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/8 - 
     (19*cG[0, r2]^2*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     (13*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (39*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     (63*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/8 - 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
     (33*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (33*cG[0, r1]*cG[r2, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/16 + 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (49*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/16 - 
     (cG[r2, r1]^3*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     2*cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r1] + 
     cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r1] + 
     4*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r1] - 
     2*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r1] - 
     2*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r1] + 
     cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r1] + 
     2*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     5*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r1] + 
     4*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     (3*cG[0, r1]*cG[0, r2, r1]^2*cG[1, r2, r1])/4 + 
     (cG[1, r1]*cG[0, r2, r1]^2*cG[1, r2, r1])/4 - 
     (5*cG[1, r2]*cG[0, r2, r1]^2*cG[1, r2, r1])/4 + 
     cG[r2, r1]*cG[0, r2, r1]^2*cG[1, r2, r1] - 
     (3*cG[0, r1]^3*cG[1, r2, r1]^2)/16 - (Pi^2*cG[0, r2]*cG[1, r2, r1]^2)/
      12 + (7*cG[0, r1]^2*cG[0, r2]*cG[1, r2, r1]^2)/16 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2, r1]^2)/8 + 
     (cG[0, r2]^3*cG[1, r2, r1]^2)/8 + (Pi^2*cG[1, r1]*cG[1, r2, r1]^2)/12 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]^2)/8 - 
     (5*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1]^2)/4 + 
     (11*cG[0, r1]*cG[1, r1]^2*cG[1, r2, r1]^2)/16 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1]^2)/16 - 
     (3*cG[1, r1]^3*cG[1, r2, r1]^2)/8 + (Pi^2*cG[1, r2]*cG[1, r2, r1]^2)/
      12 - (5*cG[0, r1]^2*cG[1, r2]*cG[1, r2, r1]^2)/8 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]^2)/8 - 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]^2)/8 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]^2)/8 + 
     (cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1]^2)/2 - 
     (5*cG[0, r1]*cG[1, r2]^2*cG[1, r2, r1]^2)/16 + 
     (7*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1]^2)/16 + 
     (cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1]^2)/4 - 
     (3*cG[1, r2]^3*cG[1, r2, r1]^2)/8 - (Pi^2*cG[r2, r1]*cG[1, r2, r1]^2)/
      6 + (3*cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r1]^2)/8 - 
     (5*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]^2)/4 + 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1]^2)/4 - 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]^2)/4 + 
     (7*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]^2)/4 + 
     (7*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1]^2)/8 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]^2)/4 - 
     cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]^2 - 
     2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]^2 + 
     (7*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1]^2)/8 + 
     (3*cG[0, r1]*cG[r2, r1]^2*cG[1, r2, r1]^2)/4 - 
     (7*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r1]^2)/8 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1]^2)/8 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1]^2)/8 + 
     (cG[r2, r1]^3*cG[1, r2, r1]^2)/4 - 
     (cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r1]^2)/2 + 
     (cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1]^2)/2 - 
     (cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1]^2)/2 - 
     (cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1]^2)/2 + 
     (cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1]^2)/2 - 
     (cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1]^2)/2 - 
     (cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1]^2)/2 + 
     (cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1]^2)/2 - 
     (cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1]^2)/2 + 
     (cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r1]^2)/2 - 
     (cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1]^2)/2 + 
     (cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1]^2)/2 + 
     (cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1]^2)/2 - 
     (cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1]^2)/2 - 
     (cG[0, r1]*cG[1, r2, r1]^3)/6 + (cG[1, r1]*cG[1, r2, r1]^3)/6 - 
     (cG[1, r2]*cG[1, r2, r1]^3)/6 + (4*Pi^4*cG[0, 0, 1, r1])/3 + 
     (3*Pi^2*cG[0, r1]^2*cG[0, 0, 1, r1])/4 + 
     (19*cG[0, r1]^4*cG[0, 0, 1, r1])/24 - 
     (3*Pi^2*cG[0, r1]*cG[0, r2]*cG[0, 0, 1, r1])/2 - 
     (41*cG[0, r1]^3*cG[0, r2]*cG[0, 0, 1, r1])/24 + 
     (11*Pi^2*cG[0, r2]^2*cG[0, 0, 1, r1])/12 + 
     (13*cG[0, r1]^2*cG[0, r2]^2*cG[0, 0, 1, r1])/4 - 
     (83*cG[0, r1]*cG[0, r2]^3*cG[0, 0, 1, r1])/24 + 
     (35*cG[0, r2]^4*cG[0, 0, 1, r1])/24 - 
     (5*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r1])/3 + 
     (cG[0, r1]^3*cG[1, r1]*cG[0, 0, 1, r1])/8 + 
     (5*Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1])/2 + 
     (15*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1])/8 - 
     (11*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r1])/8 + 
     (11*cG[0, r2]^3*cG[1, r1]*cG[0, 0, 1, r1])/24 + 
     Pi^2*cG[1, r1]^2*cG[0, 0, 1, r1] + (7*cG[0, r1]^2*cG[1, r1]^2*
       cG[0, 0, 1, r1])/8 + (3*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*
       cG[0, 0, 1, r1])/4 + (cG[0, r2]^2*cG[1, r1]^2*cG[0, 0, 1, r1])/8 + 
     (cG[0, r2]*cG[1, r1]^3*cG[0, 0, 1, r1])/2 + 
     (cG[1, r1]^4*cG[0, 0, 1, r1])/3 + (7*Pi^2*cG[0, r1]*cG[1, r2]*
       cG[0, 0, 1, r1])/2 + (41*cG[0, r1]^3*cG[1, r2]*cG[0, 0, 1, r1])/24 - 
     (11*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1])/3 - 
     (69*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1])/8 + 
     (93*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, r1])/8 - 
     (151*cG[0, r2]^3*cG[1, r2]*cG[0, 0, 1, r1])/24 - 
     (3*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1])/2 - 
     (15*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1])/8 - 
     cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1] - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1])/8 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r1])/4 - 
     2*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r1] - 
     (cG[1, r1]^3*cG[1, r2]*cG[0, 0, 1, r1])/2 - 
     (5*Pi^2*cG[1, r2]^2*cG[0, 0, 1, r1])/6 + 4*cG[0, r1]^2*cG[1, r2]^2*
      cG[0, 0, 1, r1] - 9*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, 0, 1, r1] + 
     (59*cG[0, r2]^2*cG[1, r2]^2*cG[0, 0, 1, r1])/8 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, r1])/2 + 
     (5*cG[1, r1]^2*cG[1, r2]^2*cG[0, 0, 1, r1])/8 + 
     (41*cG[0, r1]*cG[1, r2]^3*cG[0, 0, 1, r1])/24 - 
     (59*cG[0, r2]*cG[1, r2]^3*cG[0, 0, 1, r1])/12 - 
     cG[1, r1]*cG[1, r2]^3*cG[0, 0, 1, r1] + (9*cG[1, r2]^4*cG[0, 0, 1, r1])/
      8 + (23*Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/12 + 
     (41*cG[0, r1]^3*cG[r2, r1]*cG[0, 0, 1, r1])/24 - 
     2*Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1] - 
     (95*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/16 + 
     (31*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     (193*cG[0, r2]^3*cG[r2, r1]*cG[0, 0, 1, r1])/48 + 
     (5*Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/12 + 
     (29*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/16 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (3*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/16 - 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (5*cG[1, r1]^3*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (11*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/12 + 
     (35*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (131*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/8 + 
     (25*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
     (29*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (21*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1] + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (131*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/16 + 
     (67*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/16 + 
     (2*cG[1, r2]^3*cG[r2, r1]*cG[0, 0, 1, r1])/3 + 
     (7*Pi^2*cG[r2, r1]^2*cG[0, 0, 1, r1])/12 + 
     (43*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 0, 1, r1])/16 - 
     (51*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1])/8 + 
     (71*cG[0, r2]^2*cG[r2, r1]^2*cG[0, 0, 1, r1])/16 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r1])/4 - 
     (cG[1, r1]^2*cG[r2, r1]^2*cG[0, 0, 1, r1])/4 + 
     (27*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1])/4 - 
     (73*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1])/8 + 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1])/4 + 
     (61*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 0, 1, r1])/16 + 
     (25*cG[0, r1]*cG[r2, r1]^3*cG[0, 0, 1, r1])/12 - 
     (41*cG[0, r2]*cG[r2, r1]^3*cG[0, 0, 1, r1])/16 - 
     (7*cG[1, r1]*cG[r2, r1]^3*cG[0, 0, 1, r1])/16 + 
     (11*cG[1, r2]*cG[r2, r1]^3*cG[0, 0, 1, r1])/4 + 
     (11*cG[r2, r1]^4*cG[0, 0, 1, r1])/16 + Pi^2*cG[0, 1, r1]*
      cG[0, 0, 1, r1] - (cG[0, r1]^2*cG[0, 1, r1]*cG[0, 0, 1, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 - 
     (cG[0, r2]^2*cG[0, 1, r1]*cG[0, 0, 1, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 - 
     (cG[1, r2]^2*cG[0, 1, r1]*cG[0, 0, 1, r1])/4 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 - 
     (cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 0, 1, r1])/4 + 
     (19*Pi^2*cG[0, 1, r2]*cG[0, 0, 1, r1])/6 + 
     (11*cG[0, r1]^2*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 - 
     (15*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 + 
     (9*cG[0, r2]^2*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 + 
     (19*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 - 
     (11*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 + 
     (5*cG[1, r1]^2*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 - 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 - 
     (7*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 + 
     (7*cG[1, r2]^2*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 + 
     (7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 - 
     6*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1] - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 + 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 + 
     (cG[r2, r1]^2*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 + 
     (5*Pi^2*cG[0, r2, r1]*cG[0, 0, 1, r1])/3 + 
     (9*cG[0, r1]^2*cG[0, r2, r1]*cG[0, 0, 1, r1])/8 - 
     (3*cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 + 
     (11*cG[0, r2]^2*cG[0, r2, r1]*cG[0, 0, 1, r1])/8 - 
     (15*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (15*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 - 
     (3*cG[1, r1]^2*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 + 
     (7*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 - 
     3*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1] - 
     (15*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (17*cG[1, r2]^2*cG[0, r2, r1]*cG[0, 0, 1, r1])/8 + 
     3*cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1] - 
     (11*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (7*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 + 
     (3*cG[r2, r1]^2*cG[0, r2, r1]*cG[0, 0, 1, r1])/8 + 
     cG[0, 1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1] - 
     (cG[0, r2, r1]^2*cG[0, 0, 1, r1])/2 + 
     (7*cG[0, r1]^2*cG[1, r2, r1]*cG[0, 0, 1, r1])/8 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 + 
     (3*cG[0, r2]^2*cG[1, r2, r1]*cG[0, 0, 1, r1])/8 + 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/4 - 
     (7*cG[1, r1]^2*cG[1, r2, r1]*cG[0, 0, 1, r1])/4 - 
     (13*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (5*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1])/4 - 
     (17*cG[1, r2]^2*cG[1, r2, r1]*cG[0, 0, 1, r1])/8 - 
     cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1] + 
     (15*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (9*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/4 - 
     7*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1] - 
     (13*cG[r2, r1]^2*cG[1, r2, r1]*cG[0, 0, 1, r1])/8 - 
     4*cG[0, 1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1] + 
     cG[0, r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1] + 
     cG[1, r2, r1]^2*cG[0, 0, 1, r1] + (4*Pi^4*cG[0, 0, 1, r2])/3 - 
     2*Pi^2*cG[0, r1]^2*cG[0, 0, 1, r2] + 2*Pi^2*cG[0, r1]*cG[0, r2]*
      cG[0, 0, 1, r2] + (3*Pi^2*cG[0, r2]^2*cG[0, 0, 1, r2])/4 + 
     (19*cG[0, r2]^4*cG[0, 0, 1, r2])/24 + 
     (31*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2])/12 - 
     (3*cG[0, r1]^3*cG[1, r1]*cG[0, 0, 1, r2])/8 + 
     (7*Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/6 - 
     (11*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/8 + 
     (21*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r2])/16 + 
     (103*cG[0, r2]^3*cG[1, r1]*cG[0, 0, 1, r2])/48 - 
     (7*Pi^2*cG[1, r1]^2*cG[0, 0, 1, r2])/6 + 
     (cG[0, r1]^2*cG[1, r1]^2*cG[0, 0, 1, r2])/8 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 1, r2])/8 + 
     (19*cG[0, r2]^2*cG[1, r1]^2*cG[0, 0, 1, r2])/4 - 
     (43*cG[0, r1]*cG[1, r1]^3*cG[0, 0, 1, r2])/48 + 
     (35*cG[0, r2]*cG[1, r1]^3*cG[0, 0, 1, r2])/16 + 
     (11*cG[1, r1]^4*cG[0, 0, 1, r2])/12 - Pi^2*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 1, r2] - (2*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2])/3 + 
     (cG[0, r2]^3*cG[1, r2]*cG[0, 0, 1, r2])/8 - 
     (11*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/12 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/8 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/4 + 
     (17*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/16 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r2])/4 - 
     (13*cG[1, r1]^3*cG[1, r2]*cG[0, 0, 1, r2])/16 + 
     Pi^2*cG[1, r2]^2*cG[0, 0, 1, r2] + (7*cG[0, r2]^2*cG[1, r2]^2*
       cG[0, 0, 1, r2])/8 - (3*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*
       cG[0, 0, 1, r2])/8 - (cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, r2])/
      8 + (3*cG[1, r1]*cG[1, r2]^3*cG[0, 0, 1, r2])/8 + 
     (cG[1, r2]^4*cG[0, 0, 1, r2])/3 + (17*Pi^2*cG[0, r1]*cG[r2, r1]*
       cG[0, 0, 1, r2])/12 + (cG[0, r1]^3*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (7*Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 
     (33*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/16 - 
     (21*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (67*cG[0, r2]^3*cG[r2, r1]*cG[0, 0, 1, r2])/48 - 
     (37*Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/12 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/16 - 
     (25*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (25*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/8 + 
     (13*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (51*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (143*cG[1, r1]^3*cG[r2, r1]*cG[0, 0, 1, r2])/48 + 
     (19*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/12 + 
     (7*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (17*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (15*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (19*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2] + 
     (23*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/8 + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (15*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/16 - 
     (47*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/16 + 
     (3*cG[1, r2]^3*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (11*Pi^2*cG[r2, r1]^2*cG[0, 0, 1, r2])/12 - 
     (19*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 0, 1, r2])/16 + 
     3*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2] + 
     (25*cG[0, r2]^2*cG[r2, r1]^2*cG[0, 0, 1, r2])/16 + 
     (51*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2])/16 + 
     (61*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2])/16 + 
     (19*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 0, 1, r2])/8 - 
     (9*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2])/8 + 
     (15*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2])/8 + 
     (27*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2])/16 + 
     (3*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 0, 1, r2])/16 - 
     (7*cG[0, r1]*cG[r2, r1]^3*cG[0, 0, 1, r2])/8 - 
     (73*cG[0, r2]*cG[r2, r1]^3*cG[0, 0, 1, r2])/48 - 
     (7*cG[1, r1]*cG[r2, r1]^3*cG[0, 0, 1, r2])/4 - 
     (5*cG[1, r2]*cG[r2, r1]^3*cG[0, 0, 1, r2])/8 + 
     (9*cG[r2, r1]^4*cG[0, 0, 1, r2])/16 + 
     (8*Pi^2*cG[0, 1, r1]*cG[0, 0, 1, r2])/3 + 
     (3*cG[0, r1]^2*cG[0, 1, r1]*cG[0, 0, 1, r2])/2 + 
     (9*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2])/2 - 
     4*cG[0, r2]^2*cG[0, 1, r1]*cG[0, 0, 1, r2] + 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2])/2 + 
     3*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2] + 
     cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2] + 
     3*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2] + 
     2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2] - 
     (9*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2])/2 + 
     (7*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2])/2 - 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2])/2 - 
     4*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2] + 
     Pi^2*cG[0, 1, r2]*cG[0, 0, 1, r2] - 
     (cG[0, r2]^2*cG[0, 1, r2]*cG[0, 0, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2])/2 - 
     (cG[1, r1]^2*cG[0, 1, r2]*cG[0, 0, 1, r2])/4 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2])/2 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2])/2 - 
     (cG[r2, r1]^2*cG[0, 1, r2]*cG[0, 0, 1, r2])/4 - 
     (Pi^2*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (3*cG[0, r1]^2*cG[0, r2, r1]*cG[0, 0, 1, r2])/8 - 
     (37*cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 + 
     (69*cG[0, r2]^2*cG[0, r2, r1]*cG[0, 0, 1, r2])/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 + 
     3*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2] + 
     (5*cG[1, r1]^2*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (13*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (7*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (cG[1, r2]^2*cG[0, r2, r1]*cG[0, 0, 1, r2])/8 + 
     (45*cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (51*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (7*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (19*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 + 
     (25*cG[r2, r1]^2*cG[0, r2, r1]*cG[0, 0, 1, r2])/8 - 
     cG[0, 1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2] + 
     2*cG[0, r2, r1]^2*cG[0, 0, 1, r2] + Pi^2*cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     (cG[0, r1]^2*cG[1, r2, r1]*cG[0, 0, 1, r2])/8 + 
     (29*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (13*cG[0, r2]^2*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (13*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (9*cG[1, r1]^2*cG[1, r2, r1]*cG[0, 0, 1, r2])/8 - 
     (cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2])/4 + 
     (9*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2])/4 + 
     6*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2] - 
     (27*cG[1, r2]^2*cG[1, r2, r1]*cG[0, 0, 1, r2])/8 - 
     (27*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/4 + 
     7*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2] - 
     (3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (11*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/4 - 
     cG[r2, r1]^2*cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     4*cG[0, 1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2] - 
     6*cG[0, r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     (cG[1, r2, r1]^2*cG[0, 0, 1, r2])/2 - 4*cG[0, r1]*cG[0, 0, 1, r1]*
      cG[0, 0, 1, r2] - 6*cG[0, r2]*cG[0, 0, 1, r1]*cG[0, 0, 1, r2] + 
     cG[1, r1]*cG[0, 0, 1, r1]*cG[0, 0, 1, r2] + 3*cG[r2, r1]*cG[0, 0, 1, r1]*
      cG[0, 0, 1, r2] - (13*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r1])/12 - 
     (43*cG[0, r1]^3*cG[1, r1]*cG[0, 0, r2, r1])/24 + 
     Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1] + 
     (111*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1])/16 - 
     10*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 0, r2, r1] + 
     (245*cG[0, r2]^3*cG[1, r1]*cG[0, 0, r2, r1])/48 + 
     (13*Pi^2*cG[1, r1]^2*cG[0, 0, r2, r1])/12 + 
     (49*cG[0, r1]^2*cG[1, r1]^2*cG[0, 0, r2, r1])/16 - 
     (69*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 0, r2, r1])/8 + 
     (107*cG[0, r2]^2*cG[1, r1]^2*cG[0, 0, r2, r1])/16 - 
     (5*cG[0, r1]*cG[1, r1]^3*cG[0, 0, r2, r1])/3 + 
     3*cG[0, r2]*cG[1, r1]^3*cG[0, 0, r2, r1] + 
     (23*cG[1, r1]^4*cG[0, 0, r2, r1])/24 - 
     (Pi^2*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, r1])/3 - 
     cG[0, r1]^3*cG[1, r2]*cG[0, 0, r2, r1] + 
     (2*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1])/3 + 
     (29*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1])/8 - 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, 0, r2, r1])/2 + 
     (21*cG[0, r2]^3*cG[1, r2]*cG[0, 0, r2, r1])/8 - 
     (17*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/12 - 
     (27*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/8 + 
     (93*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/8 - 
     (37*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/4 + 
     (37*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 0, r2, r1])/8 - 
     (59*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 0, r2, r1])/8 - 
     (17*cG[1, r1]^3*cG[1, r2]*cG[0, 0, r2, r1])/6 + 
     (7*Pi^2*cG[1, r2]^2*cG[0, 0, r2, r1])/12 + 
     (cG[0, r1]^2*cG[1, r2]^2*cG[0, 0, r2, r1])/8 + 
     (29*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, 0, r2, r1])/8 - 
     (13*cG[0, r2]^2*cG[1, r2]^2*cG[0, 0, r2, r1])/4 - 
     (9*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, 0, r2, r1])/2 + 
     (145*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 0, r2, r1])/16 + 
     (81*cG[1, r1]^2*cG[1, r2]^2*cG[0, 0, r2, r1])/16 - 
     (3*cG[0, r1]*cG[1, r2]^3*cG[0, 0, r2, r1])/4 + 
     (7*cG[0, r2]*cG[1, r2]^3*cG[0, 0, r2, r1])/6 - 
     (41*cG[1, r1]*cG[1, r2]^3*cG[0, 0, r2, r1])/12 + 
     (5*cG[1, r2]^4*cG[0, 0, r2, r1])/8 - 
     (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/6 - 
     (61*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/16 + 
     (49*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/4 - 
     (159*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/16 + 
     (17*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, r2, r1])/8 - 
     (39*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, r2, r1])/8 - 
     (cG[1, r1]^3*cG[r2, r1]*cG[0, 0, r2, r1])/12 - 
     (7*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/3 - 
     (27*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (27*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/2 - 
     (17*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/2 - 
     (21*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/8 + 
     4*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1] - 
     (19*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/8 - 
     (23*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, r2, r1])/8 + 
     (13*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, r2, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, r2, r1])/16 - 
     (67*cG[1, r2]^3*cG[r2, r1]*cG[0, 0, r2, r1])/24 - 
     (15*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, r2, r1])/4 + 
     (101*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, r2, r1])/16 + 
     (15*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 0, r2, r1])/16 - 
     (19*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, r2, r1])/2 + 
     (77*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, r2, r1])/8 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, r2, r1])/4 - 
     (11*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 0, r2, r1])/4 - 
     (21*cG[1, r1]*cG[r2, r1]^3*cG[0, 0, r2, r1])/16 - 
     (15*cG[1, r2]*cG[r2, r1]^3*cG[0, 0, r2, r1])/4 + 
     (3*Pi^2*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - 
     (3*cG[0, r1]^2*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 + 
     (7*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 - 
     (cG[0, r2]^2*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 + 
     (cG[1, r1]^2*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 + 
     (cG[1, r2]^2*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 - 
     Pi^2*cG[0, 1, r2]*cG[0, 0, r2, r1] - 
     (11*cG[0, r1]^2*cG[0, 1, r2]*cG[0, 0, r2, r1])/4 + 
     (15*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 - 
     (33*cG[0, r2]^2*cG[0, 1, r2]*cG[0, 0, r2, r1])/4 + 
     2*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] - 
     4*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] - 
     (7*cG[1, r1]^2*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 - 
     2*cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, r2, r1] + 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 - 
     (9*cG[1, r2]^2*cG[0, 1, r2]*cG[0, 0, r2, r1])/4 - 
     7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] + 
     (27*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 + 
     (11*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 + 
     2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] - 
     (21*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, 0, r2, r1])/4 + 
     4*cG[0, 1, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, r2, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, r2, r1] + 
     3*cG[1, r1]^2*cG[0, r2, r1]*cG[0, 0, r2, r1] - 
     3*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, r2, r1] + 
     2*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, r2, r1] + 
     (cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, r2, r1])/2 - 
     cG[1, r2]^2*cG[0, r2, r1]*cG[0, 0, r2, r1] - cG[1, r1]*cG[r2, r1]*
      cG[0, r2, r1]*cG[0, 0, r2, r1] - 3*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*
      cG[0, 0, r2, r1] - cG[0, 1, r2]*cG[0, r2, r1]*cG[0, 0, r2, r1] + 
     (5*Pi^2*cG[1, r2, r1]*cG[0, 0, r2, r1])/3 + 
     (5*cG[0, r1]^2*cG[1, r2, r1]*cG[0, 0, r2, r1])/8 - 
     6*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1] + 
     (61*cG[0, r2]^2*cG[1, r2, r1]*cG[0, 0, r2, r1])/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/4 + 
     (23*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/4 + 
     (15*cG[1, r1]^2*cG[1, r2, r1]*cG[0, 0, r2, r1])/4 + 
     (25*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1])/4 - 
     11*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1] - 
     (15*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1])/4 + 
     (41*cG[1, r2]^2*cG[1, r2, r1]*cG[0, 0, r2, r1])/8 + 
     (11*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 - 
     (49*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/4 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/4 + 
     (15*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 + 
     (37*cG[r2, r1]^2*cG[1, r2, r1]*cG[0, 0, r2, r1])/8 - 
     2*cG[0, 1, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1] + 
     3*cG[0, r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1] - 
     cG[1, r2, r1]^2*cG[0, 0, r2, r1] + 2*cG[0, r1]*cG[0, 0, 1, r1]*
      cG[0, 0, r2, r1] + cG[0, r2]*cG[0, 0, 1, r1]*cG[0, 0, r2, r1] - 
     4*cG[1, r1]*cG[0, 0, 1, r1]*cG[0, 0, r2, r1] + 
     5*cG[1, r2]*cG[0, 0, 1, r1]*cG[0, 0, r2, r1] - 
     2*cG[r2, r1]*cG[0, 0, 1, r1]*cG[0, 0, r2, r1] - 
     7*cG[0, r1]*cG[0, 0, 1, r2]*cG[0, 0, r2, r1] + 
     (37*cG[0, r2]*cG[0, 0, 1, r2]*cG[0, 0, r2, r1])/2 + 
     (3*cG[1, r1]*cG[0, 0, 1, r2]*cG[0, 0, r2, r1])/2 + 
     3*cG[1, r2]*cG[0, 0, 1, r2]*cG[0, 0, r2, r1] - 
     (31*cG[r2, r1]*cG[0, 0, 1, r2]*cG[0, 0, r2, r1])/2 + 
     (3*cG[1, r1]*cG[0, 0, r2, r1]^2)/2 - (3*cG[1, r2]*cG[0, 0, r2, r1]^2)/
      2 - (5*Pi^2*cG[0, r1]^2*cG[0, 1, 1, r1])/6 + 
     (5*cG[0, r1]^4*cG[0, 1, 1, r1])/24 + 
     (3*Pi^2*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r1])/4 - 
     (cG[0, r1]^3*cG[0, r2]*cG[0, 1, 1, r1])/3 + 
     (Pi^2*cG[0, r2]^2*cG[0, 1, 1, r1])/6 + 
     (15*cG[0, r1]^2*cG[0, r2]^2*cG[0, 1, 1, r1])/16 - 
     cG[0, r1]*cG[0, r2]^3*cG[0, 1, 1, r1] + (19*cG[0, r2]^4*cG[0, 1, 1, r1])/
      48 - (Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r1])/3 + 
     (cG[0, r1]^3*cG[1, r1]*cG[0, 1, 1, r1])/4 + 
     (7*Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/4 + 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/16 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r1])/8 - 
     (17*cG[0, r2]^3*cG[1, r1]*cG[0, 1, 1, r1])/48 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, r1])/8 - 
     (cG[0, r2]*cG[1, r1]^3*cG[0, 1, 1, r1])/4 + 
     (Pi^2*cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
     (cG[0, r1]^3*cG[1, r2]*cG[0, 1, 1, r1])/3 - 
     (3*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/4 - 
     (43*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/16 + 
     (25*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, 1, 1, r1])/8 - 
     (77*cG[0, r2]^3*cG[1, r2]*cG[0, 1, 1, r1])/48 - 
     (7*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/4 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/16 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
     (33*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/16 - 
     (9*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r1])/8 - 
     (7*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r1])/8 + 
     (cG[1, r1]^3*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
     (Pi^2*cG[1, r2]^2*cG[0, 1, 1, r1])/3 + 
     (7*cG[0, r1]^2*cG[1, r2]^2*cG[0, 1, 1, r1])/8 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, 1, 1, r1])/4 + 
     (31*cG[0, r2]^2*cG[1, r2]^2*cG[0, 1, 1, r1])/16 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r1])/2 - 
     (15*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r1])/16 - 
     (3*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, 1, r1])/8 + 
     (cG[0, r1]*cG[1, r2]^3*cG[0, 1, 1, r1])/3 - 
     (67*cG[0, r2]*cG[1, r2]^3*cG[0, 1, 1, r1])/48 - 
     (cG[1, r1]*cG[1, r2]^3*cG[0, 1, 1, r1])/48 + 
     (5*cG[1, r2]^4*cG[0, 1, 1, r1])/24 - 
     (5*Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/6 + 
     (cG[0, r1]^3*cG[r2, r1]*cG[0, 1, 1, r1])/3 + 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/3 - 
     (11*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/8 + 
     (29*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/16 - 
     (55*cG[0, r2]^3*cG[r2, r1]*cG[0, 1, 1, r1])/48 - 
     (7*Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/6 + 
     (13*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/16 - 
     (21*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/8 + 
     (17*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/16 + 
     (19*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r1])/16 + 
     (7*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r1])/16 + 
     (cG[1, r1]^3*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
     (17*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/16 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
     (23*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/8 + 
     cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1] - 
     (13*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     (9*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/16 + 
     (9*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/4 - 
     (13*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/8 + 
     (29*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/16 + 
     (25*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, 1, r1])/48 - 
     (Pi^2*cG[r2, r1]^2*cG[0, 1, 1, r1])/3 + 
     (7*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 1, 1, r1])/16 - 
     (7*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/8 + 
     (21*cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, 1, r1])/16 + 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r1])/2 - 
     (13*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r1])/16 - 
     (7*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, 1, r1])/16 + 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/8 - 
     (23*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/16 + 
     (11*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/16 + 
     (11*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, 1, r1])/16 + 
     (cG[0, r1]*cG[r2, r1]^3*cG[0, 1, 1, r1])/16 - 
     (11*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, 1, r1])/16 + 
     (3*cG[1, r1]*cG[r2, r1]^3*cG[0, 1, 1, r1])/16 + 
     (cG[r2, r1]^4*cG[0, 1, 1, r1])/8 - 2*Pi^2*cG[0, 1, r1]*cG[0, 1, 1, r1] + 
     (cG[0, r1]^2*cG[0, 1, r1]*cG[0, 1, 1, r1])/2 - 
     cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, 1, r1] + 
     (cG[0, r2]^2*cG[0, 1, r1]*cG[0, 1, 1, r1])/2 + 
     cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, r1] - 
     cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, r1] + 
     (cG[1, r2]^2*cG[0, 1, r1]*cG[0, 1, 1, r1])/2 + 
     cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r1] - 
     cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r1] + 
     cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r1] + 
     (cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, 1, r1])/2 + 
     (Pi^2*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     (7*cG[0, r1]^2*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 + 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 + 
     (cG[0, r2]^2*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     (15*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 - 
     (15*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 + 
     (5*cG[1, r1]^2*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 + 
     (3*cG[1, r2]^2*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 - 
     (9*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 - 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 - 
     (7*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/4 + 
     (7*Pi^2*cG[0, r2, r1]*cG[0, 1, 1, r1])/6 + 
     (cG[0, r1]^2*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 - 
     (cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 + 
     (cG[0, r2]^2*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (5*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (7*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (5*cG[1, r1]^2*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 - 
     (7*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (5*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 + 
     cG[1, r2]^2*cG[0, r2, r1]*cG[0, 1, 1, r1] + 
     (7*cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 + 
     cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1] + 
     (15*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 + 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (7*cG[r2, r1]^2*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 + 
     2*cG[0, 1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1] + 
     (cG[0, r2, r1]^2*cG[0, 1, 1, r1])/2 + Pi^2*cG[1, r2, r1]*
      cG[0, 1, 1, r1] - (5*cG[0, r1]^2*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 + 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (29*cG[0, r2]^2*cG[1, r2, r1]*cG[0, 1, 1, r1])/8 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 + 
     cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1] - 
     (41*cG[1, r1]^2*cG[1, r2, r1]*cG[0, 1, 1, r1])/8 - 
     3*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1] + 
     (25*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (3*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (11*cG[1, r2]^2*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (15*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 + 
     (27*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 - 
     (13*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (21*cG[r2, r1]^2*cG[1, r2, r1]*cG[0, 1, 1, r1])/8 - 
     2*cG[0, 1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1] - 
     4*cG[0, r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1] + 
     (cG[1, r2, r1]^2*cG[0, 1, 1, r1])/2 - cG[0, r1]*cG[0, 0, 1, r1]*
      cG[0, 1, 1, r1] + cG[0, r2]*cG[0, 0, 1, r1]*cG[0, 1, 1, r1] - 
     cG[1, r2]*cG[0, 0, 1, r1]*cG[0, 1, 1, r1] - cG[r2, r1]*cG[0, 0, 1, r1]*
      cG[0, 1, 1, r1] - (9*cG[0, r1]*cG[0, 0, 1, r2]*cG[0, 1, 1, r1])/2 - 
     cG[0, r2]*cG[0, 0, 1, r2]*cG[0, 1, 1, r1] + 
     (5*cG[1, r1]*cG[0, 0, 1, r2]*cG[0, 1, 1, r1])/2 - 
     (3*cG[1, r2]*cG[0, 0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     4*cG[r2, r1]*cG[0, 0, 1, r2]*cG[0, 1, 1, r1] - 
     cG[0, r2]*cG[0, 0, r2, r1]*cG[0, 1, 1, r1] - 
     3*cG[1, r1]*cG[0, 0, r2, r1]*cG[0, 1, 1, r1] + 
     3*cG[1, r2]*cG[0, 0, r2, r1]*cG[0, 1, 1, r1] - 
     cG[r2, r1]*cG[0, 0, r2, r1]*cG[0, 1, 1, r1] - Pi^2*cG[0, r1]*cG[0, r2]*
      cG[0, 1, 1, r2] + (Pi^2*cG[0, r2]^2*cG[0, 1, 1, r2])/6 + 
     (5*cG[0, r2]^4*cG[0, 1, 1, r2])/24 + 
     (5*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2])/12 + 
     (cG[0, r1]^3*cG[1, r1]*cG[0, 1, 1, r2])/8 + 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/6 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/8 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r2])/16 + 
     (19*cG[0, r2]^3*cG[1, r1]*cG[0, 1, 1, r2])/48 - 
     (Pi^2*cG[1, r1]^2*cG[0, 1, 1, r2])/3 + 
     (3*cG[0, r1]^2*cG[1, r1]^2*cG[0, 1, 1, r2])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, r2])/2 + 
     (cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, 1, r2])/2 + 
     (3*cG[0, r1]*cG[1, r1]^3*cG[0, 1, 1, r2])/16 - 
     (25*cG[0, r2]*cG[1, r1]^3*cG[0, 1, 1, r2])/48 - 
     (5*cG[1, r1]^4*cG[0, 1, 1, r2])/24 - 
     (Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2])/3 + 
     (cG[0, r2]^3*cG[1, r2]*cG[0, 1, 1, r2])/4 - 
     (13*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/12 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/2 + 
     (7*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/16 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r2])/4 + 
     (9*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r2])/4 + 
     (49*cG[1, r1]^3*cG[1, r2]*cG[0, 1, 1, r2])/48 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r2])/8 - 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r2])/8 - 
     (17*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, 1, r2])/8 + 
     (15*cG[1, r1]*cG[1, r2]^3*cG[0, 1, 1, r2])/8 + 
     (Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/3 + 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/6 + 
     (5*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
     (7*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
     (5*cG[0, r2]^3*cG[r2, r1]*cG[0, 1, 1, r2])/24 - 
     (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/6 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
     (13*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/8 + 
     (3*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 + 
     (15*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r2])/16 + 
     (13*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
     (5*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, 1, r2])/48 + 
     (7*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/6 + 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
     (19*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
     (11*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
     (19*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/16 + 
     cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2] + 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
     (3*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2])/16 - 
     (cG[1, r2]^3*cG[r2, r1]*cG[0, 1, 1, r2])/2 + 
     (Pi^2*cG[r2, r1]^2*cG[0, 1, 1, r2])/3 - 
     (9*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 1, 1, r2])/16 + 
     (9*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/8 - 
     (cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, 1, r2])/4 + 
     (27*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2])/16 - 
     (27*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2])/16 + 
     (cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, 1, r2])/16 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/8 + 
     (9*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/8 + 
     (7*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/16 + 
     (7*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, 1, r2])/16 - 
     (11*cG[0, r1]*cG[r2, r1]^3*cG[0, 1, 1, r2])/16 + 
     (3*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, 1, r2])/8 + 
     (5*cG[1, r1]*cG[r2, r1]^3*cG[0, 1, 1, r2])/8 - 
     (3*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, 1, r2])/16 - 
     (cG[r2, r1]^4*cG[0, 1, 1, r2])/8 - (Pi^2*cG[0, 1, r1]*cG[0, 1, 1, r2])/
      2 - cG[0, r1]^2*cG[0, 1, r1]*cG[0, 1, 1, r2] + 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[0, r2]^2*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 - 
     (15*cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 - 
     (5*cG[1, r1]^2*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 + 
     cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2] - 
     (9*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 + 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 - 
     cG[1, r2]^2*cG[0, 1, r1]*cG[0, 1, 1, r2] - 
     (9*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 + 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 - 
     (7*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/4 - 
     (3*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 - 
     2*Pi^2*cG[0, 1, r2]*cG[0, 1, 1, r2] + 
     (cG[0, r2]^2*cG[0, 1, r2]*cG[0, 1, 1, r2])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, 1, r2] + 
     (cG[1, r1]^2*cG[0, 1, r2]*cG[0, 1, 1, r2])/2 - 
     cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r2] - 
     cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r2] + 
     (cG[r2, r1]^2*cG[0, 1, r2]*cG[0, 1, 1, r2])/2 - 
     (13*Pi^2*cG[0, r2, r1]*cG[0, 1, 1, r2])/6 + 
     (5*cG[0, r1]^2*cG[0, r2, r1]*cG[0, 1, 1, r2])/8 - 
     (7*cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 + 
     (15*cG[0, r2]^2*cG[0, r2, r1]*cG[0, 1, 1, r2])/8 + 
     cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2] + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2])/2 - 
     (cG[1, r1]^2*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 - 
     (3*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 + 
     (cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 + 
     3*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2] + 
     (13*cG[1, r2]^2*cG[0, r2, r1]*cG[0, 1, 1, r2])/8 + 
     (23*cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 - 
     (17*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 - 
     2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2] - 
     (cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 + 
     (35*cG[r2, r1]^2*cG[0, r2, r1]*cG[0, 1, 1, r2])/8 + 
     cG[0, 1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2] + 
     cG[0, r2, r1]^2*cG[0, 1, 1, r2] + Pi^2*cG[1, r2, r1]*cG[0, 1, 1, r2] - 
     (9*cG[0, r1]^2*cG[1, r2, r1]*cG[0, 1, 1, r2])/8 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 - 
     (13*cG[0, r2]^2*cG[1, r2, r1]*cG[0, 1, 1, r2])/8 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/4 - 
     (13*cG[1, r1]^2*cG[1, r2, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 + 
     (37*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2])/4 - 
     (41*cG[1, r2]^2*cG[1, r2, r1]*cG[0, 1, 1, r2])/8 - 
     (7*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 + 
     (15*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/4 - 
     (9*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 - 
     (21*cG[r2, r1]^2*cG[1, r2, r1]*cG[0, 1, 1, r2])/8 + 
     2*cG[0, 1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2] - 
     3*cG[0, r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2] - 
     (cG[1, r2, r1]^2*cG[0, 1, 1, r2])/2 + 
     (11*cG[0, r1]*cG[0, 0, 1, r1]*cG[0, 1, 1, r2])/2 - 
     cG[0, r2]*cG[0, 0, 1, r1]*cG[0, 1, 1, r2] + 
     (15*cG[1, r1]*cG[0, 0, 1, r1]*cG[0, 1, 1, r2])/2 - 
     (cG[1, r2]*cG[0, 0, 1, r1]*cG[0, 1, 1, r2])/2 + 
     4*cG[r2, r1]*cG[0, 0, 1, r1]*cG[0, 1, 1, r2] - 
     cG[0, r2]*cG[0, 0, 1, r2]*cG[0, 1, 1, r2] - cG[1, r1]*cG[0, 0, 1, r2]*
      cG[0, 1, 1, r2] + cG[r2, r1]*cG[0, 0, 1, r2]*cG[0, 1, 1, r2] - 
     5*cG[0, r1]*cG[0, 0, r2, r1]*cG[0, 1, 1, r2] + 
     (7*cG[0, r2]*cG[0, 0, r2, r1]*cG[0, 1, 1, r2])/2 - 
     (cG[1, r1]*cG[0, 0, r2, r1]*cG[0, 1, 1, r2])/2 + 
     cG[1, r2]*cG[0, 0, r2, r1]*cG[0, 1, 1, r2] - 
     (25*cG[r2, r1]*cG[0, 0, r2, r1]*cG[0, 1, 1, r2])/2 + 
     4*cG[0, r1]*cG[0, 1, 1, r1]*cG[0, 1, 1, r2] + cG[0, r2]*cG[0, 1, 1, r1]*
      cG[0, 1, 1, r2] + 2*cG[1, r1]*cG[0, 1, 1, r1]*cG[0, 1, 1, r2] - 
     cG[1, r2]*cG[0, 1, 1, r1]*cG[0, 1, 1, r2] + 2*cG[r2, r1]*cG[0, 1, 1, r1]*
      cG[0, 1, 1, r2] + (38*Pi^4*cG[0, 1, r2, r1])/45 - 
     (Pi^2*cG[0, r1]^2*cG[0, 1, r2, r1])/6 + (cG[0, r1]^4*cG[0, 1, r2, r1])/
      8 - (5*Pi^2*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r1])/6 - 
     (11*cG[0, r1]^3*cG[0, r2]*cG[0, 1, r2, r1])/16 + 
     (2*Pi^2*cG[0, r2]^2*cG[0, 1, r2, r1])/3 + 
     (3*cG[0, r1]^2*cG[0, r2]^2*cG[0, 1, r2, r1])/2 - 
     (15*cG[0, r1]*cG[0, r2]^3*cG[0, 1, r2, r1])/8 + 
     (15*cG[0, r2]^4*cG[0, 1, r2, r1])/16 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r1])/6 + 
     (9*cG[0, r1]^3*cG[1, r1]*cG[0, 1, r2, r1])/16 + 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1])/2 - 
     (15*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1])/8 + 
     (29*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2, r1])/16 - 
     (5*cG[0, r2]^3*cG[1, r1]*cG[0, 1, r2, r1])/8 - 
     (5*Pi^2*cG[1, r1]^2*cG[0, 1, r2, r1])/4 - 
     (13*cG[0, r1]^2*cG[1, r1]^2*cG[0, 1, r2, r1])/16 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2, r1])/16 - 
     (7*cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r2, r1])/16 + 
     (cG[0, r1]*cG[1, r1]^3*cG[0, 1, r2, r1])/2 - 
     (7*cG[1, r1]^4*cG[0, 1, r2, r1])/16 + 
     (Pi^2*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r1])/6 + 
     (3*cG[0, r1]^3*cG[1, r2]*cG[0, 1, r2, r1])/4 - 
     (5*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1])/3 - 
     (65*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1])/16 + 
     (53*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r2, r1])/8 - 
     (33*cG[0, r2]^3*cG[1, r2]*cG[0, 1, r2, r1])/8 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/16 - 
     cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1] - 
     (17*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/16 - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2, r1])/4 - 
     (7*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2, r1])/16 - 
     Pi^2*cG[1, r2]^2*cG[0, 1, r2, r1] + 
     (5*cG[0, r1]^2*cG[1, r2]^2*cG[0, 1, r2, r1])/8 - 
     (53*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2, r1])/16 + 
     4*cG[0, r2]^2*cG[1, r2]^2*cG[0, 1, r2, r1] + 
     (23*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2, r1])/16 - 
     (15*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2, r1])/8 - 
     (11*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r2, r1])/16 - 
     (65*cG[0, r2]*cG[1, r2]^3*cG[0, 1, r2, r1])/48 + 
     (53*cG[1, r1]*cG[1, r2]^3*cG[0, 1, r2, r1])/48 - 
     (3*cG[1, r2]^4*cG[0, 1, r2, r1])/8 + 2*Pi^2*cG[0, r1]*cG[r2, r1]*
      cG[0, 1, r2, r1] + (17*cG[0, r1]^3*cG[r2, r1]*cG[0, 1, r2, r1])/16 - 
     2*Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1] - 
     (27*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/8 + 
     (21*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     3*cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r2, r1] - 
     (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/2 + 
     (19*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/8 - 
     (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/2 + 
     (31*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2, r1])/16 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
     (3*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (11*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/6 + 
     (85*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/16 - 
     (63*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (47*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     (19*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (63*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/8 + 
     (49*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/16 + 
     (63*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/16 - 
     (65*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/8 - 
     (11*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (77*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r2, r1])/48 + 
     (5*Pi^2*cG[r2, r1]^2*cG[0, 1, r2, r1])/6 + 
     (9*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 1, r2, r1])/4 - 
     (23*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1])/4 + 
     (55*cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r2, r1])/16 - 
     (29*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2, r1])/16 + 
     (5*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 + 
     (3*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r2, r1])/4 + 
     (71*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 - 
     11*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1] - 
     (55*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1])/16 + 
     4*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r2, r1] + 
     (19*cG[0, r1]*cG[r2, r1]^3*cG[0, 1, r2, r1])/8 - 
     (15*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, r2, r1])/8 - 
     (cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r2, r1])/4 + 
     (31*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r2, r1])/8 + 
     (cG[r2, r1]^4*cG[0, 1, r2, r1])/2 - 
     (4*Pi^2*cG[0, 1, r1]*cG[0, 1, r2, r1])/3 - 
     (3*cG[0, r1]^2*cG[0, 1, r1]*cG[0, 1, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[0, r2]^2*cG[0, 1, r1]*cG[0, 1, r2, r1])/4 - 
     cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1] - 
     (cG[1, r1]^2*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 - 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 - 
     cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2, r1] - 
     (3*cG[1, r2]^2*cG[0, 1, r1]*cG[0, 1, r2, r1])/4 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, r2, r1])/4 + 
     (5*Pi^2*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     (17*cG[0, r1]^2*cG[0, 1, r2]*cG[0, 1, r2, r1])/8 - 
     (29*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 + 
     (51*cG[0, r2]^2*cG[0, 1, r2]*cG[0, 1, r2, r1])/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     8*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1] + 
     (5*cG[1, r1]^2*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 + 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 - 
     (13*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 - 
     (5*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     (29*cG[1, r2]^2*cG[0, 1, r2]*cG[0, 1, r2, r1])/8 + 
     (33*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 - 
     (41*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 - 
     (9*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 + 
     (23*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, 1, r2, r1])/8 + 
     (2*Pi^2*cG[0, r2, r1]*cG[0, 1, r2, r1])/3 + 
     (cG[0, r1]^2*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (3*cG[0, r2]^2*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 - 
     (9*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (9*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     4*cG[1, r1]^2*cG[0, r2, r1]*cG[0, 1, r2, r1] + 
     cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, r2, r1] - 
     (3*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 - 
     (9*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (cG[1, r2]^2*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 - 
     3*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1] - 
     (7*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (3*cG[r2, r1]^2*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 - 
     (5*Pi^2*cG[1, r2, r1]*cG[0, 1, r2, r1])/6 + 
     (3*cG[0, r1]^2*cG[1, r2, r1]*cG[0, 1, r2, r1])/2 - 
     4*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, r2, r1] + 
     (13*cG[0, r2]^2*cG[1, r2, r1]*cG[0, 1, r2, r1])/8 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1])/4 + 
     (cG[1, r1]^2*cG[1, r2, r1]*cG[0, 1, r2, r1])/8 + 
     3*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, r2, r1] - 
     4*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, r2, r1] + 
     (cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (3*cG[1, r2]^2*cG[1, r2, r1]*cG[0, 1, r2, r1])/2 + 
     cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1] + 
     (3*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1])/4 - 
     (7*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1])/4 + 
     cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1] - 
     (11*cG[r2, r1]^2*cG[1, r2, r1]*cG[0, 1, r2, r1])/8 + 
     cG[0, r2, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1] + 
     (cG[1, r2, r1]^2*cG[0, 1, r2, r1])/2 + 3*cG[0, r1]*cG[0, 0, 1, r1]*
      cG[0, 1, r2, r1] - cG[0, r2]*cG[0, 0, 1, r1]*cG[0, 1, r2, r1] + 
     2*cG[1, r1]*cG[0, 0, 1, r1]*cG[0, 1, r2, r1] + 
     3*cG[1, r2]*cG[0, 0, 1, r1]*cG[0, 1, r2, r1] + 
     cG[r2, r1]*cG[0, 0, 1, r1]*cG[0, 1, r2, r1] + 
     5*cG[0, r1]*cG[0, 0, 1, r2]*cG[0, 1, r2, r1] - 
     (25*cG[0, r2]*cG[0, 0, 1, r2]*cG[0, 1, r2, r1])/2 - 
     (13*cG[1, r1]*cG[0, 0, 1, r2]*cG[0, 1, r2, r1])/2 - 
     cG[1, r2]*cG[0, 0, 1, r2]*cG[0, 1, r2, r1] + 
     (11*cG[r2, r1]*cG[0, 0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     (7*cG[0, r1]*cG[0, 0, r2, r1]*cG[0, 1, r2, r1])/2 - 
     5*cG[0, r2]*cG[0, 0, r2, r1]*cG[0, 1, r2, r1] - 
     (7*cG[1, r1]*cG[0, 0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (3*cG[1, r2]*cG[0, 0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     cG[r2, r1]*cG[0, 0, r2, r1]*cG[0, 1, r2, r1] + 
     (cG[0, r1]*cG[0, 1, 1, r1]*cG[0, 1, r2, r1])/2 - 
     cG[0, r2]*cG[0, 1, 1, r1]*cG[0, 1, r2, r1] + 
     (5*cG[1, r1]*cG[0, 1, 1, r1]*cG[0, 1, r2, r1])/2 + 
     (cG[1, r2]*cG[0, 1, 1, r1]*cG[0, 1, r2, r1])/2 + 
     cG[r2, r1]*cG[0, 1, 1, r1]*cG[0, 1, r2, r1] + 
     4*cG[0, r1]*cG[0, 1, 1, r2]*cG[0, 1, r2, r1] - 
     3*cG[0, r2]*cG[0, 1, 1, r2]*cG[0, 1, r2, r1] + 
     cG[1, r1]*cG[0, 1, 1, r2]*cG[0, 1, r2, r1] - 5*cG[1, r2]*cG[0, 1, 1, r2]*
      cG[0, 1, r2, r1] + 7*cG[r2, r1]*cG[0, 1, 1, r2]*cG[0, 1, r2, r1] + 
     cG[0, r2]*cG[0, 1, r2, r1]^2 + (7*cG[1, r1]*cG[0, 1, r2, r1]^2)/2 + 
     2*cG[1, r2]*cG[0, 1, r2, r1]^2 - (3*cG[r2, r1]*cG[0, 1, r2, r1]^2)/2 + 
     (16*Pi^4*cG[0, r2, 1, r1])/45 - (Pi^2*cG[0, r1]^2*cG[0, r2, 1, r1])/2 - 
     (5*cG[0, r1]^4*cG[0, r2, 1, r1])/24 + 
     (5*Pi^2*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r1])/4 + 
     (55*cG[0, r1]^3*cG[0, r2]*cG[0, r2, 1, r1])/48 - 
     (7*Pi^2*cG[0, r2]^2*cG[0, r2, 1, r1])/12 - 
     (21*cG[0, r1]^2*cG[0, r2]^2*cG[0, r2, 1, r1])/8 + 
     (71*cG[0, r1]*cG[0, r2]^3*cG[0, r2, 1, r1])/24 - 
     (61*cG[0, r2]^4*cG[0, r2, 1, r1])/48 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r1])/3 + 
     (3*cG[0, r1]^3*cG[1, r1]*cG[0, r2, 1, r1])/16 + 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r1])/4 - 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r1])/8 + 
     2*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, r2, 1, r1] - 
     (17*cG[0, r2]^3*cG[1, r1]*cG[0, r2, 1, r1])/16 - 
     (Pi^2*cG[1, r1]^2*cG[0, r2, 1, r1])/4 - 
     (cG[0, r1]^2*cG[1, r1]^2*cG[0, r2, 1, r1])/4 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, r2, 1, r1])/16 - 
     (11*cG[0, r2]^2*cG[1, r1]^2*cG[0, r2, 1, r1])/16 + 
     (11*cG[0, r1]*cG[1, r1]^3*cG[0, r2, 1, r1])/16 + 
     (5*cG[0, r2]*cG[1, r1]^3*cG[0, r2, 1, r1])/16 - 
     (cG[1, r1]^4*cG[0, r2, 1, r1])/2 + 
     (Pi^2*cG[0, r1]*cG[1, r2]*cG[0, r2, 1, r1])/12 - 
     (7*cG[0, r1]^3*cG[1, r2]*cG[0, r2, 1, r1])/12 + 
     (11*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/12 + 
     (35*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/8 - 
     7*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, r2, 1, r1] + 
     (187*cG[0, r2]^3*cG[1, r2]*cG[0, r2, 1, r1])/48 + 
     (7*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/8 - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/16 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, 1, r1])/8 + 
     (15*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, 1, r1])/16 + 
     (5*cG[1, r1]^3*cG[1, r2]*cG[0, r2, 1, r1])/16 - 
     (Pi^2*cG[1, r2]^2*cG[0, r2, 1, r1])/2 - 
     (23*cG[0, r1]^2*cG[1, r2]^2*cG[0, r2, 1, r1])/16 + 
     (107*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, r2, 1, r1])/16 - 
     (73*cG[0, r2]^2*cG[1, r2]^2*cG[0, r2, 1, r1])/16 + 
     (19*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, 1, r1])/16 - 
     cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, 1, r1] + 
     (cG[1, r1]^2*cG[1, r2]^2*cG[0, r2, 1, r1])/8 - 
     (35*cG[0, r1]*cG[1, r2]^3*cG[0, r2, 1, r1])/24 + 
     (65*cG[0, r2]*cG[1, r2]^3*cG[0, r2, 1, r1])/24 + 
     (5*cG[1, r1]*cG[1, r2]^3*cG[0, r2, 1, r1])/6 - 
     (37*cG[1, r2]^4*cG[0, r2, 1, r1])/48 - 
     (Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/6 - 
     (31*cG[0, r1]^3*cG[r2, r1]*cG[0, r2, 1, r1])/48 + 
     (7*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/2 - 
     (99*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1])/16 + 
     (169*cG[0, r2]^3*cG[r2, r1]*cG[0, r2, 1, r1])/48 - 
     (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/2 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/8 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/8 + 
     (7*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/16 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, 1, r1])/16 - 
     (3*cG[1, r1]^3*cG[r2, r1]*cG[0, r2, 1, r1])/16 - 
     (Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/3 - 
     (5*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     (39*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/8 - 
     (21*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/8 + 
     (13*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/2 - 
     (35*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1])/16 + 
     (19*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1])/8 - 
     2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1] - 
     (cG[1, r2]^3*cG[r2, r1]*cG[0, r2, 1, r1])/3 + 
     (Pi^2*cG[r2, r1]^2*cG[0, r2, 1, r1])/6 - 
     (5*cG[0, r1]^2*cG[r2, r1]^2*cG[0, r2, 1, r1])/4 + 
     (33*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/8 - 
     (57*cG[0, r2]^2*cG[r2, r1]^2*cG[0, r2, 1, r1])/16 - 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, 1, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, 1, r1])/16 + 
     (cG[1, r1]^2*cG[r2, r1]^2*cG[0, r2, 1, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/2 + 
     (35*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/16 - 
     (21*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/16 - 
     (11*cG[1, r2]^2*cG[r2, r1]^2*cG[0, r2, 1, r1])/16 - 
     (13*cG[0, r1]*cG[r2, r1]^3*cG[0, r2, 1, r1])/16 + 
     (25*cG[0, r2]*cG[r2, r1]^3*cG[0, r2, 1, r1])/16 - 
     (cG[1, r1]*cG[r2, r1]^3*cG[0, r2, 1, r1])/16 - 
     (cG[1, r2]*cG[r2, r1]^3*cG[0, r2, 1, r1])/8 - 
     (cG[r2, r1]^4*cG[0, r2, 1, r1])/4 - Pi^2*cG[0, 1, r1]*cG[0, r2, 1, r1] - 
     (3*cG[0, r1]^2*cG[0, 1, r1]*cG[0, r2, 1, r1])/2 + 
     (5*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, r2, 1, r1])/2 - 
     2*cG[0, r2]^2*cG[0, 1, r1]*cG[0, r2, 1, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1])/2 - 
     (5*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1])/2 - 
     cG[1, r1]^2*cG[0, 1, r1]*cG[0, r2, 1, r1] - 3*cG[0, r1]*cG[1, r2]*
      cG[0, 1, r1]*cG[0, r2, 1, r1] + (7*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*
       cG[0, r2, 1, r1])/2 + (cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*
       cG[0, r2, 1, r1])/2 - 2*cG[1, r2]^2*cG[0, 1, r1]*cG[0, r2, 1, r1] - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1])/2 + 
     4*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1] + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1])/2 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1])/2 - 
     2*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, r2, 1, r1] - 
     (Pi^2*cG[0, 1, r2]*cG[0, r2, 1, r1])/3 - 
     (5*cG[0, r1]^2*cG[0, 1, r2]*cG[0, r2, 1, r1])/8 - 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 + 
     (3*cG[0, r2]^2*cG[0, 1, r2]*cG[0, r2, 1, r1])/8 - 
     (13*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/4 + 
     (23*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/4 - 
     (5*cG[1, r1]^2*cG[0, 1, r2]*cG[0, r2, 1, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/4 - 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 
     (5*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/4 + 
     (23*cG[1, r2]^2*cG[0, 1, r2]*cG[0, r2, 1, r1])/8 + 
     (9*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 
     (7*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/4 - 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/4 + 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 + 
     (11*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, 1, r1])/8 - 
     cG[0, 1, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1] + 
     (Pi^2*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[0, r1]^2*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[0, r2]^2*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[1, r1]^2*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 + 
     cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1] - 
     (15*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[1, r2]^2*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 - 
     2*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1] + 
     (cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     cG[r2, r1]^2*cG[0, r2, r1]*cG[0, r2, 1, r1] - 
     4*cG[0, 1, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1] + 
     4*cG[0, 1, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1] - 
     (cG[0, r2, r1]^2*cG[0, r2, 1, r1])/2 + 
     (5*Pi^2*cG[1, r2, r1]*cG[0, r2, 1, r1])/6 + 
     (15*cG[0, r1]^2*cG[1, r2, r1]*cG[0, r2, 1, r1])/8 - 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     (15*cG[0, r2]^2*cG[1, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1])/4 - 
     2*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1] + 
     (37*cG[1, r1]^2*cG[1, r2, r1]*cG[0, r2, 1, r1])/8 + 
     (15*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1])/4 - 
     (11*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     (7*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (19*cG[1, r2]^2*cG[1, r2, r1]*cG[0, r2, 1, r1])/8 + 
     6*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1] - 
     (17*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     5*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1] + 
     (13*cG[r2, r1]^2*cG[1, r2, r1]*cG[0, r2, 1, r1])/4 + 
     cG[0, 1, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1] + cG[0, 1, r2]*cG[1, r2, r1]*
      cG[0, r2, 1, r1] - cG[0, r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1] - 
     (cG[1, r2, r1]^2*cG[0, r2, 1, r1])/2 + 
     (11*cG[0, r1]*cG[0, 0, 1, r1]*cG[0, r2, 1, r1])/2 - 
     4*cG[0, r2]*cG[0, 0, 1, r1]*cG[0, r2, 1, r1] - 
     (cG[1, r1]*cG[0, 0, 1, r1]*cG[0, r2, 1, r1])/2 + 
     (13*cG[1, r2]*cG[0, 0, 1, r1]*cG[0, r2, 1, r1])/2 + 
     cG[r2, r1]*cG[0, 0, 1, r1]*cG[0, r2, 1, r1] + 
     3*cG[0, r1]*cG[0, 0, 1, r2]*cG[0, r2, 1, r1] - 
     cG[0, r2]*cG[0, 0, 1, r2]*cG[0, r2, 1, r1] - 4*cG[1, r1]*cG[0, 0, 1, r2]*
      cG[0, r2, 1, r1] - cG[1, r2]*cG[0, 0, 1, r2]*cG[0, r2, 1, r1] - 
     2*cG[r2, r1]*cG[0, 0, 1, r2]*cG[0, r2, 1, r1] - 
     (cG[0, r1]*cG[0, 0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     cG[0, r2]*cG[0, 0, r2, r1]*cG[0, r2, 1, r1] - 
     (cG[1, r1]*cG[0, 0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (5*cG[1, r2]*cG[0, 0, r2, r1]*cG[0, r2, 1, r1])/2 + 
     cG[r2, r1]*cG[0, 0, r2, r1]*cG[0, r2, 1, r1] + 
     2*cG[1, r1]*cG[0, 1, 1, r1]*cG[0, r2, 1, r1] + 
     2*cG[1, r2]*cG[0, 1, 1, r1]*cG[0, r2, 1, r1] - 
     3*cG[r2, r1]*cG[0, 1, 1, r1]*cG[0, r2, 1, r1] - 
     (3*cG[0, r1]*cG[0, 1, 1, r2]*cG[0, r2, 1, r1])/2 - 
     (cG[0, r2]*cG[0, 1, 1, r2]*cG[0, r2, 1, r1])/2 - 
     cG[1, r1]*cG[0, 1, 1, r2]*cG[0, r2, 1, r1] - 
     (13*cG[1, r2]*cG[0, 1, 1, r2]*cG[0, r2, 1, r1])/2 + 
     (cG[r2, r1]*cG[0, 1, 1, r2]*cG[0, r2, 1, r1])/2 + 
     (11*cG[0, r1]*cG[0, 1, r2, r1]*cG[0, r2, 1, r1])/2 - 
     5*cG[0, r2]*cG[0, 1, r2, r1]*cG[0, r2, 1, r1] - 
     (5*cG[1, r1]*cG[0, 1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     (11*cG[1, r2]*cG[0, 1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     3*cG[r2, r1]*cG[0, 1, r2, r1]*cG[0, r2, 1, r1] + 
     (cG[0, r1]*cG[0, r2, 1, r1]^2)/2 + (cG[0, r2]*cG[0, r2, 1, r1]^2)/2 - 
     (cG[1, r1]*cG[0, r2, 1, r1]^2)/2 + (cG[r2, r1]*cG[0, r2, 1, r1]^2)/2 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r1])/3 - 
     (5*cG[0, r1]^3*cG[1, r1]*cG[0, r2, r2, r1])/8 - 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1])/2 + 
     (19*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1])/16 - 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r2, r1])/16 + 
     (cG[0, r2]^3*cG[1, r1]*cG[0, r2, r2, r1])/8 + 
     (5*Pi^2*cG[1, r1]^2*cG[0, r2, r2, r1])/12 + 
     (cG[0, r1]^2*cG[1, r1]^2*cG[0, r2, r2, r1])/16 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r2, r1])/8 - 
     (11*cG[0, r2]^2*cG[1, r1]^2*cG[0, r2, r2, r1])/16 + 
     (29*cG[0, r1]*cG[1, r1]^3*cG[0, r2, r2, r1])/16 - 
     (27*cG[0, r2]*cG[1, r1]^3*cG[0, r2, r2, r1])/16 - 
     (4*Pi^2*cG[0, r1]*cG[1, r2]*cG[0, r2, r2, r1])/3 - 
     (9*cG[0, r1]^3*cG[1, r2]*cG[0, r2, r2, r1])/8 + 
     (Pi^2*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r1])/2 + 
     (25*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r1])/8 - 
     (17*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r2, r1])/4 + 
     (19*cG[0, r2]^3*cG[1, r2]*cG[0, r2, r2, r1])/8 + 
     (4*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/3 + 
     (23*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/8 - 
     (53*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/8 + 
     (85*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/16 - 
     (27*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r2, r1])/4 + 
     (39*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r2, r1])/8 + 
     (67*cG[1, r1]^3*cG[1, r2]*cG[0, r2, r2, r1])/16 + 
     (Pi^2*cG[1, r2]^2*cG[0, r2, r2, r1])/6 - 
     (15*cG[0, r1]^2*cG[1, r2]^2*cG[0, r2, r2, r1])/16 + 
     (13*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r2, r1])/4 - 
     (51*cG[0, r2]^2*cG[1, r2]^2*cG[0, r2, r2, r1])/16 + 
     6*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r2, r1] - 
     (31*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r2, r1])/16 - 
     (85*cG[1, r1]^2*cG[1, r2]^2*cG[0, r2, r2, r1])/16 - 
     2*cG[0, r1]*cG[1, r2]^3*cG[0, r2, r2, r1] + 
     (25*cG[0, r2]*cG[1, r2]^3*cG[0, r2, r2, r1])/24 + 
     (37*cG[1, r1]*cG[1, r2]^3*cG[0, r2, r2, r1])/12 - 
     (cG[1, r2]^4*cG[0, r2, r2, r1])/16 + 
     (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/6 - 
     (21*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/16 + 
     (25*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/8 - 
     (5*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r2, r1])/8 - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r2, r1])/8 + 
     (7*cG[1, r1]^3*cG[r2, r1]*cG[0, r2, r2, r1])/16 - 
     (11*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/6 - 
     (45*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/8 + 
     13*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1] - 
     (65*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/8 + 
     (47*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/8 - 
     (65*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/8 - 
     (25*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/8 - 
     (3*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r2, r1])/2 + 
     (49*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r2, r1])/8 + 
     (37*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r2, r1])/16 - 
     (43*cG[1, r2]^3*cG[r2, r1]*cG[0, r2, r2, r1])/24 - 
     (21*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r2, r1])/16 + 
     (21*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r2, r1])/8 + 
     (9*cG[1, r1]^2*cG[r2, r1]^2*cG[0, r2, r2, r1])/16 - 
     (21*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r2, r1])/2 + 
     (81*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r2, r1])/8 + 
     (61*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r2, r1])/16 - 
     (47*cG[1, r2]^2*cG[r2, r1]^2*cG[0, r2, r2, r1])/16 - 
     (3*cG[1, r1]*cG[r2, r1]^3*cG[0, r2, r2, r1])/4 - 
     (35*cG[1, r2]*cG[r2, r1]^3*cG[0, r2, r2, r1])/8 - 
     Pi^2*cG[0, 1, r1]*cG[0, r2, r2, r1] + 
     (cG[0, r1]^2*cG[0, 1, r1]*cG[0, r2, r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r2, r1])/2 + 
     cG[0, r2]^2*cG[0, 1, r1]*cG[0, r2, r2, r1] + 5*cG[0, r1]*cG[1, r1]*
      cG[0, 1, r1]*cG[0, r2, r2, r1] + (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*
       cG[0, r2, r2, r1])/2 - 5*cG[1, r1]^2*cG[0, 1, r1]*cG[0, r2, r2, r1] + 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r2, r1])/2 - 
     cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r2, r1] + 
     5*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r2, r1] + 
     (cG[1, r2]^2*cG[0, 1, r1]*cG[0, r2, r2, r1])/2 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1])/2 - 
     (7*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1])/2 - 
     2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1] + 
     cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1] + 
     3*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, r2, r2, r1] - 
     (Pi^2*cG[0, 1, r2]*cG[0, r2, r2, r1])/6 - 
     (13*cG[0, r1]^2*cG[0, 1, r2]*cG[0, r2, r2, r1])/8 + 
     (33*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 - 
     (61*cG[0, r2]^2*cG[0, 1, r2]*cG[0, r2, r2, r1])/8 + 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 - 
     10*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1] + 
     (7*cG[1, r1]^2*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 + 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 + 
     (15*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 - 
     (19*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 + 
     (3*cG[1, r2]^2*cG[0, 1, r2]*cG[0, r2, r2, r1])/8 - 
     (43*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 + 
     (55*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 + 
     8*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1] - 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 - 
     (45*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, r2, r1])/8 - 
     cG[0, 1, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1] + 2*cG[0, r1]*cG[1, r1]*
      cG[0, r2, r1]*cG[0, r2, r2, r1] - 2*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*
      cG[0, r2, r2, r1] - (5*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*
       cG[0, r2, r2, r1])/2 + 2*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*
      cG[0, r2, r2, r1] + (11*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*
       cG[0, r2, r2, r1])/2 - (cG[1, r2]^2*cG[0, r2, r1]*cG[0, r2, r2, r1])/
      2 - 3*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, r2, r1] - 
     cG[0, 1, r2]*cG[0, r2, r1]*cG[0, r2, r2, r1] + 
     (5*Pi^2*cG[1, r2, r1]*cG[0, r2, r2, r1])/6 - 
     (3*cG[0, r1]^2*cG[1, r2, r1]*cG[0, r2, r2, r1])/2 + 
     4*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, r2, r1] - 
     (13*cG[0, r2]^2*cG[1, r2, r1]*cG[0, r2, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1])/4 - 
     (cG[1, r1]^2*cG[1, r2, r1]*cG[0, r2, r2, r1])/8 - 
     3*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, r2, r1] + 
     4*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, r2, r1] - 
     (cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, r2, r1])/2 - 
     (3*cG[1, r2]^2*cG[1, r2, r1]*cG[0, r2, r2, r1])/2 - 
     cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1] - 
     (3*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1])/4 + 
     (7*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1])/4 - 
     cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1] + 
     (11*cG[r2, r1]^2*cG[1, r2, r1]*cG[0, r2, r2, r1])/8 - 
     (cG[1, r2, r1]^2*cG[0, r2, r2, r1])/2 - 2*cG[0, r1]*cG[0, 0, 1, r1]*
      cG[0, r2, r2, r1] + (5*cG[0, r2]*cG[0, 0, 1, r1]*cG[0, r2, r2, r1])/2 - 
     (5*cG[1, r1]*cG[0, 0, 1, r1]*cG[0, r2, r2, r1])/2 - 
     (7*cG[r2, r1]*cG[0, 0, 1, r1]*cG[0, r2, r2, r1])/2 - 
     11*cG[0, r1]*cG[0, 0, 1, r2]*cG[0, r2, r2, r1] + 
     (33*cG[0, r2]*cG[0, 0, 1, r2]*cG[0, r2, r2, r1])/2 + 
     (37*cG[1, r1]*cG[0, 0, 1, r2]*cG[0, r2, r2, r1])/2 - 
     4*cG[1, r2]*cG[0, 0, 1, r2]*cG[0, r2, r2, r1] - 
     (21*cG[r2, r1]*cG[0, 0, 1, r2]*cG[0, r2, r2, r1])/2 - 
     4*cG[1, r1]*cG[0, 0, r2, r1]*cG[0, r2, r2, r1] + 
     3*cG[1, r2]*cG[0, 0, r2, r1]*cG[0, r2, r2, r1] - 
     (3*cG[0, r1]*cG[0, 1, 1, r1]*cG[0, r2, r2, r1])/2 - 
     (cG[0, r2]*cG[0, 1, 1, r1]*cG[0, r2, r2, r1])/2 + 
     4*cG[1, r1]*cG[0, 1, 1, r1]*cG[0, r2, r2, r1] - 
     (cG[1, r2]*cG[0, 1, 1, r1]*cG[0, r2, r2, r1])/2 + 
     (3*cG[r2, r1]*cG[0, 1, 1, r1]*cG[0, r2, r2, r1])/2 - 
     (11*cG[0, r1]*cG[0, 1, 1, r2]*cG[0, r2, r2, r1])/2 + 
     (7*cG[0, r2]*cG[0, 1, 1, r2]*cG[0, r2, r2, r1])/2 + 
     8*cG[1, r1]*cG[0, 1, 1, r2]*cG[0, r2, r2, r1] - 
     (cG[1, r2]*cG[0, 1, 1, r2]*cG[0, r2, r2, r1])/2 - 
     (19*cG[r2, r1]*cG[0, 1, 1, r2]*cG[0, r2, r2, r1])/2 - 
     cG[0, r1]*cG[0, 1, r2, r1]*cG[0, r2, r2, r1] + 
     2*cG[0, r2]*cG[0, 1, r2, r1]*cG[0, r2, r2, r1] + 
     2*cG[1, r1]*cG[0, 1, r2, r1]*cG[0, r2, r2, r1] - 
     cG[1, r2]*cG[0, 1, r2, r1]*cG[0, r2, r2, r1] - 
     4*cG[r2, r1]*cG[0, 1, r2, r1]*cG[0, r2, r2, r1] + 
     (5*cG[0, r1]*cG[0, r2, 1, r1]*cG[0, r2, r2, r1])/2 - 
     2*cG[0, r2]*cG[0, r2, 1, r1]*cG[0, r2, r2, r1] - 
     (11*cG[1, r1]*cG[0, r2, 1, r1]*cG[0, r2, r2, r1])/2 + 
     (3*cG[1, r2]*cG[0, r2, 1, r1]*cG[0, r2, r2, r1])/2 + 
     3*cG[r2, r1]*cG[0, r2, 1, r1]*cG[0, r2, r2, r1] - 
     (2*Pi^4*cG[1, 1, r2, r1])/15 - (Pi^2*cG[0, r1]^2*cG[1, 1, r2, r1])/12 - 
     (5*cG[0, r1]^4*cG[1, 1, r2, r1])/24 + 
     (17*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r1])/12 + 
     (73*cG[0, r1]^3*cG[0, r2]*cG[1, 1, r2, r1])/48 - 
     (19*Pi^2*cG[0, r2]^2*cG[1, 1, r2, r1])/12 - 
     (21*cG[0, r1]^2*cG[0, r2]^2*cG[1, 1, r2, r1])/8 + 
     (115*cG[0, r1]*cG[0, r2]^3*cG[1, 1, r2, r1])/48 - 
     (29*cG[0, r2]^4*cG[1, 1, r2, r1])/24 - 
     (29*Pi^2*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r1])/12 - 
     (25*cG[0, r1]^3*cG[1, r1]*cG[1, 1, r2, r1])/48 + 
     (13*Pi^2*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1])/12 - 
     (37*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1])/16 + 
     (49*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, 1, r2, r1])/16 + 
     (cG[0, r2]^3*cG[1, r1]*cG[1, 1, r2, r1])/48 + 
     (Pi^2*cG[1, r1]^2*cG[1, 1, r2, r1])/4 - 
     (11*cG[0, r1]^2*cG[1, r1]^2*cG[1, 1, r2, r1])/8 + 
     (67*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, 1, r2, r1])/8 - 
     (103*cG[0, r2]^2*cG[1, r1]^2*cG[1, 1, r2, r1])/16 - 
     (7*cG[0, r1]*cG[1, r1]^3*cG[1, 1, r2, r1])/24 - 
     (cG[0, r2]*cG[1, r1]^3*cG[1, 1, r2, r1])/6 - 
     (43*cG[1, r1]^4*cG[1, 1, r2, r1])/48 + 
     (23*Pi^2*cG[0, r1]*cG[1, r2]*cG[1, 1, r2, r1])/12 - 
     (cG[0, r1]^3*cG[1, r2]*cG[1, 1, r2, r1])/3 + 
     (3*Pi^2*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/4 + 
     (77*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/16 - 
     (103*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[1, 1, r2, r1])/16 + 
     (71*cG[0, r2]^3*cG[1, r2]*cG[1, 1, r2, r1])/24 - 
     (5*Pi^2*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/3 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/16 - 
     (41*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/4 + 
     (77*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/16 - 
     (27*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[1, 1, r2, r1])/16 + 
     (99*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[1, 1, r2, r1])/16 + 
     (19*cG[1, r1]^3*cG[1, r2]*cG[1, 1, r2, r1])/8 + 
     (Pi^2*cG[1, r2]^2*cG[1, 1, r2, r1])/2 - 
     (5*cG[0, r1]^2*cG[1, r2]^2*cG[1, 1, r2, r1])/4 + 
     (121*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[1, 1, r2, r1])/16 - 
     (65*cG[0, r2]^2*cG[1, r2]^2*cG[1, 1, r2, r1])/16 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[1, 1, r2, r1])/16 - 
     (59*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[1, 1, r2, r1])/16 - 
     (65*cG[1, r1]^2*cG[1, r2]^2*cG[1, 1, r2, r1])/16 - 
     (13*cG[0, r1]*cG[1, r2]^3*cG[1, 1, r2, r1])/12 + 
     (109*cG[0, r2]*cG[1, r2]^3*cG[1, 1, r2, r1])/48 + 
     (101*cG[1, r1]*cG[1, r2]^3*cG[1, 1, r2, r1])/48 - 
     (5*cG[1, r2]^4*cG[1, 1, r2, r1])/6 - 
     (31*cG[0, r1]^3*cG[r2, r1]*cG[1, 1, r2, r1])/48 + 
     2*Pi^2*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1] + 
     (15*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/8 - 
     (21*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (145*cG[0, r2]^3*cG[r2, r1]*cG[1, 1, r2, r1])/48 - 
     (3*Pi^2*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
     (15*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/16 + 
     (17*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
     (103*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/16 - 
     (103*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[1, 1, r2, r1])/16 + 
     (151*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[1, 1, r2, r1])/16 - 
     (3*cG[1, r1]^3*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
     (Pi^2*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/6 + 
     (5*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/16 - 
     (21*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (3*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/16 + 
     4*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1] - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
     3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1] - 
     (15*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/16 + 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
     (17*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/16 + 
     (29*cG[1, r2]^3*cG[r2, r1]*cG[1, 1, r2, r1])/48 - 
     (Pi^2*cG[r2, r1]^2*cG[1, 1, r2, r1])/2 - 
     (cG[0, r1]^2*cG[r2, r1]^2*cG[1, 1, r2, r1])/2 + 
     (17*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/16 - 
     (17*cG[0, r2]^2*cG[r2, r1]^2*cG[1, 1, r2, r1])/4 - 
     (53*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[1, 1, r2, r1])/16 + 
     (151*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[1, 1, r2, r1])/16 - 
     (87*cG[1, r1]^2*cG[r2, r1]^2*cG[1, 1, r2, r1])/16 + 
     (49*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/16 - 
     (9*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/4 + 
     (11*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/16 + 
     (cG[1, r2]^2*cG[r2, r1]^2*cG[1, 1, r2, r1])/16 - 
     (cG[0, r1]*cG[r2, r1]^3*cG[1, 1, r2, r1])/4 + 
     (55*cG[0, r2]*cG[r2, r1]^3*cG[1, 1, r2, r1])/16 - 
     (71*cG[1, r1]*cG[r2, r1]^3*cG[1, 1, r2, r1])/16 + 
     (19*cG[1, r2]*cG[r2, r1]^3*cG[1, 1, r2, r1])/16 - 
     cG[r2, r1]^4*cG[1, 1, r2, r1] + (11*Pi^2*cG[0, 1, r1]*cG[1, 1, r2, r1])/
      6 + (3*cG[0, r1]^2*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 - 
     (3*cG[0, r2]^2*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 - 
     (17*cG[1, r1]^2*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 + 
     (21*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 - 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 - 
     (cG[1, r2]^2*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 + 
     (5*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 - 
     (15*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 - 
     (cG[r2, r1]^2*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (2*Pi^2*cG[0, 1, r2]*cG[1, 1, r2, r1])/3 - 
     (cG[0, r1]^2*cG[0, 1, r2]*cG[1, 1, r2, r1])/8 - 
     3*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[1, 1, r2, r1] + 
     (17*cG[0, r2]^2*cG[0, 1, r2]*cG[1, 1, r2, r1])/8 + 
     (15*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/4 - 
     (9*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/4 + 
     4*cG[1, r1]^2*cG[0, 1, r2]*cG[1, 1, r2, r1] - 
     (7*cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, 1, r2, r1])/4 - 
     (23*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, 1, r2, r1])/4 + 
     (31*cG[1, r2]^2*cG[0, 1, r2]*cG[1, 1, r2, r1])/8 + 
     7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1] - 
     (25*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/4 + 
     (13*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/4 + 
     (25*cG[r2, r1]^2*cG[0, 1, r2]*cG[1, 1, r2, r1])/8 - 
     3*cG[0, 1, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1] - 
     (5*cG[0, r1]^2*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 + 
     (7*cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 - 
     (5*cG[0, r2]^2*cG[0, r2, r1]*cG[1, 1, r2, r1])/8 + 
     (15*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 - 
     (7*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 + 
     (7*cG[1, r1]^2*cG[0, r2, r1]*cG[1, 1, r2, r1])/8 - 
     3*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1] - 
     (7*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 + 
     (35*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 - 
     (11*cG[1, r2]^2*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 + 
     (17*cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 - 
     (21*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 - 
     2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1] + 
     (23*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/4 + 
     (15*cG[r2, r1]^2*cG[0, r2, r1]*cG[1, 1, r2, r1])/8 - 
     3*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1] + 
     6*cG[0, 1, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1] - 
     (cG[0, r2, r1]^2*cG[1, 1, r2, r1])/2 - 
     (5*Pi^2*cG[1, r2, r1]*cG[1, 1, r2, r1])/6 - 
     (cG[0, r1]^2*cG[1, r2, r1]*cG[1, 1, r2, r1])/8 - 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1])/4 + 
     (17*cG[0, r2]^2*cG[1, r2, r1]*cG[1, 1, r2, r1])/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1])/2 + 
     4*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1] + 
     (7*cG[1, r1]^2*cG[1, r2, r1]*cG[1, 1, r2, r1])/4 + 
     (5*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1])/4 - 
     (9*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1])/4 - 
     4*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1] - 
     (cG[1, r2]^2*cG[1, r2, r1]*cG[1, 1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1])/4 - 
     (5*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1])/4 - 
     (9*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1])/2 + 
     (11*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1])/4 - 
     (11*cG[r2, r1]^2*cG[1, r2, r1]*cG[1, 1, r2, r1])/8 + 
     2*cG[0, 1, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1] + 
     2*cG[0, 1, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1] - 
     2*cG[0, r2, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1] - 
     (3*cG[1, r2, r1]^2*cG[1, 1, r2, r1])/2 - 4*cG[0, r1]*cG[0, 0, 1, r1]*
      cG[1, 1, r2, r1] - 2*cG[0, r2]*cG[0, 0, 1, r1]*cG[1, 1, r2, r1] + 
     5*cG[1, r1]*cG[0, 0, 1, r1]*cG[1, 1, r2, r1] + 
     cG[1, r2]*cG[0, 0, 1, r1]*cG[1, 1, r2, r1] + 5*cG[0, r1]*cG[0, 0, 1, r2]*
      cG[1, 1, r2, r1] - 6*cG[0, r2]*cG[0, 0, 1, r2]*cG[1, 1, r2, r1] + 
     4*cG[1, r1]*cG[0, 0, 1, r2]*cG[1, 1, r2, r1] - 
     3*cG[1, r2]*cG[0, 0, 1, r2]*cG[1, 1, r2, r1] + 
     2*cG[r2, r1]*cG[0, 0, 1, r2]*cG[1, 1, r2, r1] + 
     3*cG[0, r1]*cG[0, 0, r2, r1]*cG[1, 1, r2, r1] - 
     2*cG[0, r2]*cG[0, 0, r2, r1]*cG[1, 1, r2, r1] - 
     10*cG[1, r1]*cG[0, 0, r2, r1]*cG[1, 1, r2, r1] + 
     4*cG[1, r2]*cG[0, 0, r2, r1]*cG[1, 1, r2, r1] - 
     6*cG[r2, r1]*cG[0, 0, r2, r1]*cG[1, 1, r2, r1] + 
     3*cG[0, r1]*cG[0, 1, 1, r1]*cG[1, 1, r2, r1] - 
     (13*cG[0, r2]*cG[0, 1, 1, r1]*cG[1, 1, r2, r1])/2 + 
     (23*cG[1, r1]*cG[0, 1, 1, r1]*cG[1, 1, r2, r1])/2 + 
     3*cG[1, r2]*cG[0, 1, 1, r1]*cG[1, 1, r2, r1] + 
     (7*cG[r2, r1]*cG[0, 1, 1, r1]*cG[1, 1, r2, r1])/2 + 
     cG[0, r1]*cG[0, 1, 1, r2]*cG[1, 1, r2, r1] - 
     (7*cG[0, r2]*cG[0, 1, 1, r2]*cG[1, 1, r2, r1])/2 + 
     (17*cG[1, r1]*cG[0, 1, 1, r2]*cG[1, 1, r2, r1])/2 - 
     10*cG[1, r2]*cG[0, 1, 1, r2]*cG[1, 1, r2, r1] + 
     (9*cG[r2, r1]*cG[0, 1, 1, r2]*cG[1, 1, r2, r1])/2 - 
     (11*cG[0, r1]*cG[0, 1, r2, r1]*cG[1, 1, r2, r1])/2 + 
     4*cG[0, r2]*cG[0, 1, r2, r1]*cG[1, 1, r2, r1] + 
     (5*cG[1, r1]*cG[0, 1, r2, r1]*cG[1, 1, r2, r1])/2 - 
     (11*cG[1, r2]*cG[0, 1, r2, r1]*cG[1, 1, r2, r1])/2 + 
     3*cG[r2, r1]*cG[0, 1, r2, r1]*cG[1, 1, r2, r1] - 
     (9*cG[0, r1]*cG[0, r2, 1, r1]*cG[1, 1, r2, r1])/2 + 
     9*cG[0, r2]*cG[0, r2, 1, r1]*cG[1, 1, r2, r1] - 
     (19*cG[1, r1]*cG[0, r2, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (11*cG[1, r2]*cG[0, r2, 1, r1]*cG[1, 1, r2, r1])/2 - 
     3*cG[r2, r1]*cG[0, r2, 1, r1]*cG[1, 1, r2, r1] + 
     (11*cG[0, r1]*cG[0, r2, r2, r1]*cG[1, 1, r2, r1])/2 - 
     4*cG[0, r2]*cG[0, r2, r2, r1]*cG[1, 1, r2, r1] - 
     (5*cG[1, r1]*cG[0, r2, r2, r1]*cG[1, 1, r2, r1])/2 + 
     (11*cG[1, r2]*cG[0, r2, r2, r1]*cG[1, 1, r2, r1])/2 - 
     3*cG[r2, r1]*cG[0, r2, r2, r1]*cG[1, 1, r2, r1] - 
     (3*cG[0, r1]*cG[1, 1, r2, r1]^2)/2 + 3*cG[0, r2]*cG[1, 1, r2, r1]^2 + 
     (3*cG[1, r1]*cG[1, 1, r2, r1]^2)/2 - 3*cG[1, r2]*cG[1, 1, r2, r1]^2 + 
     (3*cG[r2, r1]*cG[1, 1, r2, r1]^2)/2 + 
     (7*Pi^2*cG[0, r1]^2*cG[1, r2, r2, r1])/12 + 
     (cG[0, r1]^4*cG[1, r2, r2, r1])/8 - 
     (4*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r1])/3 - 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r2, r2, r1])/8 - 
     (Pi^2*cG[0, r2]^2*cG[1, r2, r2, r1])/4 + 
     (49*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2, r2, r1])/16 - 
     (73*cG[0, r1]*cG[0, r2]^3*cG[1, r2, r2, r1])/16 + 
     (23*cG[0, r2]^4*cG[1, r2, r2, r1])/12 - 
     (2*Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r1])/3 - 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2, r2, r1])/2 + 
     (13*Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1])/6 + 
     (19*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1])/8 - 
     (85*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r2, r1])/16 + 
     (197*cG[0, r2]^3*cG[1, r1]*cG[1, r2, r2, r1])/48 - 
     (Pi^2*cG[1, r1]^2*cG[1, r2, r2, r1])/4 - 
     (17*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2, r2, r1])/16 + 
     (31*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r2, r1])/16 - 
     (17*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2, r2, r1])/16 - 
     (65*cG[0, r1]*cG[1, r1]^3*cG[1, r2, r2, r1])/48 + 
     (21*cG[0, r2]*cG[1, r1]^3*cG[1, r2, r2, r1])/16 - 
     (cG[1, r1]^4*cG[1, r2, r2, r1])/16 + 
     (4*Pi^2*cG[0, r1]*cG[1, r2]*cG[1, r2, r2, r1])/3 + 
     cG[0, r1]^3*cG[1, r2]*cG[1, r2, r2, r1] - 
     (7*Pi^2*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/6 - 
     (79*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/16 + 
     (173*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r2, r1])/16 - 
     (319*cG[0, r2]^3*cG[1, r2]*cG[1, r2, r2, r1])/48 - 
     (5*Pi^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/6 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/16 + 
     2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1] - 
     (9*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/2 + 
     (7*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r2, r1])/16 + 
     cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r2, r1] - 
     (3*cG[1, r1]^3*cG[1, r2]*cG[1, r2, r2, r1])/16 + 
     (Pi^2*cG[1, r2]^2*cG[1, r2, r2, r1])/4 + 
     (17*cG[0, r1]^2*cG[1, r2]^2*cG[1, r2, r2, r1])/16 - 
     (23*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r2, r1])/4 + 
     (91*cG[0, r2]^2*cG[1, r2]^2*cG[1, r2, r2, r1])/16 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r2, r1])/4 + 
     cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r2, r1] - 
     (3*cG[1, r1]^2*cG[1, r2]^2*cG[1, r2, r2, r1])/2 + 
     (9*cG[0, r1]*cG[1, r2]^3*cG[1, r2, r2, r1])/8 - 
     (77*cG[0, r2]*cG[1, r2]^3*cG[1, r2, r2, r1])/48 + 
     (23*cG[1, r1]*cG[1, r2]^3*cG[1, r2, r2, r1])/48 + 
     (cG[1, r2]^4*cG[1, r2, r2, r1])/16 + 
     (11*Pi^2*cG[0, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/6 + 
     (11*cG[0, r1]^3*cG[r2, r1]*cG[1, r2, r2, r1])/8 + 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/2 - 
     (115*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/16 + 
     (109*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1])/8 - 
     (71*cG[0, r2]^3*cG[r2, r1]*cG[1, r2, r2, r1])/12 - 
     (4*Pi^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/3 - 
     (55*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/16 + 
     (91*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/8 - 
     (97*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/8 - 
     (35*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r2, r1])/8 + 
     (91*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r2, r1])/16 - 
     (101*cG[1, r1]^3*cG[r2, r1]*cG[1, r2, r2, r1])/48 + 
     (4*Pi^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/3 + 
     (107*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/16 - 
     (95*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
     (143*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/8 + 
     (11*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/8 + 
     (21*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 - 
     (3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/16 + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1])/2 - 
     (171*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1])/16 - 
     (41*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1])/16 + 
     (101*cG[1, r2]^3*cG[r2, r1]*cG[1, r2, r2, r1])/48 + 
     (35*cG[0, r1]^2*cG[r2, r1]^2*cG[1, r2, r2, r1])/8 - 
     (211*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r2, r1])/16 + 
     (21*cG[0, r2]^2*cG[r2, r1]^2*cG[1, r2, r2, r1])/4 - 
     (87*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r2, r1])/16 + 
     (217*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r2, r1])/16 - 
     (11*cG[1, r1]^2*cG[r2, r1]^2*cG[1, r2, r2, r1])/2 + 
     (211*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r2, r1])/16 - 
     (263*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r2, r1])/16 - 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r2, r1])/8 + 
     (11*cG[1, r2]^2*cG[r2, r1]^2*cG[1, r2, r2, r1])/2 + 
     (35*cG[0, r1]*cG[r2, r1]^3*cG[1, r2, r2, r1])/8 - 
     (5*cG[0, r2]*cG[r2, r1]^3*cG[1, r2, r2, r1])/4 - 
     (45*cG[1, r1]*cG[r2, r1]^3*cG[1, r2, r2, r1])/8 + 
     (45*cG[1, r2]*cG[r2, r1]^3*cG[1, r2, r2, r1])/8 + 
     (7*Pi^2*cG[0, 1, r1]*cG[1, r2, r2, r1])/6 + 
     (cG[0, r1]^2*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 + 
     cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1] - 
     (7*cG[0, r2]^2*cG[0, 1, r1]*cG[1, r2, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/4 - 
     (3*cG[1, r1]^2*cG[0, 1, r1]*cG[1, r2, r2, r1])/8 - 
     4*cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1] + 
     6*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1] + 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 - 
     2*cG[1, r2]^2*cG[0, 1, r1]*cG[1, r2, r2, r1] + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 - 
     (7*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/4 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/4 - 
     (13*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 + 
     (21*cG[r2, r1]^2*cG[0, 1, r1]*cG[1, r2, r2, r1])/8 + 
     (7*Pi^2*cG[0, 1, r2]*cG[1, r2, r2, r1])/6 + 
     (13*cG[0, r1]^2*cG[0, 1, r2]*cG[1, r2, r2, r1])/8 - 
     (29*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 + 
     (49*cG[0, r2]^2*cG[0, 1, r2]*cG[1, r2, r2, r1])/8 + 
     (9*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/2 - 
     cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1] + 
     cG[1, r1]^2*cG[0, 1, r2]*cG[1, r2, r2, r1] - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 - 
     (9*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 + 
     2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1] - 
     (3*cG[1, r2]^2*cG[0, 1, r2]*cG[1, r2, r2, r1])/8 + 
     (33*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 - 
     (39*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 + 
     (11*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/2 + 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 + 
     (21*cG[r2, r1]^2*cG[0, 1, r2]*cG[1, r2, r2, r1])/8 - 
     3*cG[0, 1, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1] - 
     (5*Pi^2*cG[0, r2, r1]*cG[1, r2, r2, r1])/6 + 
     (13*cG[0, r1]^2*cG[0, r2, r1]*cG[1, r2, r2, r1])/8 - 
     (29*cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1])/4 + 
     (41*cG[0, r2]^2*cG[0, r2, r1]*cG[1, r2, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1] - 
     (cG[1, r1]^2*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 + 
     (23*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1])/4 - 
     (37*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1])/4 + 
     cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1] + 
     (17*cG[1, r2]^2*cG[0, r2, r1]*cG[1, r2, r2, r1])/8 + 
     (19*cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/4 - 
     (17*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/4 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 + 
     (31*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/4 - 
     (3*cG[r2, r1]^2*cG[0, r2, r1]*cG[1, r2, r2, r1])/8 + 
     2*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1] + 
     cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1] - 
     cG[0, r2, r1]^2*cG[1, r2, r2, r1] + 
     (5*Pi^2*cG[1, r2, r1]*cG[1, r2, r2, r1])/3 - 
     (cG[0, r1]^2*cG[1, r2, r1]*cG[1, r2, r2, r1])/8 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 - 
     (cG[0, r2]^2*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 + 
     2*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1] - 
     (27*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 - 
     (13*cG[1, r1]^2*cG[1, r2, r1]*cG[1, r2, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 + 
     6*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1] - 
     (13*cG[1, r2]^2*cG[1, r2, r1]*cG[1, r2, r2, r1])/8 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/2 + 
     (7*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 + 
     (7*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 + 
     (3*cG[r2, r1]^2*cG[1, r2, r1]*cG[1, r2, r2, r1])/4 - 
     cG[0, 1, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1] + 
     cG[0, 1, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1] + 
     cG[0, r2, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1] - 
     (7*cG[0, r1]*cG[0, 0, 1, r1]*cG[1, r2, r2, r1])/2 - 
     (3*cG[0, r2]*cG[0, 0, 1, r1]*cG[1, r2, r2, r1])/2 - 
     2*cG[1, r1]*cG[0, 0, 1, r1]*cG[1, r2, r2, r1] + 
     (9*cG[1, r2]*cG[0, 0, 1, r1]*cG[1, r2, r2, r1])/2 + 
     (5*cG[r2, r1]*cG[0, 0, 1, r1]*cG[1, r2, r2, r1])/2 + 
     (15*cG[0, r1]*cG[0, 0, 1, r2]*cG[1, r2, r2, r1])/2 - 
     (25*cG[0, r2]*cG[0, 0, 1, r2]*cG[1, r2, r2, r1])/2 - 
     4*cG[1, r1]*cG[0, 0, 1, r2]*cG[1, r2, r2, r1] + 
     (7*cG[1, r2]*cG[0, 0, 1, r2]*cG[1, r2, r2, r1])/2 + 
     (11*cG[r2, r1]*cG[0, 0, 1, r2]*cG[1, r2, r2, r1])/2 - 
     (7*cG[0, r1]*cG[0, 0, r2, r1]*cG[1, r2, r2, r1])/2 + 
     12*cG[0, r2]*cG[0, 0, r2, r1]*cG[1, r2, r2, r1] - 
     (cG[1, r1]*cG[0, 0, r2, r1]*cG[1, r2, r2, r1])/2 - 
     (13*cG[1, r2]*cG[0, 0, r2, r1]*cG[1, r2, r2, r1])/2 - 
     12*cG[r2, r1]*cG[0, 0, r2, r1]*cG[1, r2, r2, r1] + 
     (7*cG[0, r1]*cG[0, 1, 1, r1]*cG[1, r2, r2, r1])/2 - 
     8*cG[0, r2]*cG[0, 1, 1, r1]*cG[1, r2, r2, r1] + 
     (3*cG[1, r1]*cG[0, 1, 1, r1]*cG[1, r2, r2, r1])/2 + 
     (7*cG[1, r2]*cG[0, 1, 1, r1]*cG[1, r2, r2, r1])/2 + 
     8*cG[r2, r1]*cG[0, 1, 1, r1]*cG[1, r2, r2, r1] + 
     (9*cG[0, r1]*cG[0, 1, 1, r2]*cG[1, r2, r2, r1])/2 - 
     4*cG[0, r2]*cG[0, 1, 1, r2]*cG[1, r2, r2, r1] + 
     (cG[1, r1]*cG[0, 1, 1, r2]*cG[1, r2, r2, r1])/2 + 
     (3*cG[1, r2]*cG[0, 1, 1, r2]*cG[1, r2, r2, r1])/2 + 
     8*cG[r2, r1]*cG[0, 1, 1, r2]*cG[1, r2, r2, r1] - 
     4*cG[0, r1]*cG[0, 1, r2, r1]*cG[1, r2, r2, r1] + 
     2*cG[0, r2]*cG[0, 1, r2, r1]*cG[1, r2, r2, r1] + 
     2*cG[1, r1]*cG[0, 1, r2, r1]*cG[1, r2, r2, r1] - 
     4*cG[1, r2]*cG[0, 1, r2, r1]*cG[1, r2, r2, r1] + 
     2*cG[r2, r1]*cG[0, 1, r2, r1]*cG[1, r2, r2, r1] - 
     (13*cG[0, r1]*cG[0, r2, 1, r1]*cG[1, r2, r2, r1])/2 + 
     10*cG[0, r2]*cG[0, r2, 1, r1]*cG[1, r2, r2, r1] - 
     (cG[1, r1]*cG[0, r2, 1, r1]*cG[1, r2, r2, r1])/2 - 
     (11*cG[1, r2]*cG[0, r2, 1, r1]*cG[1, r2, r2, r1])/2 - 
     10*cG[r2, r1]*cG[0, r2, 1, r1]*cG[1, r2, r2, r1] + 
     4*cG[0, r1]*cG[0, r2, r2, r1]*cG[1, r2, r2, r1] - 
     2*cG[0, r2]*cG[0, r2, r2, r1]*cG[1, r2, r2, r1] - 
     2*cG[1, r1]*cG[0, r2, r2, r1]*cG[1, r2, r2, r1] + 
     4*cG[1, r2]*cG[0, r2, r2, r1]*cG[1, r2, r2, r1] - 
     2*cG[r2, r1]*cG[0, r2, r2, r1]*cG[1, r2, r2, r1] + 
     6*cG[0, r2]*cG[1, 1, r2, r1]*cG[1, r2, r2, r1] + 
     2*cG[1, r1]*cG[1, 1, r2, r1]*cG[1, r2, r2, r1] - 
     4*cG[1, r2]*cG[1, 1, r2, r1]*cG[1, r2, r2, r1] + 
     2*cG[r2, r1]*cG[1, 1, r2, r1]*cG[1, r2, r2, r1] - 
     cG[0, r1]*cG[1, r2, r2, r1]^2 + 2*cG[0, r2]*cG[1, r2, r2, r1]^2 - 
     cG[1, r1]*cG[1, r2, r2, r1]^2 - cG[1, r2]*cG[1, r2, r2, r1]^2 + 
     2*cG[r2, r1]*cG[1, r2, r2, r1]^2 - 6*Pi^2*cG[0, r1]*cG[0, 0, 0, 1, r1] - 
     (22*cG[0, r1]^3*cG[0, 0, 0, 1, r1])/3 + 3*Pi^2*cG[0, r2]*
      cG[0, 0, 0, 1, r1] + (47*cG[0, r1]^2*cG[0, r2]*cG[0, 0, 0, 1, r1])/4 - 
     14*cG[0, r1]*cG[0, r2]^2*cG[0, 0, 0, 1, r1] + 
     (43*cG[0, r2]^3*cG[0, 0, 0, 1, r1])/6 - 
     (7*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 0, 1, r1])/4 - 
     7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 1, r1] + 
     2*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 0, 1, r1] - 4*cG[0, r1]*cG[1, r1]^2*
      cG[0, 0, 0, 1, r1] - 2*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 0, 1, r1] - 
     (4*cG[1, r1]^3*cG[0, 0, 0, 1, r1])/3 - 3*Pi^2*cG[1, r2]*
      cG[0, 0, 0, 1, r1] - (47*cG[0, r1]^2*cG[1, r2]*cG[0, 0, 0, 1, r1])/4 + 
     37*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, 0, 1, r1] - 
     (95*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 0, 1, r1])/4 + 
     7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, r1] + 
     5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, r1] + 
     2*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 0, 1, r1] - 
     (37*cG[0, r1]*cG[1, r2]^2*cG[0, 0, 0, 1, r1])/2 + 
     (71*cG[0, r2]*cG[1, r2]^2*cG[0, 0, 0, 1, r1])/4 - 
     (7*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 0, 1, r1])/4 - 
     (41*cG[1, r2]^3*cG[0, 0, 0, 1, r1])/12 - 4*Pi^2*cG[r2, r1]*
      cG[0, 0, 0, 1, r1] - (47*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 0, 1, r1])/4 + 
     25*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r1] - 
     (31*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 0, 1, r1])/2 - 
     8*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r1] + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r1])/2 + 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 0, 1, r1])/2 - 
     19*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r1] + 
     31*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r1] - 
     (13*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r1])/2 - 
     (53*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 0, 1, r1])/4 - 
     11*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 0, 1, r1] + 
     (47*cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 0, 1, r1])/4 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 0, 1, r1])/4 - 
     (47*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 0, 1, r1])/4 - 
     (41*cG[r2, r1]^3*cG[0, 0, 0, 1, r1])/12 + cG[0, r1]*cG[0, 1, r1]*
      cG[0, 0, 0, 1, r1] - cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 0, 1, r1] + 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 0, 1, r1] + cG[r2, r1]*cG[0, 1, r1]*
      cG[0, 0, 0, 1, r1] - 9*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, 0, 1, r1] + 
     (15*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 0, 1, r1])/2 - 
     (21*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 0, 1, r1])/2 + 
     (3*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 0, 1, r1])/2 - 
     6*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 0, 1, r1] + 
     (3*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 0, 1, r1])/2 + 
     (11*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 0, 1, r1])/2 - 
     6*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 0, 1, r1] - 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 0, 1, r1])/2 + 
     cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 0, 1, r1] + 2*cG[0, r2]*cG[1, r2, r1]*
      cG[0, 0, 0, 1, r1] - 2*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 0, 1, r1] + 
     10*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 0, 1, r1] + 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 0, 1, r1] - 
     6*cG[0, 0, 1, r1]*cG[0, 0, 0, 1, r1] + 6*cG[0, 0, 1, r2]*
      cG[0, 0, 0, 1, r1] - 12*cG[0, 0, r2, r1]*cG[0, 0, 0, 1, r1] - 
     2*cG[0, 1, 1, r1]*cG[0, 0, 0, 1, r1] - 15*cG[0, 1, 1, r2]*
      cG[0, 0, 0, 1, r1] - 6*cG[0, 1, r2, r1]*cG[0, 0, 0, 1, r1] - 
     10*cG[0, r2, 1, r1]*cG[0, 0, 0, 1, r1] - 3*cG[0, r2, r2, r1]*
      cG[0, 0, 0, 1, r1] + 5*cG[1, 1, r2, r1]*cG[0, 0, 0, 1, r1] + 
     9*cG[1, r2, r2, r1]*cG[0, 0, 0, 1, r1] - 6*Pi^2*cG[0, r2]*
      cG[0, 0, 0, 1, r2] - (22*cG[0, r2]^3*cG[0, 0, 0, 1, r2])/3 - 
     (7*Pi^2*cG[1, r1]*cG[0, 0, 0, 1, r2])/2 + 
     (25*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 0, 1, r2])/8 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 1, r2])/4 - 
     (137*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 0, 1, r2])/8 - 
     (39*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 0, 1, r2])/2 - 
     (11*cG[1, r1]^3*cG[0, 0, 0, 1, r2])/4 - 
     (7*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 0, 1, r2])/4 + 
     (23*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, r2])/4 + 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 0, 0, 1, r2])/4 - 
     4*cG[0, r2]*cG[1, r2]^2*cG[0, 0, 0, 1, r2] + 
     (cG[1, r1]*cG[1, r2]^2*cG[0, 0, 0, 1, r2])/8 - 
     (4*cG[1, r2]^3*cG[0, 0, 0, 1, r2])/3 + 
     (9*Pi^2*cG[r2, r1]*cG[0, 0, 0, 1, r2])/2 - 
     (39*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 0, 1, r2])/8 + 
     (9*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 + 
     (115*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 0, 1, r2])/8 + 
     (39*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 + 
     (95*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 + 
     (33*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 - 
     (39*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 + 
     (17*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 + 
     (39*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 - 
     (19*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 0, 1, r2])/8 - 
     (3*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 0, 1, r2])/2 - 
     11*cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 0, 1, r2] - 
     (89*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 0, 1, r2])/8 - 
     (7*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 0, 1, r2])/4 + 
     (91*cG[r2, r1]^3*cG[0, 0, 0, 1, r2])/24 - 8*cG[0, r1]*cG[0, 1, r1]*
      cG[0, 0, 0, 1, r2] + 3*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 0, 1, r2] - 
     8*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 0, 1, r2] - 7*cG[1, r2]*cG[0, 1, r1]*
      cG[0, 0, 0, 1, r2] + 3*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 0, 1, r2] + 
     cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 0, 1, r2] + cG[1, r1]*cG[0, 1, r2]*
      cG[0, 0, 0, 1, r2] - cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 0, 1, r2] + 
     15*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 0, 1, r2] - 
     18*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 0, 1, r2] - 
     3*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 0, 1, r2] + 
     6*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 0, 1, r2] + 
     6*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 0, 1, r2] - 
     (21*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 0, 1, r2])/2 + 
     (23*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 0, 1, r2])/2 - 
     11*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 0, 1, r2] - 
     (cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 0, 1, r2])/2 - 
     (5*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 0, 1, r2])/2 + 
     7*cG[0, 0, 1, r1]*cG[0, 0, 0, 1, r2] - 6*cG[0, 0, 1, r2]*
      cG[0, 0, 0, 1, r2] - 21*cG[0, 0, r2, r1]*cG[0, 0, 0, 1, r2] + 
     4*cG[0, 1, 1, r1]*cG[0, 0, 0, 1, r2] - 2*cG[0, 1, 1, r2]*
      cG[0, 0, 0, 1, r2] + 18*cG[0, 1, r2, r1]*cG[0, 0, 0, 1, r2] + 
     3*cG[0, r2, 1, r1]*cG[0, 0, 0, 1, r2] - 15*cG[0, r2, r2, r1]*
      cG[0, 0, 0, 1, r2] + 9*cG[1, 1, r2, r1]*cG[0, 0, 0, 1, r2] + 
     14*cG[1, r2, r2, r1]*cG[0, 0, 0, 1, r2] - 
     (Pi^2*cG[1, r1]*cG[0, 0, 0, r2, r1])/2 + 
     (81*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 0, r2, r1])/8 - 
     (105*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, r2, r1])/4 + 
     (141*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 0, r2, r1])/8 - 
     (21*cG[0, r1]*cG[1, r1]^2*cG[0, 0, 0, r2, r1])/2 + 
     (27*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 0, r2, r1])/2 + 
     (3*cG[1, r1]^3*cG[0, 0, 0, r2, r1])/2 + 3*Pi^2*cG[1, r2]*
      cG[0, 0, 0, r2, r1] + (35*cG[0, r1]^2*cG[1, r2]*cG[0, 0, 0, r2, r1])/
      4 - (35*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, 0, r2, r1])/2 + 
     (41*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 0, r2, r1])/4 + 
     (51*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, r2, r1])/4 - 
     (75*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, r2, r1])/4 - 
     (9*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 0, r2, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, 0, 0, r2, r1])/2 - 
     9*cG[0, r2]*cG[1, r2]^2*cG[0, 0, 0, r2, r1] + 
     (33*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 0, r2, r1])/8 + 
     (41*cG[1, r2]^3*cG[0, 0, 0, r2, r1])/12 + 
     (57*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, r2, r1])/4 - 
     (81*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, r2, r1])/4 - 
     (9*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 0, r2, r1])/2 + 
     (59*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r2, r1])/2 - 
     (53*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r2, r1])/2 + 
     (27*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r2, r1])/4 + 
     (15*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 0, r2, r1])/2 + 
     (45*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 0, r2, r1])/8 + 
     (65*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 0, r2, r1])/4 - 
     cG[0, r1]*cG[0, 1, r1]*cG[0, 0, 0, r2, r1] + 
     (5*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 0, r2, r1])/2 + 
     (9*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 0, r2, r1])/2 - 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 0, r2, r1] + 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 0, r2, r1])/2 + 
     9*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, 0, r2, r1] - 
     (33*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 0, r2, r1])/2 - 
     (9*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 0, r2, r1])/2 + 
     (21*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 0, r2, r1])/2 - 
     4*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 0, r2, r1] + 
     6*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 0, r2, r1] - 
     (17*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 0, r2, r1])/2 + 
     (29*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 0, r2, r1])/2 + 
     2*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 0, r2, r1] - 
     (29*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 0, r2, r1])/2 - 
     (17*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 0, r2, r1])/2 - 
     13*cG[0, 0, 1, r1]*cG[0, 0, 0, r2, r1] + 21*cG[0, 0, 1, r2]*
      cG[0, 0, 0, r2, r1] - 7*cG[0, 1, 1, r1]*cG[0, 0, 0, r2, r1] + 
     15*cG[0, 1, 1, r2]*cG[0, 0, 0, r2, r1] - 6*cG[0, 1, r2, r1]*
      cG[0, 0, 0, r2, r1] + 4*cG[0, r2, 1, r1]*cG[0, 0, 0, r2, r1] - 
     2*cG[1, 1, r2, r1]*cG[0, 0, 0, r2, r1] + 3*cG[1, r2, r2, r1]*
      cG[0, 0, 0, r2, r1] + Pi^2*cG[0, r1]*cG[0, 0, 1, 1, r1] - 
     (5*cG[0, r1]^3*cG[0, 0, 1, 1, r1])/3 - 
     (5*Pi^2*cG[0, r2]*cG[0, 0, 1, 1, r1])/3 + 2*cG[0, r1]^2*cG[0, r2]*
      cG[0, 0, 1, 1, r1] - 3*cG[0, r1]*cG[0, r2]^2*cG[0, 0, 1, 1, r1] + 
     (7*cG[0, r2]^3*cG[0, 0, 1, 1, r1])/4 - 
     (7*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 1, 1, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r1])/2 - 
     cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, 1, r1] - cG[0, r2]*cG[1, r1]^2*
      cG[0, 0, 1, 1, r1] - (4*cG[1, r1]^3*cG[0, 0, 1, 1, r1])/3 + 
     (5*Pi^2*cG[1, r2]*cG[0, 0, 1, 1, r1])/3 - 2*cG[0, r1]^2*cG[1, r2]*
      cG[0, 0, 1, 1, r1] + (17*cG[0, r1]*cG[0, r2]*cG[1, r2]*
       cG[0, 0, 1, 1, r1])/2 - 6*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, 1, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r1])/2 + 
     (11*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r1])/2 + 
     cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, 1, r1] - 
     (7*cG[0, r1]*cG[1, r2]^2*cG[0, 0, 1, 1, r1])/2 + 
     (9*cG[0, r2]*cG[1, r2]^2*cG[0, 0, 1, 1, r1])/2 - 
     (5*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, 1, r1])/4 - 
     (5*cG[1, r2]^3*cG[0, 0, 1, 1, r1])/6 + 
     (4*Pi^2*cG[r2, r1]*cG[0, 0, 1, 1, r1])/3 - 2*cG[0, r1]^2*cG[r2, r1]*
      cG[0, 0, 1, 1, r1] + (9*cG[0, r1]*cG[0, r2]*cG[r2, r1]*
       cG[0, 0, 1, 1, r1])/2 - 3*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, 1, r1] - 
     3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r1] + 
     3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r1] - 
     (9*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, 1, r1])/4 - 
     (7*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r1])/2 + 
     5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r1] - 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r1])/2 - 
     4*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, 1, r1] - 
     (3*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, 1, r1])/2 + 
     cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 1, 1, r1] - 
     (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, 1, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, 1, r1])/2 + 
     (cG[r2, r1]^3*cG[0, 0, 1, 1, r1])/4 + cG[0, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, 1, r1] - cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 1, 1, r1] + 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, 1, r1] + cG[r2, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, 1, r1] - 4*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, 1, 1, r1] + 
     (5*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, 1, r1])/2 - 
     (13*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, 1, r1])/2 + 
     cG[1, r2]*cG[0, 1, r2]*cG[0, 0, 1, 1, r1] + 
     (5*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, 1, r1])/2 - 
     2*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, 1, r1] + 
     (cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, 1, r1])/2 + 
     (7*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, 1, r1])/2 - 
     5*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, 1, r1] - 
     (cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, 1, r1])/2 + 
     4*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 1, 1, r1] - 
     5*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, 1, r1] + 
     5*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, 1, r1] + 
     6*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, 1, r1] + 
     2*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, 1, r1] + 
     4*cG[0, 0, 1, r1]*cG[0, 0, 1, 1, r1] + 8*cG[0, 0, r2, r1]*
      cG[0, 0, 1, 1, r1] + 2*cG[0, 1, 1, r1]*cG[0, 0, 1, 1, r1] - 
     7*cG[0, 1, 1, r2]*cG[0, 0, 1, 1, r1] - 4*cG[0, 1, r2, r1]*
      cG[0, 0, 1, 1, r1] - 6*cG[0, r2, 1, r1]*cG[0, 0, 1, 1, r1] - 
     cG[0, r2, r2, r1]*cG[0, 0, 1, 1, r1] - 7*cG[1, 1, r2, r1]*
      cG[0, 0, 1, 1, r1] - 3*cG[1, r2, r2, r1]*cG[0, 0, 1, 1, r1] + 
     Pi^2*cG[0, r2]*cG[0, 0, 1, 1, r2] - (5*cG[0, r2]^3*cG[0, 0, 1, 1, r2])/
      3 + (7*Pi^2*cG[1, r1]*cG[0, 0, 1, 1, r2])/6 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 1, 1, r2])/8 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r2])/4 - 
     (19*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, 1, r2])/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 0, 1, 1, r2])/2 - 
     2*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 1, 1, r2] - 
     (cG[1, r1]^3*cG[0, 0, 1, 1, r2])/6 - 
     (7*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, 1, r2])/4 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r2])/4 - 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r2])/4 - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, 1, r2])/4 - 
     (11*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, 1, r2])/8 - 
     (4*cG[1, r2]^3*cG[0, 0, 1, 1, r2])/3 - 
     (5*Pi^2*cG[r2, r1]*cG[0, 0, 1, 1, r2])/6 - 
     (9*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 1, 1, r2])/8 + 
     (5*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 + 
     (15*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, 1, r2])/8 + 
     (9*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 - 
     cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, 1, r2] - 
     (9*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 + 
     (13*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 + 
     (13*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 + 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, 1, r2])/8 - 
     cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, 1, r2] - 
     (cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 1, 1, r2])/2 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, 1, r2])/8 - 
     (5*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, 1, r2])/4 + 
     (cG[r2, r1]^3*cG[0, 0, 1, 1, r2])/8 + 2*cG[0, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, 1, r2] + cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 1, 1, r2] + 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, 1, r2] + 2*cG[r2, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, 1, r2] + cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, 1, r2] + 
     cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, 1, r2] - cG[r2, r1]*cG[0, 1, r2]*
      cG[0, 0, 1, 1, r2] + 4*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, 1, r2] - 
     6*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, 1, r2] - 
     4*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, 1, r2] - 
     3*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, 1, r2] + 
     4*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, 1, r2] + 
     (cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 1, 1, r2])/2 + 
     (7*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, 1, r2])/2 - 
     7*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, 1, r2] + 
     (13*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, 1, r2])/2 - 
     (3*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, 1, r2])/2 - 
     7*cG[0, 0, 1, r1]*cG[0, 0, 1, 1, r2] + 4*cG[0, 0, 1, r2]*
      cG[0, 0, 1, 1, r2] - 7*cG[0, 0, r2, r1]*cG[0, 0, 1, 1, r2] - 
     4*cG[0, 1, 1, r1]*cG[0, 0, 1, 1, r2] + 2*cG[0, 1, 1, r2]*
      cG[0, 0, 1, 1, r2] + 4*cG[0, 1, r2, r1]*cG[0, 0, 1, 1, r2] + 
     5*cG[0, r2, 1, r1]*cG[0, 0, 1, 1, r2] - 5*cG[0, r2, r2, r1]*
      cG[0, 0, 1, 1, r2] + 9*cG[1, 1, r2, r1]*cG[0, 0, 1, 1, r2] + 
     2*cG[1, r2, r2, r1]*cG[0, 0, 1, 1, r2] - 2*Pi^2*cG[0, r1]*
      cG[0, 0, 1, r2, r1] - (11*cG[0, r1]^3*cG[0, 0, 1, r2, r1])/8 + 
     (17*Pi^2*cG[0, r2]*cG[0, 0, 1, r2, r1])/6 + 
     (19*cG[0, r1]^2*cG[0, r2]*cG[0, 0, 1, r2, r1])/4 - 
     (55*cG[0, r1]*cG[0, r2]^2*cG[0, 0, 1, r2, r1])/8 + 
     4*cG[0, r2]^3*cG[0, 0, 1, r2, r1] + 
     (5*Pi^2*cG[1, r1]*cG[0, 0, 1, r2, r1])/3 - 
     (37*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 1, r2, r1])/8 + 
     (21*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (53*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r2, r1])/8 + 
     (5*cG[0, r1]*cG[1, r1]^2*cG[0, 0, 1, r2, r1])/4 - 
     (15*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 1, r2, r1])/4 - 
     (5*cG[1, r1]^3*cG[0, 0, 1, r2, r1])/4 - 
     (5*Pi^2*cG[1, r2]*cG[0, 0, 1, r2, r1])/6 - 
     (13*cG[0, r1]^2*cG[1, r2]*cG[0, 0, 1, r2, r1])/2 + 
     (83*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2, r1])/4 - 
     (57*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, r2, r1])/4 - 
     (11*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2, r1])/4 + 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2, r1])/2 + 
     (5*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r2, r1])/4 - 
     (33*cG[0, r1]*cG[1, r2]^2*cG[0, 0, 1, r2, r1])/8 + 
     10*cG[0, r2]*cG[1, r2]^2*cG[0, 0, 1, r2, r1] - 
     (19*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, r2, r1])/8 - 
     (5*cG[1, r2]^3*cG[0, 0, 1, r2, r1])/3 - 
     (11*Pi^2*cG[r2, r1]*cG[0, 0, 1, r2, r1])/3 - 
     (25*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2, r1])/4 + 
     (25*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (33*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/4 + 
     (11*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (5*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2, r1])/4 - 
     (97*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/4 + 
     (113*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/4 + 
     (23*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/4 - 
     (17*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (61*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2, r1])/8 + 
     (13*cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2, r1])/2 - 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2, r1])/8 - 
     (33*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2, r1])/2 - 
     (9*cG[r2, r1]^3*cG[0, 0, 1, r2, r1])/4 + 2*cG[0, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, r2, r1] + 2*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2, r1] + 
     2*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2, r1] - 
     (21*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2, r1])/2 + 
     (21*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, r2, r1])/2 + 
     7*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2, r1] - 
     (cG[1, r2]*cG[0, 1, r2]*cG[0, 0, 1, r2, r1])/2 - 
     (23*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2, r1])/2 - 
     (9*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2, r1])/2 + 
     2*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2, r1] + 
     (cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (9*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2, r1] + 
     (11*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (5*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     12*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2, r1] + 
     (11*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2, r1])/2 + 
     (7*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2, r1])/2 + 
     4*cG[0, 0, 1, r1]*cG[0, 0, 1, r2, r1] - 3*cG[0, 0, 1, r2]*
      cG[0, 0, 1, r2, r1] - 12*cG[0, 0, r2, r1]*cG[0, 0, 1, r2, r1] - 
     2*cG[0, 1, 1, r1]*cG[0, 0, 1, r2, r1] - 14*cG[0, 1, 1, r2]*
      cG[0, 0, 1, r2, r1] + 6*cG[0, 1, r2, r1]*cG[0, 0, 1, r2, r1] + 
     3*cG[0, r2, 1, r1]*cG[0, 0, 1, r2, r1] - 2*cG[0, r2, r2, r1]*
      cG[0, 0, 1, r2, r1] + 16*cG[1, 1, r2, r1]*cG[0, 0, 1, r2, r1] + 
     4*cG[1, r2, r2, r1]*cG[0, 0, 1, r2, r1] + Pi^2*cG[0, r1]*
      cG[0, 0, r2, 1, r1] + (49*cG[0, r1]^3*cG[0, 0, r2, 1, r1])/24 - 
     (7*Pi^2*cG[0, r2]*cG[0, 0, r2, 1, r1])/6 - 
     (33*cG[0, r1]^2*cG[0, r2]*cG[0, 0, r2, 1, r1])/4 + 
     (95*cG[0, r1]*cG[0, r2]^2*cG[0, 0, r2, 1, r1])/8 - 
     (77*cG[0, r2]^3*cG[0, 0, r2, 1, r1])/12 - 
     (13*cG[0, r1]^2*cG[1, r1]*cG[0, 0, r2, 1, r1])/4 + 
     (17*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, 1, r1])/2 - 
     7*cG[0, r2]^2*cG[1, r1]*cG[0, 0, r2, 1, r1] - 
     (9*cG[0, r2]*cG[1, r1]^2*cG[0, 0, r2, 1, r1])/2 - 
     cG[1, r1]^3*cG[0, 0, r2, 1, r1] + (15*cG[0, r1]^2*cG[1, r2]*
       cG[0, 0, r2, 1, r1])/4 - 16*cG[0, r1]*cG[0, r2]*cG[1, r2]*
      cG[0, 0, r2, 1, r1] + (57*cG[0, r2]^2*cG[1, r2]*cG[0, 0, r2, 1, r1])/
      4 - (21*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, 1, r1])/4 + 
     (13*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, 1, r1])/4 + 
     (51*cG[0, r1]*cG[1, r2]^2*cG[0, 0, r2, 1, r1])/8 - 
     11*cG[0, r2]*cG[1, r2]^2*cG[0, 0, r2, 1, r1] - 
     (15*cG[1, r1]*cG[1, r2]^2*cG[0, 0, r2, 1, r1])/4 + 
     2*cG[1, r2]^3*cG[0, 0, r2, 1, r1] + 
     (Pi^2*cG[r2, r1]*cG[0, 0, r2, 1, r1])/6 + 
     (45*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, r2, 1, r1])/8 - 
     (71*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/4 + 
     (113*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, r2, 1, r1])/8 + 
     (9*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/4 + 
     (31*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/4 + 
     (7*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, r2, 1, r1])/4 + 
     (19*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/4 - 
     11*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1] + 
     5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1] + 
     (47*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, r2, 1, r1])/8 + 
     (51*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, r2, 1, r1])/8 - 
     (43*cG[0, r2]*cG[r2, r1]^2*cG[0, 0, r2, 1, r1])/4 - 
     3*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, r2, 1, r1] + 
     (3*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, r2, 1, r1])/4 + 
     (23*cG[r2, r1]^3*cG[0, 0, r2, 1, r1])/8 - 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 0, r2, 1, r1])/2 + 
     4*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, r2, 1, r1] + 
     (9*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, r2, 1, r1])/2 - 
     (5*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, r2, 1, r1])/2 - 
     cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, r2, 1, r1] - 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, r2, 1, r1])/2 - 
     (3*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, r2, 1, r1])/2 + 
     7*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, r2, 1, r1] + 
     (cG[1, r2]*cG[0, 1, r2]*cG[0, 0, r2, 1, r1])/2 - 
     (17*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, r2, 1, r1])/2 + 
     cG[0, r1]*cG[0, r2, r1]*cG[0, 0, r2, 1, r1] - 3*cG[0, r2]*cG[0, r2, r1]*
      cG[0, 0, r2, 1, r1] - 6*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, r2, 1, r1] + 
     2*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, r2, 1, r1] + 
     2*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, r2, 1, r1] - 
     cG[0, r1]*cG[1, r2, r1]*cG[0, 0, r2, 1, r1] + 3*cG[0, r2]*cG[1, r2, r1]*
      cG[0, 0, r2, 1, r1] - 14*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, r2, 1, r1] - 
     2*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, r2, 1, r1] - 
     2*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, 1, r1] + 
     6*cG[0, 0, 1, r1]*cG[0, 0, r2, 1, r1] + 4*cG[0, 0, 1, r2]*
      cG[0, 0, r2, 1, r1] - 3*cG[0, 0, r2, r1]*cG[0, 0, r2, 1, r1] - 
     8*cG[0, 1, 1, r1]*cG[0, 0, r2, 1, r1] + 8*cG[0, 1, r2, r1]*
      cG[0, 0, r2, 1, r1] + 13*cG[0, r2, 1, r1]*cG[0, 0, r2, 1, r1] - 
     3*cG[0, r2, r2, r1]*cG[0, 0, r2, 1, r1] + 17*cG[1, 1, r2, r1]*
      cG[0, 0, r2, 1, r1] + 4*cG[1, r2, r2, r1]*cG[0, 0, r2, 1, r1] - 
     (3*Pi^2*cG[1, r1]*cG[0, 0, r2, r2, r1])/2 + 4*cG[0, r1]^2*cG[1, r1]*
      cG[0, 0, r2, r2, r1] - (33*cG[0, r1]*cG[0, r2]*cG[1, r1]*
       cG[0, 0, r2, r2, r1])/4 + (9*cG[0, r2]^2*cG[1, r1]*
       cG[0, 0, r2, r2, r1])/2 - (5*cG[0, r1]*cG[1, r1]^2*
       cG[0, 0, r2, r2, r1])/4 + (7*cG[0, r2]*cG[1, r1]^2*
       cG[0, 0, r2, r2, r1])/4 - (17*cG[1, r1]^3*cG[0, 0, r2, r2, r1])/12 + 
     (13*Pi^2*cG[1, r2]*cG[0, 0, r2, r2, r1])/6 + 
     (29*cG[0, r1]^2*cG[1, r2]*cG[0, 0, r2, r2, r1])/4 - 
     (57*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r2, r1])/4 + 
     (15*cG[0, r2]^2*cG[1, r2]*cG[0, 0, r2, r2, r1])/2 - 
     (19*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r2, r1])/4 + 
     6*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r2, r1] + 
     (21*cG[1, r1]^2*cG[1, r2]*cG[0, 0, r2, r2, r1])/4 + 
     (7*cG[0, r1]*cG[1, r2]^2*cG[0, 0, r2, r2, r1])/4 - 
     8*cG[0, r2]*cG[1, r2]^2*cG[0, 0, r2, r2, r1] - 
     (15*cG[1, r1]*cG[1, r2]^2*cG[0, 0, r2, r2, r1])/4 + 
     (11*cG[1, r2]^3*cG[0, 0, r2, r2, r1])/6 + 
     (27*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r2, r1])/4 - 
     (19*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (11*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, r2, r2, r1])/4 + 
     (91*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r2, r1])/4 - 
     23*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r2, r1] - 
     5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r2, r1] + 
     (9*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, r2, r2, r1])/2 + 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, r2, r2, r1])/2 + 
     (35*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, r2, r2, r1])/2 + 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 0, r2, r2, r1])/2 + 
     5*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, r2, r2, r1] + 
     (19*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, 0, r2, r2, r1])/2 + 
     9*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, r2, r2, r1] - 
     (21*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, r2, r2, r1])/2 - 
     (13*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, r2, r2, r1])/2 + 
     5*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, r2, r2, r1] + 
     (29*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, r2, r2, r1])/2 + 
     cG[1, r1]*cG[0, r2, r1]*cG[0, 0, r2, r2, r1] - 
     2*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, r2, r2, r1] + 
     (3*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2, r1]*cG[0, 0, r2, r2, r1])/2 + 
     3*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, r2, r2, r1] + 
     (7*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (7*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r2, r1])/2 + 
     9*cG[0, 0, 1, r1]*cG[0, 0, r2, r2, r1] + 8*cG[0, 0, 1, r2]*
      cG[0, 0, r2, r2, r1] + 5*cG[0, 1, 1, r1]*cG[0, 0, r2, r2, r1] + 
     8*cG[0, 1, 1, r2]*cG[0, 0, r2, r2, r1] - 5*cG[0, 1, r2, r1]*
      cG[0, 0, r2, r2, r1] - cG[0, r2, 1, r1]*cG[0, 0, r2, r2, r1] - 
     8*cG[1, 1, r2, r1]*cG[0, 0, r2, r2, r1] - 4*cG[1, r2, r2, r1]*
      cG[0, 0, r2, r2, r1] + (Pi^2*cG[0, r1]*cG[0, 1, 0, r2, r1])/6 + 
     (3*cG[0, r1]^3*cG[0, 1, 0, r2, r1])/8 + 
     (Pi^2*cG[0, r2]*cG[0, 1, 0, r2, r1])/3 - 
     (5*cG[0, r1]^2*cG[0, r2]*cG[0, 1, 0, r2, r1])/4 + 
     (15*cG[0, r1]*cG[0, r2]^2*cG[0, 1, 0, r2, r1])/8 - 
     cG[0, r2]^3*cG[0, 1, 0, r2, r1] + (Pi^2*cG[1, r1]*cG[0, 1, 0, r2, r1])/
      6 - (3*cG[0, r1]^2*cG[1, r1]*cG[0, 1, 0, r2, r1])/2 + 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, 0, r2, r1])/4 - 
     (11*cG[0, r2]^2*cG[1, r1]*cG[0, 1, 0, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, 0, r2, r1])/4 - 
     (7*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 0, r2, r1])/4 - 
     (cG[1, r1]^3*cG[0, 1, 0, r2, r1])/2 + 
     (3*Pi^2*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 + 
     (cG[0, r1]^2*cG[1, r2]*cG[0, 1, 0, r2, r1])/4 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 + 
     (7*cG[0, r2]^2*cG[1, r2]*cG[0, 1, 0, r2, r1])/4 - 
     (9*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r2, r1])/4 + 
     3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r2, r1] - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, 0, r2, r1])/4 + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[0, 1, 0, r2, r1])/8 - 
     2*cG[0, r2]*cG[1, r2]^2*cG[0, 1, 0, r2, r1] - 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 0, r2, r1])/2 + 
     (2*cG[1, r2]^3*cG[0, 1, 0, r2, r1])/3 - 
     (Pi^2*cG[r2, r1]*cG[0, 1, 0, r2, r1])/3 + 
     (5*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, 0, r2, r1])/4 - 
     (15*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/4 + 
     3*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 0, r2, r1] - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/4 + 
     5*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 0, r2, r1] + 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 0, r2, r1])/4 - 
     2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r1] + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 + 
     cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 0, r2, r1] + 
     (11*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 0, r2, r1])/8 - 
     (13*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 0, r2, r1])/4 - 
     2*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 0, r2, r1] - 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 0, r2, r1])/4 + 
     (5*cG[r2, r1]^3*cG[0, 1, 0, r2, r1])/4 - 2*cG[0, r1]*cG[0, 1, r1]*
      cG[0, 1, 0, r2, r1] - 2*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, 0, r2, r1] - 
     2*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 0, r2, r1] - 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[0, 1, 0, r2, r1])/2 + 
     cG[0, r2]*cG[0, 1, r2]*cG[0, 1, 0, r2, r1] + 
     (3*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, 0, r2, r1])/2 + 
     (cG[1, r2]*cG[0, 1, r2]*cG[0, 1, 0, r2, r1])/2 - 
     2*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 0, r2, r1] - 
     cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 0, r2, r1] - 
     (cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 0, r2, r1])/2 - 
     (3*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 0, r2, r1])/2 - 
     cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 0, r2, r1] - 
     (cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 0, r2, r1])/2 + 
     3*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 0, r2, r1] - 
     2*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 0, r2, r1] - 
     5*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 0, r2, r1] + 
     3*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 0, r2, r1] + 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 0, r2, r1] + 
     4*cG[0, 0, 1, r1]*cG[0, 1, 0, r2, r1] + cG[0, 0, 1, r2]*
      cG[0, 1, 0, r2, r1] - cG[0, 0, r2, r1]*cG[0, 1, 0, r2, r1] - 
     2*cG[0, 1, 1, r1]*cG[0, 1, 0, r2, r1] - 2*cG[0, 1, 1, r2]*
      cG[0, 1, 0, r2, r1] + 2*cG[0, 1, r2, r1]*cG[0, 1, 0, r2, r1] + 
     4*cG[0, r2, 1, r1]*cG[0, 1, 0, r2, r1] + 5*cG[1, 1, r2, r1]*
      cG[0, 1, 0, r2, r1] - cG[1, r2, r2, r1]*cG[0, 1, 0, r2, r1] + 
     2*Pi^2*cG[0, r1]*cG[0, 1, 1, 1, r1] - 
     (17*cG[0, r1]^3*cG[0, 1, 1, 1, r1])/12 - 
     (17*Pi^2*cG[0, r2]*cG[0, 1, 1, 1, r1])/6 + 2*cG[0, r1]^2*cG[0, r2]*
      cG[0, 1, 1, 1, r1] - (15*cG[0, r1]*cG[0, r2]^2*cG[0, 1, 1, 1, r1])/4 + 
     (17*cG[0, r2]^3*cG[0, 1, 1, 1, r1])/8 - 3*cG[0, r1]*cG[0, r2]*cG[1, r1]*
      cG[0, 1, 1, 1, r1] + (7*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, 1, r1])/8 + 
     (17*Pi^2*cG[1, r2]*cG[0, 1, 1, 1, r1])/6 - 2*cG[0, r1]^2*cG[1, r2]*
      cG[0, 1, 1, 1, r1] + (21*cG[0, r1]*cG[0, r2]*cG[1, r2]*
       cG[0, 1, 1, 1, r1])/2 - (63*cG[0, r2]^2*cG[1, r2]*cG[0, 1, 1, 1, r1])/
      8 + 3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, r1] + 
     (11*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, r1])/4 - 
     (7*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, 1, r1])/8 - 
     (13*cG[0, r1]*cG[1, r2]^2*cG[0, 1, 1, 1, r1])/4 + 
     (11*cG[0, r2]*cG[1, r2]^2*cG[0, 1, 1, 1, r1])/2 + 
     cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, 1, r1] - 
     cG[1, r2]^3*cG[0, 1, 1, 1, r1] + (13*Pi^2*cG[r2, r1]*cG[0, 1, 1, 1, r1])/
      6 - 2*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, 1, 1, r1] + 
     (13*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 
     (29*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, 1, r1])/8 - 
     2*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r1] + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 
     (21*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, 1, r1])/8 - 
     (9*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 + 
     (33*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/4 - 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/4 - 
     (9*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 
     (11*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, 1, r1])/4 + 
     (11*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, 1, r1])/8 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, 1, r1])/2 - 
     (15*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, 1, r1])/8 + 
     (cG[r2, r1]^3*cG[0, 1, 1, 1, r1])/8 - 7*cG[0, r1]*cG[0, 1, r2]*
      cG[0, 1, 1, 1, r1] + (13*cG[0, r2]*cG[0, 1, r2]*cG[0, 1, 1, 1, r1])/2 - 
     (15*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, 1, 1, r1])/2 - 
     2*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, 1, 1, r1] + 
     (cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, 1, r1])/2 + 
     3*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, 1, r1] + 
     6*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, 1, r1] - 
     3*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, 1, r1] - 
     3*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, 1, r1] + 
     3*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, 1, r1] - 
     (7*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, 1, r1])/2 + 
     (23*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, 1, r1])/2 + 
     4*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, 1, r1] + 
     (cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, 1, r1])/2 - 
     2*cG[0, 0, 1, r1]*cG[0, 1, 1, 1, r1] - 3*cG[0, 0, 1, r2]*
      cG[0, 1, 1, 1, r1] + 4*cG[0, 0, r2, r1]*cG[0, 1, 1, 1, r1] - 
     4*cG[0, 1, 1, r1]*cG[0, 1, 1, 1, r1] - 3*cG[0, 1, 1, r2]*
      cG[0, 1, 1, 1, r1] - 6*cG[0, 1, r2, r1]*cG[0, 1, 1, 1, r1] - 
     12*cG[0, r2, 1, r1]*cG[0, 1, 1, 1, r1] + 2*cG[0, r2, r2, r1]*
      cG[0, 1, 1, 1, r1] - 14*cG[1, 1, r2, r1]*cG[0, 1, 1, 1, r1] - 
     cG[1, r2, r2, r1]*cG[0, 1, 1, 1, r1] + 2*Pi^2*cG[0, r2]*
      cG[0, 1, 1, 1, r2] - (17*cG[0, r2]^3*cG[0, 1, 1, 1, r2])/12 + 
     (17*Pi^2*cG[1, r1]*cG[0, 1, 1, 1, r2])/6 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[0, 1, 1, 1, r2])/8 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 1, r2])/4 - 
     (15*cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, 1, r2])/8 + 
     cG[0, r1]*cG[1, r1]^2*cG[0, 1, 1, 1, r2] - 
     (17*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, 1, r2])/4 - 
     cG[1, r1]^3*cG[0, 1, 1, 1, r2] - (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*
       cG[0, 1, 1, 1, r2])/4 + (9*cG[0, r2]*cG[1, r1]*cG[1, r2]*
       cG[0, 1, 1, 1, r2])/4 + 4*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, 1, r2] - 
     (43*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, 1, r2])/8 - 
     (13*Pi^2*cG[r2, r1]*cG[0, 1, 1, 1, r2])/6 - 
     (3*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, 1, 1, r2])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 + 
     (17*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, 1, r2])/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 + 
     (9*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 + 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, 1, r2])/2 - 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 + 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 - 
     (9*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 + 
     (21*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, 1, r2])/8 - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, 1, r2])/2 - 
     (3*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, 1, r2])/4 - 
     (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, 1, r2])/8 - 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, 1, r2])/2 - 
     (cG[r2, r1]^3*cG[0, 1, 1, 1, r2])/8 - 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (9*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, 1, 1, r2])/2 - 
     5*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, 1, 1, r2] + 
     (9*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (5*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 1, 1, r2])/2 - 
     (7*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, 1, r2])/2 - 
     3*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, 1, r2] - 
     (11*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (5*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, 1, r2])/2 - 
     (cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (7*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, 1, r2])/2 - 
     11*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, 1, r2] + 
     (23*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, 1, r2])/2 - 
     2*cG[0, 0, 1, r2]*cG[0, 1, 1, 1, r2] + 3*cG[0, 1, 1, r1]*
      cG[0, 1, 1, 1, r2] - 4*cG[0, 1, 1, r2]*cG[0, 1, 1, 1, r2] + 
     5*cG[0, 1, r2, r1]*cG[0, 1, 1, 1, r2] + 7*cG[0, r2, 1, r1]*
      cG[0, 1, 1, 1, r2] - cG[0, r2, r2, r1]*cG[0, 1, 1, 1, r2] + 
     13*cG[1, 1, r2, r1]*cG[0, 1, 1, 1, r2] - cG[1, r2, r2, r1]*
      cG[0, 1, 1, 1, r2] + (5*Pi^2*cG[0, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (4*Pi^2*cG[0, r2]*cG[0, 1, 1, r2, r1])/3 + 
     (cG[0, r1]^2*cG[0, r2]*cG[0, 1, 1, r2, r1])/2 - 
     cG[0, r1]*cG[0, r2]^2*cG[0, 1, 1, r2, r1] + 
     (7*cG[0, r2]^3*cG[0, 1, 1, r2, r1])/8 + 
     (7*Pi^2*cG[1, r1]*cG[0, 1, 1, r2, r1])/6 + cG[0, r1]^2*cG[1, r1]*
      cG[0, 1, 1, r2, r1] - (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*
       cG[0, 1, 1, r2, r1])/4 + (7*cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r2, r1])/
      4 - (3*cG[0, r1]*cG[1, r1]^2*cG[0, 1, 1, r2, r1])/2 + 
     (17*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, r2, r1])/8 + 
     (3*cG[1, r1]^3*cG[0, 1, 1, r2, r1])/2 - 
     (5*Pi^2*cG[1, r2]*cG[0, 1, 1, r2, r1])/6 + 
     (cG[0, r1]^2*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 + 
     (cG[0, r2]^2*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]^2*cG[0, 1, 1, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r2]^2*cG[0, 1, 1, r2, r1])/2 - 
     (cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r2, r1])/4 + 
     (11*cG[1, r2]^3*cG[0, 1, 1, r2, r1])/12 + 
     (4*Pi^2*cG[r2, r1]*cG[0, 1, 1, r2, r1])/3 - cG[0, r1]^2*cG[r2, r1]*
      cG[0, 1, 1, r2, r1] + (7*cG[0, r1]*cG[0, r2]*cG[r2, r1]*
       cG[0, 1, 1, r2, r1])/4 - (13*cG[0, r2]^2*cG[r2, r1]*
       cG[0, 1, 1, r2, r1])/4 - 5*cG[0, r2]*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, 1, r2, r1] - (cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 + 
     cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2, r1] + 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2, r1])/4 + 
     (27*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2, r1])/8 + 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2, r1])/4 - 
     cG[r2, r1]^3*cG[0, 1, 1, r2, r1] + 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2, r1])/2 + 
     cG[0, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2, r1] - 
     (cG[1, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2, r1])/2 + 
     (3*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2, r1])/2 - 
     cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2, r1] + 
     (5*cG[0, r1]*cG[0, 1, r2]*cG[0, 1, 1, r2, r1])/2 - 
     (5*cG[0, r2]*cG[0, 1, r2]*cG[0, 1, 1, r2, r1])/2 + 
     cG[1, r1]*cG[0, 1, r2]*cG[0, 1, 1, r2, r1] - 
     (cG[1, r2]*cG[0, 1, r2]*cG[0, 1, 1, r2, r1])/2 + 
     (3*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (11*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2, r1])/2 + 
     3*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2, r1] - 
     (cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2, r1])/2 + 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2, r1] + 
     3*cG[0, 0, 1, r2]*cG[0, 1, 1, r2, r1] + 2*cG[0, 0, r2, r1]*
      cG[0, 1, 1, r2, r1] + 4*cG[0, 1, 1, r1]*cG[0, 1, 1, r2, r1] - 
     cG[0, 1, 1, r2]*cG[0, 1, 1, r2, r1] + 30*cG[0, 1, r2, r1]*
      cG[0, 1, 1, r2, r1] + 4*cG[0, r2, 1, r1]*cG[0, 1, 1, r2, r1] - 
     3*cG[0, r2, r2, r1]*cG[0, 1, 1, r2, r1] - 2*cG[1, r2, r2, r1]*
      cG[0, 1, 1, r2, r1] + (17*Pi^2*cG[0, r1]*cG[0, 1, r2, 1, r1])/6 - 
     (3*cG[0, r1]^3*cG[0, 1, r2, 1, r1])/8 - 
     (5*Pi^2*cG[0, r2]*cG[0, 1, r2, 1, r1])/6 + 
     (21*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r2, 1, r1])/8 - 
     (21*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r2, 1, r1])/8 + 
     (9*cG[0, r2]^3*cG[0, 1, r2, 1, r1])/8 + 2*Pi^2*cG[1, r1]*
      cG[0, 1, r2, 1, r1] + (13*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2, 1, r1])/
      4 - (15*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, 1, r1])/4 + 
     (33*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2, 1, r1])/8 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2, 1, r1])/4 + 
     (7*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2, 1, r1])/4 + 
     (17*cG[1, r1]^3*cG[0, 1, r2, 1, r1])/8 + 
     (3*Pi^2*cG[1, r2]*cG[0, 1, r2, 1, r1])/2 + 
     (7*cG[0, r1]^2*cG[1, r2]*cG[0, 1, r2, 1, r1])/8 + 
     (13*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, 1, r1])/4 + 
     (9*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r2]^2*cG[0, 1, r2, 1, r1])/8 + 
     (5*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2, 1, r1])/8 + 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2, 1, r1])/4 + 
     (31*cG[1, r2]^3*cG[0, 1, r2, 1, r1])/24 + Pi^2*cG[r2, r1]*
      cG[0, 1, r2, 1, r1] - (3*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2, 1, r1])/
      2 + 2*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1] - 
     (11*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2, 1, r1])/4 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/4 - 
     (25*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/4 - 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2, 1, r1])/4 + 
     (21*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/4 - 
     (17*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/4 - 
     (9*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/4 + 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2, 1, r1])/2 - 
     (5*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2, 1, r1])/8 + 
     (29*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2, 1, r1])/8 + 
     (15*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2, 1, r1])/8 + 
     (7*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2, 1, r1])/2 - 
     (3*cG[r2, r1]^3*cG[0, 1, r2, 1, r1])/2 + 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2, 1, r1])/2 + 
     cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2, 1, r1] - 
     (cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2, 1, r1])/2 + 
     (3*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2, 1, r1])/2 - 
     cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2, 1, r1] + 
     (9*cG[0, r1]*cG[0, 1, r2]*cG[0, 1, r2, 1, r1])/2 - 
     (11*cG[0, r2]*cG[0, 1, r2]*cG[0, 1, r2, 1, r1])/2 - 
     cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r2, 1, r1] - 
     (3*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, r2, 1, r1])/2 + 
     (11*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, 1, r1])/2 - 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, 1, r2, 1, r1])/2 - 
     cG[0, r2]*cG[0, r2, r1]*cG[0, 1, r2, 1, r1] - 
     (11*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, r2, 1, r1])/2 - 
     (cG[1, r2]*cG[0, r2, r1]*cG[0, 1, r2, 1, r1])/2 + 
     2*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, r2, 1, r1] - 
     (5*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, r2, 1, r1])/2 + 
     4*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, r2, 1, r1] - 
     (cG[1, r1]*cG[1, r2, r1]*cG[0, 1, r2, 1, r1])/2 - 
     (5*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, r2, 1, r1])/2 - 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, r2, 1, r1] + 
     6*cG[0, 0, 1, r2]*cG[0, 1, r2, 1, r1] + 4*cG[0, 1, 1, r1]*
      cG[0, 1, r2, 1, r1] + 2*cG[0, 1, 1, r2]*cG[0, 1, r2, 1, r1] - 
     30*cG[0, 1, r2, r1]*cG[0, 1, r2, 1, r1] + 5*cG[0, r2, 1, r1]*
      cG[0, 1, r2, 1, r1] - 2*cG[0, r2, r2, r1]*cG[0, 1, r2, 1, r1] + 
     cG[1, 1, r2, r1]*cG[0, 1, r2, 1, r1] - 
     (8*Pi^2*cG[0, r1]*cG[0, 1, r2, r2, r1])/3 - 
     (3*cG[0, r1]^3*cG[0, 1, r2, r2, r1])/2 + 3*Pi^2*cG[0, r2]*
      cG[0, 1, r2, r2, r1] + (39*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r2, r2, r1])/
      8 - (31*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r2, r2, r1])/4 + 
     (19*cG[0, r2]^3*cG[0, 1, r2, r2, r1])/4 + 
     (11*Pi^2*cG[1, r1]*cG[0, 1, r2, r2, r1])/6 - 
     (7*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2, r2, r1])/2 + 
     (17*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r2, r1])/2 - 
     (49*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2, r2, r1])/8 + 
     (7*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2, r2, r1])/4 - 
     (23*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2, r2, r1])/8 - 
     (11*cG[1, r1]^3*cG[0, 1, r2, r2, r1])/24 - 
     (17*Pi^2*cG[1, r2]*cG[0, 1, r2, r2, r1])/6 - 
     (61*cG[0, r1]^2*cG[1, r2]*cG[0, 1, r2, r2, r1])/8 + 
     (45*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r2, r1])/2 - 
     (135*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r2, r2, r1])/8 - 
     cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r2, r1] + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r2, r1])/2 - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2, r2, r1])/4 - 
     5*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r2, r2, r1] + 
     (95*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2, r2, r1])/8 - 
     cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2, r2, r1] - 
     (19*cG[1, r2]^3*cG[0, 1, r2, r2, r1])/8 - 4*Pi^2*cG[r2, r1]*
      cG[0, 1, r2, r2, r1] - (47*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2, r2, r1])/
      8 + 15*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r1] - 
     (41*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r2, r1])/2 + 
     (13*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r2, r1])/4 - 
     (9*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2, r2, r1])/8 - 
     (53*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r1])/2 + 
     (135*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r1])/4 + 
     7*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r1] - 
     (87*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2, r2, r1])/8 - 
     (41*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2, r2, r1])/4 + 
     (35*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2, r2, r1])/4 + 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2, r2, r1])/8 - 
     (155*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2, r2, r1])/8 - 
     (13*cG[r2, r1]^3*cG[0, 1, r2, r2, r1])/4 + cG[0, r1]*cG[0, 1, r1]*
      cG[0, 1, r2, r2, r1] - cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2, r2, r1] + 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2, r2, r1] + cG[r2, r1]*cG[0, 1, r1]*
      cG[0, 1, r2, r2, r1] - (25*cG[0, r1]*cG[0, 1, r2]*cG[0, 1, r2, r2, r1])/
      2 + 14*cG[0, r2]*cG[0, 1, r2]*cG[0, 1, r2, r2, r1] + 
     (15*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r2, r2, r1])/2 - 
     (9*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, r2, r2, r1])/2 - 
     13*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, r2, r1] - 
     4*cG[0, r1]*cG[0, r2, r1]*cG[0, 1, r2, r2, r1] + 
     7*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, r2, r2, r1] + 
     11*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, r2, r2, r1] - 
     cG[1, r2]*cG[0, r2, r1]*cG[0, 1, r2, r2, r1] - 
     7*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, r2, r2, r1] + 
     2*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, r2, r2, r1] - 
     (5*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, r2, r2, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, r2, r2, r1])/2 + 
     2*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, r2, r2, r1] + 
     (5*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, r2, r2, r1])/2 - 
     4*cG[0, 0, 1, r1]*cG[0, 1, r2, r2, r1] - 7*cG[0, 0, 1, r2]*
      cG[0, 1, r2, r2, r1] + 2*cG[0, 0, r2, r1]*cG[0, 1, r2, r2, r1] - 
     2*cG[0, 1, 1, r1]*cG[0, 1, r2, r2, r1] - 8*cG[0, 1, 1, r2]*
      cG[0, 1, r2, r2, r1] + 14*cG[0, 1, r2, r1]*cG[0, 1, r2, r2, r1] - 
     4*cG[0, r2, 1, r1]*cG[0, 1, r2, r2, r1] + 5*cG[1, 1, r2, r1]*
      cG[0, 1, r2, r2, r1] + 6*cG[1, r2, r2, r1]*cG[0, 1, r2, r2, r1] + 
     (5*Pi^2*cG[0, r1]*cG[0, r2, 1, 1, r1])/6 + 
     (2*cG[0, r1]^3*cG[0, r2, 1, 1, r1])/3 - 
     (5*Pi^2*cG[0, r2]*cG[0, r2, 1, 1, r1])/3 - 3*cG[0, r1]^2*cG[0, r2]*
      cG[0, r2, 1, 1, r1] + 4*cG[0, r1]*cG[0, r2]^2*cG[0, r2, 1, 1, r1] - 
     (49*cG[0, r2]^3*cG[0, r2, 1, 1, r1])/24 - 
     (2*Pi^2*cG[1, r1]*cG[0, r2, 1, 1, r1])/3 + 
     (cG[0, r1]^2*cG[1, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, 1, r1])/2 + 
     cG[0, r2]^2*cG[1, r1]*cG[0, r2, 1, 1, r1] - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[0, r2, 1, 1, r1])/4 - 
     (13*cG[0, r2]*cG[1, r1]^2*cG[0, r2, 1, 1, r1])/8 + 
     (5*cG[1, r1]^3*cG[0, r2, 1, 1, r1])/4 - Pi^2*cG[1, r2]*
      cG[0, r2, 1, 1, r1] + (5*cG[0, r1]^2*cG[1, r2]*cG[0, r2, 1, 1, r1])/2 - 
     (47*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, 1, r1])/4 + 
     (35*cG[0, r2]^2*cG[1, r2]*cG[0, r2, 1, 1, r1])/4 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, 1, r1])/4 + 
     (cG[1, r1]^2*cG[1, r2]*cG[0, r2, 1, 1, r1])/4 + 
     3*cG[0, r1]*cG[1, r2]^2*cG[0, r2, 1, 1, r1] - 
     (25*cG[0, r2]*cG[1, r2]^2*cG[0, r2, 1, 1, r1])/4 - 
     (11*cG[1, r1]*cG[1, r2]^2*cG[0, r2, 1, 1, r1])/4 + 
     2*cG[1, r2]^3*cG[0, r2, 1, 1, r1] + 
     (7*Pi^2*cG[r2, r1]*cG[0, r2, 1, 1, r1])/6 + 
     (3*cG[0, r1]^2*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (19*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/4 + 
     (23*cG[0, r2]^2*cG[r2, r1]*cG[0, r2, 1, 1, r1])/8 + 
     (9*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/4 - 
     (11*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/4 + 
     (9*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, 1, 1, r1])/8 + 
     (29*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/4 - 
     (31*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/4 + 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 + 
     (15*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, 1, 1, r1])/4 + 
     (7*cG[0, r1]*cG[r2, r1]^2*cG[0, r2, 1, 1, r1])/4 - 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[0, r2, 1, 1, r1])/8 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, r2, 1, 1, r1])/4 + 
     (5*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, 1, 1, r1])/2 - 
     (3*cG[r2, r1]^3*cG[0, r2, 1, 1, r1])/8 + 3*cG[0, r2]*cG[0, 1, r1]*
      cG[0, r2, 1, 1, r1] + 2*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, 1, 1, r1] - 
     cG[1, r2]*cG[0, 1, r1]*cG[0, r2, 1, 1, r1] + 
     (9*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, 1, 1, r1])/2 - 
     7*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, 1, 1, r1] + 
     (7*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, 1, 1, r1])/2 - 
     (5*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, 1, 1, r1])/2 + 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, r2, 1, 1, r1])/2 + 
     (cG[0, r2]*cG[0, r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     cG[1, r1]*cG[0, r2, r1]*cG[0, r2, 1, 1, r1] + 
     (7*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (9*cG[0, r1]*cG[1, r2, r1]*cG[0, r2, 1, 1, r1])/2 + 
     6*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, 1, 1, r1] - 
     (19*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (13*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, 1, 1, r1])/2 + 
     4*cG[0, 0, 1, r1]*cG[0, r2, 1, 1, r1] + 8*cG[0, 0, 1, r2]*
      cG[0, r2, 1, 1, r1] - 5*cG[0, 0, r2, r1]*cG[0, r2, 1, 1, r1] + 
     8*cG[0, 1, 1, r1]*cG[0, r2, 1, 1, r1] + 5*cG[0, 1, 1, r2]*
      cG[0, r2, 1, 1, r1] - 3*cG[0, 1, r2, r1]*cG[0, r2, 1, 1, r1] - 
     13*cG[0, r2, 1, r1]*cG[0, r2, 1, 1, r1] - cG[0, r2, r2, r1]*
      cG[0, r2, 1, 1, r1] + 11*cG[1, 1, r2, r1]*cG[0, r2, 1, 1, r1] + 
     cG[1, r2, r2, r1]*cG[0, r2, 1, 1, r1] + 
     (5*cG[0, r1]^3*cG[0, r2, 1, r2, r1])/8 + 
     (Pi^2*cG[0, r2]*cG[0, r2, 1, r2, r1])/3 - 3*cG[0, r1]^2*cG[0, r2]*
      cG[0, r2, 1, r2, r1] + (45*cG[0, r1]*cG[0, r2]^2*cG[0, r2, 1, r2, r1])/
      8 - (29*cG[0, r2]^3*cG[0, r2, 1, r2, r1])/8 + 
     (Pi^2*cG[1, r1]*cG[0, r2, 1, r2, r1])/3 - 
     (15*cG[0, r1]^2*cG[1, r1]*cG[0, r2, 1, r2, r1])/8 + 
     5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r2, r1] - 
     (39*cG[0, r2]^2*cG[1, r1]*cG[0, r2, 1, r2, r1])/8 + 
     2*cG[0, r1]*cG[1, r1]^2*cG[0, r2, 1, r2, r1] - 
     (25*cG[0, r2]*cG[1, r1]^2*cG[0, r2, 1, r2, r1])/8 - 
     (7*cG[1, r1]^3*cG[0, r2, 1, r2, r1])/4 - 
     (2*Pi^2*cG[1, r2]*cG[0, r2, 1, r2, r1])/3 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r2, r1])/4 + 
     (21*cG[0, r2]^2*cG[1, r2]*cG[0, r2, 1, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r2, r1])/4 - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, r2, 1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, r2, 1, r2, r1])/8 - 
     (7*cG[0, r2]*cG[1, r2]^2*cG[0, r2, 1, r2, r1])/4 + 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, r2, 1, r2, r1])/8 - 
     (2*cG[1, r2]^3*cG[0, r2, 1, r2, r1])/3 - 
     (2*Pi^2*cG[r2, r1]*cG[0, r2, 1, r2, r1])/3 + 
     (7*cG[0, r1]^2*cG[r2, r1]*cG[0, r2, 1, r2, r1])/2 - 
     (23*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/2 + 
     (41*cG[0, r2]^2*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 - 
     (13*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 + 
     (37*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 + 
     (7*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 - 
     4*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r2, r1] + 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 + 
     (33*cG[0, r1]*cG[r2, r1]^2*cG[0, r2, 1, r2, r1])/8 - 
     (65*cG[0, r2]*cG[r2, r1]^2*cG[0, r2, 1, r2, r1])/8 - 
     (25*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, 1, r2, r1])/8 + 
     (5*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, 1, r2, r1])/8 + 
     2*cG[r2, r1]^3*cG[0, r2, 1, r2, r1] - 
     (cG[0, r1]*cG[0, 1, r1]*cG[0, r2, 1, r2, r1])/2 - 
     3*cG[0, r2]*cG[0, 1, r1]*cG[0, r2, 1, r2, r1] - 
     (3*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, 1, r2, r1])/2 - 
     (3*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, 1, r2, r1])/2 + 
     5*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, 1, r2, r1] - 
     (9*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, 1, r2, r1])/2 + 
     (11*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, 1, r2, r1])/2 + 
     cG[1, r1]*cG[0, 1, r2]*cG[0, r2, 1, r2, r1] + 
     (3*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, 1, r2, r1])/2 - 
     (11*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, r2, 1, r2, r1])/2 + 
     2*cG[0, r2]*cG[0, r2, r1]*cG[0, r2, 1, r2, r1] + 
     (cG[1, r1]*cG[0, r2, r1]*cG[0, r2, 1, r2, r1])/2 - 
     (9*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, 1, r2, r1])/2 - 
     2*cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, r2, r1] + 
     (cG[0, r1]*cG[1, r2, r1]*cG[0, r2, 1, r2, r1])/2 + 
     (cG[1, r1]*cG[1, r2, r1]*cG[0, r2, 1, r2, r1])/2 + 
     (cG[1, r2]*cG[1, r2, r1]*cG[0, r2, 1, r2, r1])/2 - 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r2, r1] - 
     6*cG[0, 0, 1, r2]*cG[0, r2, 1, r2, r1] + cG[0, 0, r2, r1]*
      cG[0, r2, 1, r2, r1] - cG[0, 1, 1, r1]*cG[0, r2, 1, r2, r1] - 
     2*cG[0, 1, 1, r2]*cG[0, r2, 1, r2, r1] - 2*cG[0, 1, r2, r1]*
      cG[0, r2, 1, r2, r1] + 3*cG[0, r2, 1, r1]*cG[0, r2, 1, r2, r1] - 
     cG[0, r2, r2, r1]*cG[0, r2, 1, r2, r1] + 2*cG[1, r2, r2, r1]*
      cG[0, r2, 1, r2, r1] - (Pi^2*cG[0, r1]*cG[0, r2, r2, 1, r1])/2 + 
     (3*cG[0, r1]^3*cG[0, r2, r2, 1, r1])/4 + 
     (2*Pi^2*cG[0, r2]*cG[0, r2, r2, 1, r1])/3 - 2*cG[0, r1]^2*cG[0, r2]*
      cG[0, r2, r2, 1, r1] + (7*cG[0, r1]*cG[0, r2]^2*cG[0, r2, r2, 1, r1])/
      4 - (7*cG[0, r2]^3*cG[0, r2, r2, 1, r1])/8 - 
     (Pi^2*cG[1, r1]*cG[0, r2, r2, 1, r1])/2 - 
     (15*cG[0, r1]^2*cG[1, r1]*cG[0, r2, r2, 1, r1])/4 + 
     (23*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, 1, r1])/4 - 
     (11*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r2, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r2, 1, r1])/2 - 
     (13*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r2, 1, r1])/8 - 
     (7*cG[1, r1]^3*cG[0, r2, r2, 1, r1])/2 - 
     (3*Pi^2*cG[1, r2]*cG[0, r2, r2, 1, r1])/2 - 
     (3*cG[0, r1]^2*cG[1, r2]*cG[0, r2, r2, 1, r1])/2 + 
     4*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, 1, r1] - 
     2*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r2, 1, r1] - 
     3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, 1, r1] - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, 1, r1])/4 - 
     cG[1, r1]^2*cG[1, r2]*cG[0, r2, r2, 1, r1] - 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, r2, r2, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r2]^2*cG[0, r2, r2, 1, r1])/2 - 
     (cG[1, r1]*cG[1, r2]^2*cG[0, r2, r2, 1, r1])/2 - 
     (29*cG[1, r2]^3*cG[0, r2, r2, 1, r1])/12 - 
     (2*Pi^2*cG[r2, r1]*cG[0, r2, r2, 1, r1])/3 + 
     (19*cG[0, r1]^2*cG[r2, r1]*cG[0, r2, r2, 1, r1])/8 - 
     6*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1] + 
     (21*cG[0, r2]^2*cG[r2, r1]*cG[0, r2, r2, 1, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/2 + 
     (35*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/4 + 
     (9*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r2, 1, r1])/8 - 
     (23*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/4 + 
     4*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1] + 
     2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1] - 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r2, 1, r1])/8 + 
     (5*cG[0, r1]*cG[r2, r1]^2*cG[0, r2, r2, 1, r1])/2 - 
     (47*cG[0, r2]*cG[r2, r1]^2*cG[0, r2, r2, 1, r1])/8 - 
     3*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r2, 1, r1] - 
     (13*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r2, 1, r1])/4 + 
     2*cG[r2, r1]^3*cG[0, r2, r2, 1, r1] - 
     (5*cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r2, 1, r1])/2 - 
     2*cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r2, 1, r1] - 
     (cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r2, 1, r1])/2 - 
     (7*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r2, 1, r1])/2 + 
     3*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r2, 1, r1] - 
     (7*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r2, 1, r1])/2 + 
     (13*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r2, 1, r1])/2 + 
     2*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r2, 1, r1] + 
     (13*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r2, 1, r1])/2 - 
     (15*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, 1, r1])/2 - 
     2*cG[0, r1]*cG[0, r2, r1]*cG[0, r2, r2, 1, r1] + 
     2*cG[0, r2]*cG[0, r2, r1]*cG[0, r2, r2, 1, r1] - 
     7*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, r2, 1, r1] + 
     (5*cG[0, r1]*cG[1, r2, r1]*cG[0, r2, r2, 1, r1])/2 - 
     4*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, r2, 1, r1] + 
     (cG[1, r1]*cG[1, r2, r1]*cG[0, r2, r2, 1, r1])/2 + 
     (5*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, r2, 1, r1])/2 + 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, r2, 1, r1] + 
     cG[0, 0, 1, r1]*cG[0, r2, r2, 1, r1] - 11*cG[0, 0, 1, r2]*
      cG[0, r2, r2, 1, r1] + 4*cG[0, 0, r2, r1]*cG[0, r2, r2, 1, r1] - 
     5*cG[0, 1, 1, r1]*cG[0, r2, r2, 1, r1] - 6*cG[0, 1, 1, r2]*
      cG[0, r2, r2, 1, r1] - cG[0, 1, r2, r1]*cG[0, r2, r2, 1, r1] + 
     7*cG[0, r2, 1, r1]*cG[0, r2, r2, 1, r1] - cG[1, 1, r2, r1]*
      cG[0, r2, r2, 1, r1] - (3*Pi^2*cG[1, r1]*cG[0, r2, r2, r2, r1])/2 + 
     (47*cG[0, r1]^2*cG[1, r1]*cG[0, r2, r2, r2, r1])/8 - 
     (59*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r2, r1])/4 + 
     (73*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r2, r2, r1])/8 - 
     (23*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r2, r2, r1])/4 + 
     (33*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r2, r2, r1])/4 + 
     (7*cG[1, r1]^3*cG[0, r2, r2, r2, r1])/12 + 
     (5*Pi^2*cG[1, r2]*cG[0, r2, r2, r2, r1])/2 + 
     (25*cG[0, r1]^2*cG[1, r2]*cG[0, r2, r2, r2, r1])/4 - 
     (29*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r2, r1])/2 + 
     (71*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r2, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r2, r1])/4 - 
     cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r2, r1] - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, r2, r2, r2, r1])/8 + 
     (cG[0, r1]*cG[1, r2]^2*cG[0, r2, r2, r2, r1])/2 - 
     7*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r2, r2, r1] + 
     (11*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r2, r2, r1])/8 + 
     (9*cG[1, r2]^3*cG[0, r2, r2, r2, r1])/4 + 
     (33*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r2, r1])/4 - 
     (47*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r2, r1])/4 - 
     (17*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r2, r2, r1])/4 + 
     28*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r2, r1] - 
     (107*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r2, r1])/4 - 
     7*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r2, r1] + 
     6*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r2, r2, r1] + 
     (29*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r2, r2, r1])/8 + 
     (167*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r2, r2, r1])/8 - 
     2*cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r2, r2, r1] + 
     (7*cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r2, r2, r1])/2 + 
     (3*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r2, r2, r1])/2 - 
     2*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r2, r2, r1] - 
     (11*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r2, r2, r1])/2 + 
     14*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r2, r2, r1] - 
     (33*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r2, r2, r1])/2 - 
     (21*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r2, r2, r1])/2 + 
     5*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r2, r2, r1] + 
     (35*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, r2, r1])/2 + 
     4*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, r2, r2, r1] - 
     2*cG[0, r1]*cG[1, r2, r1]*cG[0, r2, r2, r2, r1] + 
     (5*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, r2, r2, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, r2, r2, r1])/2 - 
     2*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, r2, r2, r1] - 
     (5*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, r2, r2, r1])/2 + 
     8*cG[0, 0, 1, r1]*cG[0, r2, r2, r2, r1] + 12*cG[0, 0, 1, r2]*
      cG[0, r2, r2, r2, r1] + cG[0, 1, 1, r1]*cG[0, r2, r2, r2, r1] + 
     9*cG[0, 1, 1, r2]*cG[0, r2, r2, r2, r1] + 6*cG[0, 1, r2, r1]*
      cG[0, r2, r2, r2, r1] - 4*cG[0, r2, 1, r1]*cG[0, r2, r2, r2, r1] - 
     5*cG[1, 1, r2, r1]*cG[0, r2, r2, r2, r1] - 6*cG[1, r2, r2, r1]*
      cG[0, r2, r2, r2, r1] + (16*Pi^2*cG[0, r1]*cG[1, 1, 1, r2, r1])/3 + 
     (19*cG[0, r1]^3*cG[1, 1, 1, r2, r1])/12 - 
     (10*Pi^2*cG[0, r2]*cG[1, 1, 1, r2, r1])/3 + 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, 1, 1, r2, r1])/8 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, 1, 1, r2, r1])/4 - 
     (37*cG[0, r2]^3*cG[1, 1, 1, r2, r1])/12 - 
     (5*Pi^2*cG[1, r1]*cG[1, 1, 1, r2, r1])/2 + 2*cG[0, r1]^2*cG[1, r1]*
      cG[1, 1, 1, r2, r1] - 23*cG[0, r1]*cG[0, r2]*cG[1, r1]*
      cG[1, 1, 1, r2, r1] + (181*cG[0, r2]^2*cG[1, r1]*cG[1, 1, 1, r2, r1])/
      8 + (29*cG[0, r1]*cG[1, r1]^2*cG[1, 1, 1, r2, r1])/4 - 
     (83*cG[0, r2]*cG[1, r1]^2*cG[1, 1, 1, r2, r1])/8 + 
     (121*cG[1, r1]^3*cG[1, 1, 1, r2, r1])/24 + 
     (31*Pi^2*cG[1, r2]*cG[1, 1, 1, r2, r1])/6 + 
     (17*cG[0, r1]^2*cG[1, r2]*cG[1, 1, 1, r2, r1])/8 + 
     11*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, 1, 1, r2, r1] - 
     (41*cG[0, r2]^2*cG[1, r2]*cG[1, 1, 1, r2, r1])/8 - 
     cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, 1, 1, r2, r1] - 
     (25*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, 1, 1, r2, r1])/2 - 
     2*cG[1, r1]^2*cG[1, r2]*cG[1, 1, 1, r2, r1] + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[1, 1, 1, r2, r1])/4 + 
     (9*cG[0, r2]*cG[1, r2]^2*cG[1, 1, 1, r2, r1])/8 + 
     (25*cG[1, r1]*cG[1, r2]^2*cG[1, 1, 1, r2, r1])/4 - 
     (23*cG[1, r2]^3*cG[1, 1, 1, r2, r1])/24 + 
     (8*Pi^2*cG[r2, r1]*cG[1, 1, 1, r2, r1])/3 + 
     (cG[0, r1]^2*cG[r2, r1]*cG[1, 1, 1, r2, r1])/8 - 
     3*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1] + 
     (27*cG[0, r2]^2*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 + 
     (37*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     (161*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, 1, 1, r2, r1])/4 + 
     (109*cG[1, r1]^2*cG[r2, r1]*cG[1, 1, 1, r2, r1])/8 - 
     9*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1] + 
     (23*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1])/4 + 
     9*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1] - 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[1, 1, 1, r2, r1])/8 + 
     (9*cG[0, r1]*cG[r2, r1]^2*cG[1, 1, 1, r2, r1])/4 - 
     (35*cG[0, r2]*cG[r2, r1]^2*cG[1, 1, 1, r2, r1])/2 + 
     (175*cG[1, r1]*cG[r2, r1]^2*cG[1, 1, 1, r2, r1])/8 - 
     (25*cG[1, r2]*cG[r2, r1]^2*cG[1, 1, 1, r2, r1])/8 + 
     (29*cG[r2, r1]^3*cG[1, 1, 1, r2, r1])/4 + 3*cG[0, r1]*cG[0, 1, r1]*
      cG[1, 1, 1, r2, r1] - 3*cG[0, r2]*cG[0, 1, r1]*cG[1, 1, 1, r2, r1] + 
     9*cG[1, r1]*cG[0, 1, r1]*cG[1, 1, 1, r2, r1] + 
     6*cG[1, r2]*cG[0, 1, r1]*cG[1, 1, 1, r2, r1] - 
     (17*cG[0, r1]*cG[0, 1, r2]*cG[1, 1, 1, r2, r1])/2 + 
     10*cG[0, r2]*cG[0, 1, r2]*cG[1, 1, 1, r2, r1] - 
     (23*cG[1, r1]*cG[0, 1, r2]*cG[1, 1, 1, r2, r1])/2 + 
     (15*cG[1, r2]*cG[0, 1, r2]*cG[1, 1, 1, r2, r1])/2 - 
     7*cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, 1, r2, r1] - 
     7*cG[0, r1]*cG[0, r2, r1]*cG[1, 1, 1, r2, r1] + 
     (15*cG[0, r2]*cG[0, r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     (5*cG[1, r1]*cG[0, r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     13*cG[1, r2]*cG[0, r2, r1]*cG[1, 1, 1, r2, r1] - 
     (cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, 1, r2, r1])/2 + 
     (7*cG[0, r1]*cG[1, r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     (19*cG[0, r2]*cG[1, r2, r1]*cG[1, 1, 1, r2, r1])/2 + 
     (13*cG[1, r2]*cG[1, r2, r1]*cG[1, 1, 1, r2, r1])/2 + 
     (5*cG[r2, r1]*cG[1, r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     9*cG[0, 0, 1, r1]*cG[1, 1, 1, r2, r1] - 10*cG[0, 0, 1, r2]*
      cG[1, 1, 1, r2, r1] + 17*cG[0, 0, r2, r1]*cG[1, 1, 1, r2, r1] - 
     18*cG[0, 1, 1, r1]*cG[1, 1, 1, r2, r1] - 14*cG[0, 1, 1, r2]*
      cG[1, 1, 1, r2, r1] - 4*cG[0, 1, r2, r1]*cG[1, 1, 1, r2, r1] + 
     15*cG[0, r2, 1, r1]*cG[1, 1, 1, r2, r1] + 4*cG[0, r2, r2, r1]*
      cG[1, 1, 1, r2, r1] - 3*cG[1, 1, r2, r1]*cG[1, 1, 1, r2, r1] + 
     2*cG[1, r2, r2, r1]*cG[1, 1, 1, r2, r1] + 
     (Pi^2*cG[0, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (3*cG[0, r1]^3*cG[1, 1, r2, r2, r1])/2 - 
     (23*Pi^2*cG[0, r2]*cG[1, 1, r2, r2, r1])/6 - 
     (35*cG[0, r1]^2*cG[0, r2]*cG[1, 1, r2, r2, r1])/8 + 
     6*cG[0, r1]*cG[0, r2]^2*cG[1, 1, r2, r2, r1] - 
     6*cG[0, r2]^3*cG[1, 1, r2, r2, r1] + 
     (11*Pi^2*cG[1, r1]*cG[1, 1, r2, r2, r1])/6 + 
     (11*cG[0, r1]^2*cG[1, r1]*cG[1, 1, r2, r2, r1])/4 - 
     (23*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (125*cG[0, r2]^2*cG[1, r1]*cG[1, 1, r2, r2, r1])/8 + 
     (15*cG[0, r1]*cG[1, r1]^2*cG[1, 1, r2, r2, r1])/2 - 
     (109*cG[0, r2]*cG[1, r1]^2*cG[1, 1, r2, r2, r1])/8 + 
     (83*cG[1, r1]^3*cG[1, 1, r2, r2, r1])/24 + 
     (5*Pi^2*cG[1, r2]*cG[1, 1, r2, r2, r1])/6 + 
     (15*cG[0, r1]^2*cG[1, r2]*cG[1, 1, r2, r2, r1])/8 - 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r2, r1])/4 + 
     (25*cG[0, r2]^2*cG[1, r2]*cG[1, 1, r2, r2, r1])/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r2, r1])/4 - 
     (21*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r2, r1])/4 + 
     (5*cG[1, r1]^2*cG[1, r2]*cG[1, 1, r2, r2, r1])/2 + 
     4*cG[0, r1]*cG[1, r2]^2*cG[1, 1, r2, r2, r1] - 
     (27*cG[0, r2]*cG[1, r2]^2*cG[1, 1, r2, r2, r1])/8 + 
     (11*cG[1, r1]*cG[1, r2]^2*cG[1, 1, r2, r2, r1])/4 + 
     (5*cG[1, r2]^3*cG[1, 1, r2, r2, r1])/8 + 
     (8*Pi^2*cG[r2, r1]*cG[1, 1, r2, r2, r1])/3 + 
     (13*cG[0, r1]^2*cG[r2, r1]*cG[1, 1, r2, r2, r1])/8 - 
     (15*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/4 + 
     (59*cG[0, r2]^2*cG[r2, r1]*cG[1, 1, r2, r2, r1])/4 + 
     (67*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/4 - 
     (77*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (111*cG[1, r1]^2*cG[r2, r1]*cG[1, 1, r2, r2, r1])/8 - 
     (33*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/4 + 
     (9*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/2 + 
     8*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r1] - 
     (7*cG[1, r2]^2*cG[r2, r1]*cG[1, 1, r2, r2, r1])/8 + 
     cG[0, r1]*cG[r2, r1]^2*cG[1, 1, r2, r2, r1] - 
     (35*cG[0, r2]*cG[r2, r1]^2*cG[1, 1, r2, r2, r1])/2 + 
     (185*cG[1, r1]*cG[r2, r1]^2*cG[1, 1, r2, r2, r1])/8 - 
     (35*cG[1, r2]*cG[r2, r1]^2*cG[1, 1, r2, r2, r1])/8 + 
     (29*cG[r2, r1]^3*cG[1, 1, r2, r2, r1])/4 + 3*cG[0, r1]*cG[0, 1, r1]*
      cG[1, 1, r2, r2, r1] - (7*cG[0, r2]*cG[0, 1, r1]*cG[1, 1, r2, r2, r1])/
      2 - (cG[1, r1]*cG[0, 1, r1]*cG[1, 1, r2, r2, r1])/2 + 
     7*cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r2, r2, r1] - 
     (5*cG[r2, r1]*cG[0, 1, r1]*cG[1, 1, r2, r2, r1])/2 - 
     9*cG[0, r1]*cG[0, 1, r2]*cG[1, 1, r2, r2, r1] + 
     (17*cG[0, r2]*cG[0, 1, r2]*cG[1, 1, r2, r2, r1])/2 - 
     (9*cG[1, r1]*cG[0, 1, r2]*cG[1, 1, r2, r2, r1])/2 - 
     2*cG[1, r2]*cG[0, 1, r2]*cG[1, 1, r2, r2, r1] - 
     (19*cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r2, r2, r1])/2 - 
     6*cG[0, r1]*cG[0, r2, r1]*cG[1, 1, r2, r2, r1] + 
     (11*cG[0, r2]*cG[0, r2, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (3*cG[1, r1]*cG[0, r2, r1]*cG[1, 1, r2, r2, r1])/2 - 
     9*cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r2, r2, r1] - 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2, r1]*cG[1, 1, r2, r2, r1])/2 - 
     (13*cG[0, r2]*cG[1, r2, r1]*cG[1, 1, r2, r2, r1])/2 - 
     cG[1, r1]*cG[1, r2, r1]*cG[1, 1, r2, r2, r1] + 
     (11*cG[1, r2]*cG[1, r2, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (5*cG[r2, r1]*cG[1, r2, r1]*cG[1, 1, r2, r2, r1])/2 - 
     5*cG[0, 0, 1, r1]*cG[1, 1, r2, r2, r1] - 3*cG[0, 0, 1, r2]*
      cG[1, 1, r2, r2, r1] + 11*cG[0, 0, r2, r1]*cG[1, 1, r2, r2, r1] - 
     7*cG[0, 1, 1, r1]*cG[1, 1, r2, r2, r1] - 3*cG[0, 1, 1, r2]*
      cG[1, 1, r2, r2, r1] - 6*cG[0, 1, r2, r1]*cG[1, 1, r2, r2, r1] + 
     7*cG[0, r2, 1, r1]*cG[1, 1, r2, r2, r1] + 6*cG[0, r2, r2, r1]*
      cG[1, 1, r2, r2, r1] + cG[1, 1, r2, r1]*cG[1, 1, r2, r2, r1] + 
     6*cG[1, r2, r2, r1]*cG[1, 1, r2, r2, r1] - 
     (5*Pi^2*cG[0, r1]*cG[1, r2, r2, r2, r1])/2 - 
     (15*cG[0, r1]^3*cG[1, r2, r2, r2, r1])/8 - 
     (3*Pi^2*cG[0, r2]*cG[1, r2, r2, r2, r1])/2 + 
     (39*cG[0, r1]^2*cG[0, r2]*cG[1, r2, r2, r2, r1])/4 - 
     (153*cG[0, r1]*cG[0, r2]^2*cG[1, r2, r2, r2, r1])/8 + 
     (203*cG[0, r2]^3*cG[1, r2, r2, r2, r1])/24 + 
     Pi^2*cG[1, r1]*cG[1, r2, r2, r2, r1] + 
     (11*cG[0, r1]^2*cG[1, r1]*cG[1, r2, r2, r2, r1])/2 - 
     (39*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r2, r1])/2 + 
     19*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r2, r2, r1] + 
     6*cG[0, r1]*cG[1, r1]^2*cG[1, r2, r2, r2, r1] - 
     (55*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r2, r2, r1])/8 + 
     (17*cG[1, r1]^3*cG[1, r2, r2, r2, r1])/6 - 
     Pi^2*cG[1, r2]*cG[1, r2, r2, r2, r1] - 9*cG[0, r1]^2*cG[1, r2]*
      cG[1, r2, r2, r2, r1] + (133*cG[0, r1]*cG[0, r2]*cG[1, r2]*
       cG[1, r2, r2, r2, r1])/4 - (99*cG[0, r2]^2*cG[1, r2]*
       cG[1, r2, r2, r2, r1])/4 + (cG[0, r1]*cG[1, r1]*cG[1, r2]*
       cG[1, r2, r2, r2, r1])/2 - (21*cG[0, r2]*cG[1, r1]*cG[1, r2]*
       cG[1, r2, r2, r2, r1])/2 - (cG[1, r1]^2*cG[1, r2]*
       cG[1, r2, r2, r2, r1])/4 - (57*cG[0, r1]*cG[1, r2]^2*
       cG[1, r2, r2, r2, r1])/8 + (29*cG[0, r2]*cG[1, r2]^2*
       cG[1, r2, r2, r2, r1])/2 + (23*cG[1, r1]*cG[1, r2]^2*
       cG[1, r2, r2, r2, r1])/4 - (17*cG[1, r2]^3*cG[1, r2, r2, r2, r1])/6 - 
     12*cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r2, r2, r1] + 
     (155*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r1])/4 - 
     (65*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r2, r2, r1])/4 + 
     (39*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r2, r1])/2 - 
     (173*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r2, r1])/4 + 
     (59*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r2, r2, r1])/4 - 
     (155*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r1])/4 + 
     49*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r1] + 
     (9*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r1])/2 - 
     (59*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r2, r2, r1])/4 - 
     (167*cG[0, r1]*cG[r2, r1]^2*cG[1, r2, r2, r2, r1])/8 + 
     (53*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r2, r2, r1])/8 + 
     (55*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r2, r2, r1])/2 - 
     (55*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r2, r2, r1])/2 - 
     (cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r2, r2, r1])/2 + 
     4*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r2, r2, r1] - 
     (5*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r2, r2, r1])/2 + 
     (17*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r2, r2, r1])/2 - 
     12*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r2, r2, r1] - 
     (25*cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r2, r2, r1])/2 + 
     13*cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r2, r2, r1] - 
     (21*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r2, r2, r1])/2 - 
     (5*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r2, r2, r1])/2 - 
     12*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r2, r2, r1] - 
     (15*cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r2, r2, r1])/2 + 
     (9*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r2, r2, r1])/2 + 
     cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r2, r2, r1] - 
     (23*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r2, r2, r1])/2 + 
     (9*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r2, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r2, r1]*cG[1, r2, r2, r2, r1])/2 + 
     2*cG[0, r2]*cG[1, r2, r1]*cG[1, r2, r2, r2, r1] - 
     (5*cG[1, r1]*cG[1, r2, r1]*cG[1, r2, r2, r2, r1])/2 - 
     (5*cG[1, r2]*cG[1, r2, r1]*cG[1, r2, r2, r2, r1])/2 - 
     9*cG[r2, r1]*cG[1, r2, r1]*cG[1, r2, r2, r2, r1] - 
     5*cG[0, 0, 1, r1]*cG[1, r2, r2, r2, r1] - 5*cG[0, 0, 1, r2]*
      cG[1, r2, r2, r2, r1] + 19*cG[0, 0, r2, r1]*cG[1, r2, r2, r2, r1] - 
     10*cG[0, 1, 1, r1]*cG[1, r2, r2, r2, r1] - 10*cG[0, 1, 1, r2]*
      cG[1, r2, r2, r2, r1] - 6*cG[0, 1, r2, r1]*cG[1, r2, r2, r2, r1] + 
     13*cG[0, r2, 1, r1]*cG[1, r2, r2, r2, r1] + 6*cG[0, r2, r2, r1]*
      cG[1, r2, r2, r2, r1] - 6*cG[1, 1, r2, r1]*cG[1, r2, r2, r2, r1] - 
     12*cG[1, r2, r2, r1]*cG[1, r2, r2, r2, r1] + 
     12*Pi^2*cG[0, 0, 0, 0, 1, r1] + 48*cG[0, r1]^2*cG[0, 0, 0, 0, 1, r1] - 
     50*cG[0, r1]*cG[0, r2]*cG[0, 0, 0, 0, 1, r1] + 
     28*cG[0, r2]^2*cG[0, 0, 0, 0, 1, r1] + 12*cG[0, r1]*cG[1, r1]*
      cG[0, 0, 0, 0, 1, r1] + 12*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 0, 1, r1] + 
     12*cG[1, r1]^2*cG[0, 0, 0, 0, 1, r1] + 50*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 0, 0, 1, r1] - 74*cG[0, r2]*cG[1, r2]*cG[0, 0, 0, 0, 1, r1] - 
     12*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 0, 1, r1] + 
     40*cG[1, r2]^2*cG[0, 0, 0, 0, 1, r1] + 50*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 0, 0, 1, r1] - 47*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 0, 1, r1] + 
     15*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 0, 1, r1] + 
     38*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 0, 1, r1] + 
     19*cG[r2, r1]^2*cG[0, 0, 0, 0, 1, r1] + 4*cG[0, 1, r1]*
      cG[0, 0, 0, 0, 1, r1] + 12*cG[0, 1, r2]*cG[0, 0, 0, 0, 1, r1] + 
     18*cG[0, r2, r1]*cG[0, 0, 0, 0, 1, r1] - 6*cG[1, r2, r1]*
      cG[0, 0, 0, 0, 1, r1] + 12*Pi^2*cG[0, 0, 0, 0, 1, r2] + 
     48*cG[0, r2]^2*cG[0, 0, 0, 0, 1, r2] - 15*cG[0, r1]*cG[1, r1]*
      cG[0, 0, 0, 0, 1, r2] + 65*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 0, 1, r2] + 
     34*cG[1, r1]^2*cG[0, 0, 0, 0, 1, r2] + 12*cG[0, r2]*cG[1, r2]*
      cG[0, 0, 0, 0, 1, r2] - 9*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 0, 1, r2] + 
     12*cG[1, r2]^2*cG[0, 0, 0, 0, 1, r2] + 12*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 0, 0, 1, r2] - 62*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 0, 1, r2] - 
     59*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 0, 1, r2] + 
     6*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 0, 1, r2] + 
     22*cG[r2, r1]^2*cG[0, 0, 0, 0, 1, r2] + 12*cG[0, 1, r1]*
      cG[0, 0, 0, 0, 1, r2] + 4*cG[0, 1, r2]*cG[0, 0, 0, 0, 1, r2] + 
     12*cG[0, r2, r1]*cG[0, 0, 0, 0, 1, r2] - 6*cG[1, r2, r1]*
      cG[0, 0, 0, 0, 1, r2] - 32*cG[0, r1]*cG[1, r1]*cG[0, 0, 0, 0, r2, r1] + 
     41*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 0, r2, r1] + 
     17*cG[1, r1]^2*cG[0, 0, 0, 0, r2, r1] - 44*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 0, 0, r2, r1] + 38*cG[0, r2]*cG[1, r2]*
      cG[0, 0, 0, 0, r2, r1] - 26*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 0, 0, r2, r1] - 6*cG[1, r2]^2*cG[0, 0, 0, 0, r2, r1] - 
     23*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 0, r2, r1] - 
     56*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 0, r2, r1] + 
     12*cG[0, 1, r1]*cG[0, 0, 0, 0, r2, r1] - 12*cG[0, 1, r2]*
      cG[0, 0, 0, 0, r2, r1] + 24*cG[1, r2, r1]*cG[0, 0, 0, 0, r2, r1] - 
     6*Pi^2*cG[0, 0, 0, 1, 1, r1] + 11*cG[0, r1]^2*cG[0, 0, 0, 1, 1, r1] - 
     10*cG[0, r1]*cG[0, r2]*cG[0, 0, 0, 1, 1, r1] + 
     (13*cG[0, r2]^2*cG[0, 0, 0, 1, 1, r1])/2 + 8*cG[0, r1]*cG[1, r1]*
      cG[0, 0, 0, 1, 1, r1] - (cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 1, 1, r1])/2 + 
     4*cG[1, r1]^2*cG[0, 0, 0, 1, 1, r1] + 10*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 0, 1, 1, r1] - (35*cG[0, r2]*cG[1, r2]*cG[0, 0, 0, 1, 1, r1])/
      2 + (cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, 1, r1])/2 + 
     8*cG[1, r2]^2*cG[0, 0, 0, 1, 1, r1] + 10*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 0, 1, 1, r1] - (17*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 1, 1, r1])/
      2 + 5*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, 1, r1] + 
     (17*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, 1, r1])/2 + 
     2*cG[r2, r1]^2*cG[0, 0, 0, 1, 1, r1] + 2*cG[0, 1, r1]*
      cG[0, 0, 0, 1, 1, r1] + 6*cG[0, 1, r2]*cG[0, 0, 0, 1, 1, r1] + 
     9*cG[0, r2, r1]*cG[0, 0, 0, 1, 1, r1] - 7*cG[1, r2, r1]*
      cG[0, 0, 0, 1, 1, r1] - 6*Pi^2*cG[0, 0, 0, 1, 1, r2] + 
     11*cG[0, r2]^2*cG[0, 0, 0, 1, 1, r2] - cG[0, r1]*cG[1, r1]*
      cG[0, 0, 0, 1, 1, r2] + 11*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 1, 1, r2] + 
     3*cG[1, r1]^2*cG[0, 0, 0, 1, 1, r2] + 8*cG[0, r2]*cG[1, r2]*
      cG[0, 0, 0, 1, 1, r2] + 4*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, 1, r2] + 
     4*cG[1, r2]^2*cG[0, 0, 0, 1, 1, r2] + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, 1, 1, r2])/2 - 
     (23*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 1, 1, r2])/2 - 
     8*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, 1, r2] - 
     (7*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, 1, r2])/2 + 
     (7*cG[r2, r1]^2*cG[0, 0, 0, 1, 1, r2])/2 + 
     2*cG[0, 1, r1]*cG[0, 0, 0, 1, 1, r2] + 2*cG[0, 1, r2]*
      cG[0, 0, 0, 1, 1, r2] + 6*cG[0, r2, r1]*cG[0, 0, 0, 1, 1, r2] - 
     7*cG[1, r2, r1]*cG[0, 0, 0, 1, 1, r2] - 2*Pi^2*cG[0, 0, 0, 1, r2, r1] + 
     (49*cG[0, r1]^2*cG[0, 0, 0, 1, r2, r1])/4 - 
     (55*cG[0, r1]*cG[0, r2]*cG[0, 0, 0, 1, r2, r1])/2 + 
     (67*cG[0, r2]^2*cG[0, 0, 0, 1, r2, r1])/4 + 18*cG[0, r1]*cG[1, r1]*
      cG[0, 0, 0, 1, r2, r1] - 21*cG[0, r2]*cG[1, r1]*
      cG[0, 0, 0, 1, r2, r1] + (59*cG[0, r1]*cG[1, r2]*
       cG[0, 0, 0, 1, r2, r1])/2 - (77*cG[0, r2]*cG[1, r2]*
       cG[0, 0, 0, 1, r2, r1])/2 + 6*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 0, 1, r2, r1] + (37*cG[1, r2]^2*cG[0, 0, 0, 1, r2, r1])/4 + 
     (55*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2, r1])/2 - 
     (55*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2, r1])/2 - 
     6*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2, r1] + 
     (101*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2, r1])/2 + 
     (61*cG[r2, r1]^2*cG[0, 0, 0, 1, r2, r1])/4 - 
     8*cG[0, 1, r1]*cG[0, 0, 0, 1, r2, r1] + 3*cG[0, 1, r2]*
      cG[0, 0, 0, 1, r2, r1] + 9*cG[0, r2, r1]*cG[0, 0, 0, 1, r2, r1] - 
     8*cG[1, r2, r1]*cG[0, 0, 0, 1, r2, r1] - 8*Pi^2*cG[0, 0, 0, r2, 1, r1] - 
     (45*cG[0, r1]^2*cG[0, 0, 0, r2, 1, r1])/4 + 
     (57*cG[0, r1]*cG[0, r2]*cG[0, 0, 0, r2, 1, r1])/2 - 
     (87*cG[0, r2]^2*cG[0, 0, 0, r2, 1, r1])/4 + 15*cG[0, r1]*cG[1, r1]*
      cG[0, 0, 0, r2, 1, r1] - 18*cG[0, r2]*cG[1, r1]*
      cG[0, 0, 0, r2, 1, r1] - (35*cG[0, r1]*cG[1, r2]*
       cG[0, 0, 0, r2, 1, r1])/2 + (71*cG[0, r2]*cG[1, r2]*
       cG[0, 0, 0, r2, 1, r1])/2 + 12*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 0, r2, 1, r1] - (57*cG[1, r2]^2*cG[0, 0, 0, r2, 1, r1])/4 - 
     (45*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, r2, 1, r1])/2 + 
     30*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, r2, 1, r1] - 
     (21*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, r2, 1, r1])/2 - 
     (17*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r2, 1, r1])/2 - 
     (33*cG[r2, r1]^2*cG[0, 0, 0, r2, 1, r1])/4 - 
     2*cG[0, 1, r1]*cG[0, 0, 0, r2, 1, r1] - 9*cG[0, 1, r2]*
      cG[0, 0, 0, r2, 1, r1] - 3*cG[0, r2, r1]*cG[0, 0, 0, r2, 1, r1] + 
     10*cG[1, r2, r1]*cG[0, 0, 0, r2, 1, r1] - 
     (31*cG[0, r1]*cG[1, r1]*cG[0, 0, 0, r2, r2, r1])/2 + 
     8*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, r2, r2, r1] - 
     (17*cG[1, r1]^2*cG[0, 0, 0, r2, r2, r1])/2 - 25*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 0, r2, r2, r1] + (47*cG[0, r2]*cG[1, r2]*
       cG[0, 0, 0, r2, r2, r1])/2 + 7*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 0, r2, r2, r1] - 3*cG[1, r2]^2*cG[0, 0, 0, r2, r2, r1] - 
     5*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, r2, r2, r1] - 
     (77*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r2, r2, r1])/2 + 
     11*cG[0, 1, r1]*cG[0, 0, 0, r2, r2, r1] - 9*cG[0, 1, r2]*
      cG[0, 0, 0, r2, r2, r1] - 7*cG[1, r2, r1]*cG[0, 0, 0, r2, r2, r1] - 
     2*Pi^2*cG[0, 0, 1, 0, 1, r1] + (cG[0, r1]^2*cG[0, 0, 1, 0, 1, r1])/2 - 
     cG[0, r1]*cG[0, r2]*cG[0, 0, 1, 0, 1, r1] + 
     (cG[0, r2]^2*cG[0, 0, 1, 0, 1, r1])/2 + cG[0, r1]*cG[1, r2]*
      cG[0, 0, 1, 0, 1, r1] - cG[0, r2]*cG[1, r2]*cG[0, 0, 1, 0, 1, r1] + 
     (cG[1, r2]^2*cG[0, 0, 1, 0, 1, r1])/2 + cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 1, 0, 1, r1] - cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 0, 1, r1] + 
     cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 0, 1, r1] + 
     (cG[r2, r1]^2*cG[0, 0, 1, 0, 1, r1])/2 - 2*Pi^2*cG[0, 0, 1, 0, 1, r2] + 
     (cG[0, r2]^2*cG[0, 0, 1, 0, 1, r2])/2 + cG[0, r2]*cG[1, r1]*
      cG[0, 0, 1, 0, 1, r2] + (cG[1, r1]^2*cG[0, 0, 1, 0, 1, r2])/2 - 
     cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 0, 1, r2] - cG[1, r1]*cG[r2, r1]*
      cG[0, 0, 1, 0, 1, r2] + (cG[r2, r1]^2*cG[0, 0, 1, 0, 1, r2])/2 - 
     (10*Pi^2*cG[0, 0, 1, 0, r2, r1])/3 - 
     (7*cG[0, r1]^2*cG[0, 0, 1, 0, r2, r1])/4 + 3*cG[0, r1]*cG[0, r2]*
      cG[0, 0, 1, 0, r2, r1] - (13*cG[0, r2]^2*cG[0, 0, 1, 0, r2, r1])/4 + 
     (11*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, 0, r2, r1])/2 - 
     (15*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 0, r2, r1])/2 + 
     (cG[1, r1]^2*cG[0, 0, 1, 0, r2, r1])/2 - 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, 0, r2, r1])/2 + 
     (11*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, 0, r2, r1])/2 + 
     4*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 0, r2, r1] - 
     (13*cG[1, r2]^2*cG[0, 0, 1, 0, r2, r1])/4 - 4*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 1, 0, r2, r1] + 6*cG[0, r2]*cG[r2, r1]*
      cG[0, 0, 1, 0, r2, r1] - 2*cG[1, r1]*cG[r2, r1]*
      cG[0, 0, 1, 0, r2, r1] + (cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 0, r2, r1])/
      2 - (7*cG[r2, r1]^2*cG[0, 0, 1, 0, r2, r1])/4 - 
     4*cG[0, 1, r1]*cG[0, 0, 1, 0, r2, r1] - 4*cG[0, 1, r2]*
      cG[0, 0, 1, 0, r2, r1] + cG[0, r2, r1]*cG[0, 0, 1, 0, r2, r1] + 
     8*Pi^2*cG[0, 0, 1, 1, 1, r1] + (9*cG[0, r1]^2*cG[0, 0, 1, 1, 1, r1])/2 - 
     2*cG[0, r1]*cG[0, r2]*cG[0, 0, 1, 1, 1, r1] + 
     (7*cG[0, r2]^2*cG[0, 0, 1, 1, 1, r1])/2 + 2*cG[0, r2]*cG[1, r1]*
      cG[0, 0, 1, 1, 1, r1] + 4*cG[1, r1]^2*cG[0, 0, 1, 1, 1, r1] + 
     2*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, 1, 1, r1] - 12*cG[0, r2]*cG[1, r2]*
      cG[0, 0, 1, 1, 1, r1] - 2*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, 1, r1] + 
     (7*cG[1, r2]^2*cG[0, 0, 1, 1, 1, r1])/2 + 2*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 1, 1, 1, r1] - (7*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 1, 1, r1])/
      2 + (9*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, 1, r1])/2 + 
     2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, 1, r1] - 
     2*cG[0, 1, r1]*cG[0, 0, 1, 1, 1, r1] + 10*cG[0, 1, r2]*
      cG[0, 0, 1, 1, 1, r1] + 7*cG[0, r2, r1]*cG[0, 0, 1, 1, 1, r1] - 
     9*cG[1, r2, r1]*cG[0, 0, 1, 1, 1, r1] + 8*Pi^2*cG[0, 0, 1, 1, 1, r2] + 
     (9*cG[0, r2]^2*cG[0, 0, 1, 1, 1, r2])/2 - 
     (cG[0, r1]*cG[1, r1]*cG[0, 0, 1, 1, 1, r2])/2 + 
     (5*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, 1, r2])/2 + 
     (cG[1, r1]^2*cG[0, 0, 1, 1, 1, r2])/2 + 
     (5*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, 1, r2])/2 + 
     4*cG[1, r2]^2*cG[0, 0, 1, 1, 1, r2] - 2*cG[0, r2]*cG[r2, r1]*
      cG[0, 0, 1, 1, 1, r2] + (5*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, 1, r2])/
      2 - 3*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, 1, r2] - 
     (3*cG[r2, r1]^2*cG[0, 0, 1, 1, 1, r2])/2 - 
     2*cG[0, 1, r1]*cG[0, 0, 1, 1, 1, r2] - 2*cG[0, 1, r2]*
      cG[0, 0, 1, 1, 1, r2] + 10*cG[0, r2, r1]*cG[0, 0, 1, 1, 1, r2] - 
     9*cG[1, r2, r1]*cG[0, 0, 1, 1, 1, r2] - 2*Pi^2*cG[0, 0, 1, 1, r2, r1] + 
     4*cG[0, r1]^2*cG[0, 0, 1, 1, r2, r1] - 
     (13*cG[0, r1]*cG[0, r2]*cG[0, 0, 1, 1, r2, r1])/2 + 
     (9*cG[0, r2]^2*cG[0, 0, 1, 1, r2, r1])/2 + 
     (7*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, 1, r2, r1])/2 + 
     5*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r2, r1] + 
     (15*cG[1, r1]^2*cG[0, 0, 1, 1, r2, r1])/2 + 2*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 1, 1, r2, r1] + 2*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, 1, r2, r1] + 
     4*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r2, r1] + 
     (3*cG[1, r2]^2*cG[0, 0, 1, 1, r2, r1])/2 + 
     (7*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2, r1])/2 - 
     (15*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2, r1])/2 - 
     (17*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2, r1])/2 - 
     cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2, r1] + 
     (7*cG[r2, r1]^2*cG[0, 0, 1, 1, r2, r1])/2 + 
     6*cG[0, 1, r1]*cG[0, 0, 1, 1, r2, r1] - 9*cG[0, 1, r2]*
      cG[0, 0, 1, 1, r2, r1] + 11*cG[1, r2, r1]*cG[0, 0, 1, 1, r2, r1] - 
     (10*Pi^2*cG[0, 0, 1, r2, 1, r1])/3 + 
     (29*cG[0, r1]^2*cG[0, 0, 1, r2, 1, r1])/4 - 18*cG[0, r1]*cG[0, r2]*
      cG[0, 0, 1, r2, 1, r1] + (41*cG[0, r2]^2*cG[0, 0, 1, r2, 1, r1])/4 - 
     (17*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2, 1, r1])/2 + 
     18*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2, 1, r1] + 
     7*cG[1, r1]^2*cG[0, 0, 1, r2, 1, r1] + 2*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 1, r2, 1, r1] - (13*cG[0, r2]*cG[1, r2]*
       cG[0, 0, 1, r2, 1, r1])/2 - (11*cG[1, r1]*cG[1, r2]*
       cG[0, 0, 1, r2, 1, r1])/2 + (19*cG[1, r2]^2*cG[0, 0, 1, r2, 1, r1])/
      4 + (23*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r2, 1, r1])/2 - 
     17*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2, 1, r1] - 
     10*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2, 1, r1] - 
     6*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2, 1, r1] + 
     (39*cG[r2, r1]^2*cG[0, 0, 1, r2, 1, r1])/4 + 
     6*cG[0, 1, r1]*cG[0, 0, 1, r2, 1, r1] - 11*cG[0, 1, r2]*
      cG[0, 0, 1, r2, 1, r1] - cG[0, r2, r1]*cG[0, 0, 1, r2, 1, r1] + 
     13*cG[1, r2, r1]*cG[0, 0, 1, r2, 1, r1] + 
     (14*Pi^2*cG[0, 0, 1, r2, r2, r1])/3 + 7*cG[0, r1]^2*
      cG[0, 0, 1, r2, r2, r1] - (27*cG[0, r1]*cG[0, r2]*
       cG[0, 0, 1, r2, r2, r1])/2 + 9*cG[0, r2]^2*cG[0, 0, 1, r2, r2, r1] + 
     17*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2, r2, r1] - 
     32*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2, r2, r1] - 
     8*cG[1, r1]^2*cG[0, 0, 1, r2, r2, r1] + 
     (69*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, r2, r2, r1])/2 - 
     (83*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2, r2, r1])/2 + 
     (11*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2, r2, r1])/2 + 
     11*cG[1, r2]^2*cG[0, 0, 1, r2, r2, r1] + 
     (33*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r2, r1])/2 - 
     10*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r2, r1] + 
     18*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r2, r1] + 
     (99*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r2, r1])/2 + 
     (11*cG[r2, r1]^2*cG[0, 0, 1, r2, r2, r1])/2 - 
     18*cG[0, 1, r1]*cG[0, 0, 1, r2, r2, r1] + 21*cG[0, 1, r2]*
      cG[0, 0, 1, r2, r2, r1] + 5*cG[0, r2, r1]*cG[0, 0, 1, r2, r2, r1] - 
     16*cG[1, r2, r1]*cG[0, 0, 1, r2, r2, r1] - 
     3*Pi^2*cG[0, 0, r2, 0, 1, r1] + (cG[0, r1]^2*cG[0, 0, r2, 0, 1, r1])/2 - 
     2*cG[0, r1]*cG[0, r2]*cG[0, 0, r2, 0, 1, r1] + 
     (cG[0, r2]^2*cG[0, 0, r2, 0, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, 0, 1, r1])/2 + 
     (5*cG[1, r1]^2*cG[0, 0, r2, 0, 1, r1])/2 - 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, 0, 1, r1])/2 + 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, 0, 1, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, 0, 1, r1])/2 - 
     cG[1, r2]^2*cG[0, 0, r2, 0, 1, r1] + cG[0, r1]*cG[r2, r1]*
      cG[0, 0, r2, 0, 1, r1] - (3*cG[0, r2]*cG[r2, r1]*
       cG[0, 0, r2, 0, 1, r1])/2 - (13*cG[1, r1]*cG[r2, r1]*
       cG[0, 0, r2, 0, 1, r1])/2 + (cG[1, r2]*cG[r2, r1]*
       cG[0, 0, r2, 0, 1, r1])/2 + 2*cG[r2, r1]^2*cG[0, 0, r2, 0, 1, r1] - 
     4*cG[0, 1, r1]*cG[0, 0, r2, 0, 1, r1] - 6*cG[0, 1, r2]*
      cG[0, 0, r2, 0, 1, r1] + cG[0, r2, r1]*cG[0, 0, r2, 0, 1, r1] + 
     2*cG[1, r2, r1]*cG[0, 0, r2, 0, 1, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[0, 0, r2, 0, r2, r1])/2 - 
     5*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, 0, r2, r1] - 
     7*cG[1, r1]^2*cG[0, 0, r2, 0, r2, r1] + 
     (7*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, 0, r2, r1])/2 - 
     2*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, 0, r2, r1] + 
     2*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, 0, r2, r1] + 
     (3*cG[1, r2]^2*cG[0, 0, r2, 0, r2, r1])/2 + 4*cG[1, r1]*cG[r2, r1]*
      cG[0, 0, r2, 0, r2, r1] + 3*cG[1, r2]*cG[r2, r1]*
      cG[0, 0, r2, 0, r2, r1] + 2*cG[0, 1, r1]*cG[0, 0, r2, 0, r2, r1] + 
     cG[0, 1, r2]*cG[0, 0, r2, 0, r2, r1] - 7*cG[1, r2, r1]*
      cG[0, 0, r2, 0, r2, r1] + 3*cG[0, r1]^2*cG[0, 0, r2, 1, 1, r1] - 
     3*cG[0, r1]*cG[0, r2]*cG[0, 0, r2, 1, 1, r1] + 
     (5*cG[0, r2]^2*cG[0, 0, r2, 1, 1, r1])/2 - 2*cG[0, r1]*cG[1, r1]*
      cG[0, 0, r2, 1, 1, r1] + (35*cG[0, r2]*cG[1, r1]*
       cG[0, 0, r2, 1, 1, r1])/2 + 8*cG[1, r1]^2*cG[0, 0, r2, 1, 1, r1] + 
     7*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, 1, 1, r1] + 
     cG[1, r1]*cG[1, r2]*cG[0, 0, r2, 1, 1, r1] + 
     2*cG[1, r2]^2*cG[0, 0, r2, 1, 1, r1] + 3*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, r2, 1, 1, r1] - 12*cG[0, r2]*cG[r2, r1]*
      cG[0, 0, r2, 1, 1, r1] - (31*cG[1, r1]*cG[r2, r1]*
       cG[0, 0, r2, 1, 1, r1])/2 - 8*cG[1, r2]*cG[r2, r1]*
      cG[0, 0, r2, 1, 1, r1] + (19*cG[r2, r1]^2*cG[0, 0, r2, 1, 1, r1])/2 + 
     10*cG[0, 1, r1]*cG[0, 0, r2, 1, 1, r1] - 8*cG[0, 1, r2]*
      cG[0, 0, r2, 1, 1, r1] - 6*cG[0, r2, r1]*cG[0, 0, r2, 1, 1, r1] + 
     17*cG[1, r2, r1]*cG[0, 0, r2, 1, 1, r1] - (Pi^2*cG[0, 0, r2, 1, r2, r1])/
      3 - (31*cG[0, r1]^2*cG[0, 0, r2, 1, r2, r1])/4 + 
     (47*cG[0, r1]*cG[0, r2]*cG[0, 0, r2, 1, r2, r1])/2 - 
     (81*cG[0, r2]^2*cG[0, 0, r2, 1, r2, r1])/4 + 5*cG[0, r1]*cG[1, r1]*
      cG[0, 0, r2, 1, r2, r1] - (43*cG[0, r2]*cG[1, r1]*
       cG[0, 0, r2, 1, r2, r1])/2 - cG[1, r1]^2*cG[0, 0, r2, 1, r2, r1] - 
     5*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, 1, r2, r1] + 
     (33*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, 1, r2, r1])/2 + 
     (cG[1, r1]*cG[1, r2]*cG[0, 0, r2, 1, r2, r1])/2 - 
     (17*cG[1, r2]^2*cG[0, 0, r2, 1, r2, r1])/4 - 23*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, r2, 1, r2, r1] + 39*cG[0, r2]*cG[r2, r1]*
      cG[0, 0, r2, 1, r2, r1] + (33*cG[1, r1]*cG[r2, r1]*
       cG[0, 0, r2, 1, r2, r1])/2 - 10*cG[1, r2]*cG[r2, r1]*
      cG[0, 0, r2, 1, r2, r1] - (69*cG[r2, r1]^2*cG[0, 0, r2, 1, r2, r1])/4 - 
     11*cG[0, 1, r1]*cG[0, 0, r2, 1, r2, r1] + 4*cG[0, 1, r2]*
      cG[0, 0, r2, 1, r2, r1] - 2*cG[0, r2, r1]*cG[0, 0, r2, 1, r2, r1] - 
     3*cG[1, r2, r1]*cG[0, 0, r2, 1, r2, r1] + Pi^2*cG[0, 0, r2, r2, 1, r1] - 
     (13*cG[0, r1]^2*cG[0, 0, r2, r2, 1, r1])/2 + 
     (33*cG[0, r1]*cG[0, r2]*cG[0, 0, r2, r2, 1, r1])/2 - 
     11*cG[0, r2]^2*cG[0, 0, r2, r2, 1, r1] + 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r2, 1, r1])/2 - 
     19*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r2, 1, r1] + 
     (17*cG[1, r1]^2*cG[0, 0, r2, r2, 1, r1])/2 + cG[0, r1]*cG[1, r2]*
      cG[0, 0, r2, r2, 1, r1] + (27*cG[0, r2]*cG[1, r2]*
       cG[0, 0, r2, r2, 1, r1])/2 - (3*cG[1, r1]*cG[1, r2]*
       cG[0, 0, r2, r2, 1, r1])/2 - (3*cG[1, r2]^2*cG[0, 0, r2, r2, 1, r1])/
      2 - (37*cG[0, r1]*cG[r2, r1]*cG[0, 0, r2, r2, 1, r1])/2 + 
     (57*cG[0, r2]*cG[r2, r1]*cG[0, 0, r2, r2, 1, r1])/2 + 
     (15*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r2, 1, r1])/2 - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r2, 1, r1])/2 - 
     15*cG[r2, r1]^2*cG[0, 0, r2, r2, 1, r1] - 11*cG[0, 1, r1]*
      cG[0, 0, r2, r2, 1, r1] - 4*cG[0, 1, r2]*cG[0, 0, r2, r2, 1, r1] - 
     3*cG[1, r2, r1]*cG[0, 0, r2, r2, 1, r1] - 
     (57*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r2, r2, r1])/2 + 
     (61*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r2, r2, r1])/2 + 
     (21*cG[1, r1]^2*cG[0, 0, r2, r2, r2, r1])/2 - 
     (45*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, r2, r2, r1])/2 + 
     23*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r2, r2, r1] - 
     29*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r2, r2, r1] - 
     (5*cG[1, r2]^2*cG[0, 0, r2, r2, r2, r1])/2 - 
     (21*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r2, r2, r1])/2 - 
     43*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r2, r2, r1] + 
     2*cG[0, 1, r1]*cG[0, 0, r2, r2, r2, r1] - 17*cG[0, 1, r2]*
      cG[0, 0, r2, r2, r2, r1] + 12*cG[1, r2, r1]*cG[0, 0, r2, r2, r2, r1] + 
     4*Pi^2*cG[0, 1, 0, 1, 1, r1] - cG[0, r1]^2*cG[0, 1, 0, 1, 1, r1] + 
     2*cG[0, r1]*cG[0, r2]*cG[0, 1, 0, 1, 1, r1] - 
     cG[0, r2]^2*cG[0, 1, 0, 1, 1, r1] - 2*cG[0, r1]*cG[1, r2]*
      cG[0, 1, 0, 1, 1, r1] + 2*cG[0, r2]*cG[1, r2]*cG[0, 1, 0, 1, 1, r1] - 
     cG[1, r2]^2*cG[0, 1, 0, 1, 1, r1] - 2*cG[0, r1]*cG[r2, r1]*
      cG[0, 1, 0, 1, 1, r1] + 2*cG[0, r2]*cG[r2, r1]*cG[0, 1, 0, 1, 1, r1] - 
     2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, 1, 1, r1] - 
     cG[r2, r1]^2*cG[0, 1, 0, 1, 1, r1] + 4*Pi^2*cG[0, 1, 0, 1, 1, r2] - 
     cG[0, r2]^2*cG[0, 1, 0, 1, 1, r2] - 2*cG[0, r2]*cG[1, r1]*
      cG[0, 1, 0, 1, 1, r2] - cG[1, r1]^2*cG[0, 1, 0, 1, 1, r2] + 
     2*cG[0, r2]*cG[r2, r1]*cG[0, 1, 0, 1, 1, r2] + 
     2*cG[1, r1]*cG[r2, r1]*cG[0, 1, 0, 1, 1, r2] - 
     cG[r2, r1]^2*cG[0, 1, 0, 1, 1, r2] + (Pi^2*cG[0, 1, 0, 1, r2, r1])/3 + 
     (3*cG[0, r1]^2*cG[0, 1, 0, 1, r2, r1])/2 - 2*cG[0, r1]*cG[0, r2]*
      cG[0, 1, 0, 1, r2, r1] + (cG[0, r2]^2*cG[0, 1, 0, 1, r2, r1])/2 + 
     3*cG[0, r1]*cG[1, r1]*cG[0, 1, 0, 1, r2, r1] + 
     cG[0, r2]*cG[1, r1]*cG[0, 1, 0, 1, r2, r1] + 
     3*cG[1, r1]^2*cG[0, 1, 0, 1, r2, r1] - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, 0, 1, r2, r1])/2 + 
     4*cG[0, r2]*cG[1, r2]*cG[0, 1, 0, 1, r2, r1] + 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, 0, 1, r2, r1])/2 - 
     (3*cG[1, r2]^2*cG[0, 1, 0, 1, r2, r1])/2 - 2*cG[0, r2]*cG[r2, r1]*
      cG[0, 1, 0, 1, r2, r1] - 5*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, 0, 1, r2, r1] - cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, 1, r2, r1] + 
     2*cG[r2, r1]^2*cG[0, 1, 0, 1, r2, r1] + 2*cG[0, 1, r1]*
      cG[0, 1, 0, 1, r2, r1] - 4*cG[0, 1, r2]*cG[0, 1, 0, 1, r2, r1] - 
     cG[0, r2, r1]*cG[0, 1, 0, 1, r2, r1] + 6*cG[1, r2, r1]*
      cG[0, 1, 0, 1, r2, r1] - (Pi^2*cG[0, 1, 0, r2, 1, r1])/3 + 
     3*cG[0, r1]^2*cG[0, 1, 0, r2, 1, r1] - 6*cG[0, r1]*cG[0, r2]*
      cG[0, 1, 0, r2, 1, r1] + 4*cG[0, r2]^2*cG[0, 1, 0, r2, 1, r1] + 
     6*cG[0, r2]*cG[1, r1]*cG[0, 1, 0, r2, 1, r1] + 
     4*cG[1, r1]^2*cG[0, 1, 0, r2, 1, r1] + 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 1, 0, r2, 1, r1])/2 - 
     2*cG[0, r2]*cG[1, r2]*cG[0, 1, 0, r2, 1, r1] + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r2, 1, r1])/2 + 
     cG[1, r2]^2*cG[0, 1, 0, r2, 1, r1] + 4*cG[0, r1]*cG[r2, r1]*
      cG[0, 1, 0, r2, 1, r1] - 9*cG[0, r2]*cG[r2, r1]*
      cG[0, 1, 0, r2, 1, r1] - 6*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, 0, r2, 1, r1] + cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r2, 1, r1] + 
     (11*cG[r2, r1]^2*cG[0, 1, 0, r2, 1, r1])/2 + 
     2*cG[0, 1, r1]*cG[0, 1, 0, r2, 1, r1] - 2*cG[0, 1, r2]*
      cG[0, 1, 0, r2, 1, r1] - cG[0, r2, r1]*cG[0, 1, 0, r2, 1, r1] + 
     4*cG[1, r2, r1]*cG[0, 1, 0, r2, 1, r1] - 
     (2*Pi^2*cG[0, 1, 0, r2, r2, r1])/3 - 
     (7*cG[0, r1]^2*cG[0, 1, 0, r2, r2, r1])/2 + 
     (21*cG[0, r1]*cG[0, r2]*cG[0, 1, 0, r2, r2, r1])/2 - 
     9*cG[0, r2]^2*cG[0, 1, 0, r2, r2, r1] + 6*cG[0, r1]*cG[1, r1]*
      cG[0, 1, 0, r2, r2, r1] - (29*cG[0, r2]*cG[1, r1]*
       cG[0, 1, 0, r2, r2, r1])/2 - 4*cG[1, r1]^2*cG[0, 1, 0, r2, r2, r1] - 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 1, 0, r2, r2, r1])/2 + 
     6*cG[0, r2]*cG[1, r2]*cG[0, 1, 0, r2, r2, r1] + 
     3*cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r2, r2, r1] - 
     (5*cG[1, r2]^2*cG[0, 1, 0, r2, r2, r1])/2 - 
     (19*cG[0, r1]*cG[r2, r1]*cG[0, 1, 0, r2, r2, r1])/2 + 
     (37*cG[0, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r2, r1])/2 + 
     13*cG[1, r1]*cG[r2, r1]*cG[0, 1, 0, r2, r2, r1] - 
     3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r2, r1] - 
     10*cG[r2, r1]^2*cG[0, 1, 0, r2, r2, r1] + 3*cG[0, 1, r2]*
      cG[0, 1, 0, r2, r2, r1] - 3*cG[1, r2, r1]*cG[0, 1, 0, r2, r2, r1] - 
     (7*Pi^2*cG[0, 1, 1, 0, r2, r1])/3 - cG[0, r1]*cG[0, r2]*
      cG[0, 1, 1, 0, r2, r1] + cG[0, r1]*cG[1, r1]*cG[0, 1, 1, 0, r2, r1] + 
     cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 0, r2, r1] + 
     2*cG[1, r1]^2*cG[0, 1, 1, 0, r2, r1] - 
     (7*cG[0, r1]*cG[1, r2]*cG[0, 1, 1, 0, r2, r1])/2 + 
     5*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, 0, r2, r1] + 
     (5*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 0, r2, r1])/2 - 
     3*cG[1, r2]^2*cG[0, 1, 1, 0, r2, r1] - cG[0, r1]*cG[r2, r1]*
      cG[0, 1, 1, 0, r2, r1] - cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 0, r2, r1] - 
     5*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 0, r2, r1] - 
     2*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 0, r2, r1] + 
     (3*cG[r2, r1]^2*cG[0, 1, 1, 0, r2, r1])/2 + 
     2*cG[0, 1, r1]*cG[0, 1, 1, 0, r2, r1] - 4*cG[0, 1, r2]*
      cG[0, 1, 1, 0, r2, r1] - cG[0, r2, r1]*cG[0, 1, 1, 0, r2, r1] + 
     6*cG[1, r2, r1]*cG[0, 1, 1, 0, r2, r1] + 5*cG[0, r1]^2*
      cG[0, 1, 1, 1, 1, r1] - 3*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, 1, 1, r1] + 
     (9*cG[0, r2]^2*cG[0, 1, 1, 1, 1, r1])/2 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 1, 1, r1])/2 + 
     3*cG[0, r1]*cG[1, r2]*cG[0, 1, 1, 1, 1, r1] - 
     (27*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, 1, 1, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, 1, r1])/2 + 
     3*cG[1, r2]^2*cG[0, 1, 1, 1, 1, r1] + 3*cG[0, r1]*cG[r2, r1]*
      cG[0, 1, 1, 1, 1, r1] - 6*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, 1, r1] + 
     (15*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, 1, r1])/2 + 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, 1, r1])/2 + 
     (3*cG[r2, r1]^2*cG[0, 1, 1, 1, 1, r1])/2 + 
     4*cG[0, 1, r1]*cG[0, 1, 1, 1, 1, r1] + 12*cG[0, 1, r2]*
      cG[0, 1, 1, 1, 1, r1] + 6*cG[0, r2, r1]*cG[0, 1, 1, 1, 1, r1] - 
     18*cG[1, r2, r1]*cG[0, 1, 1, 1, 1, r1] + 5*cG[0, r2]^2*
      cG[0, 1, 1, 1, 1, r2] + (9*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, 1, 1, r2])/
      2 - (3*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 1, 1, r2])/2 - 
     3*cG[1, r1]^2*cG[0, 1, 1, 1, 1, r2] + 
     (21*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, 1, r2])/2 - 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, 1, 1, r2])/2 - 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, 1, r2])/2 + 
     (15*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, 1, r2])/2 - 
     (15*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, 1, r2])/2 - 
     (3*cG[r2, r1]^2*cG[0, 1, 1, 1, 1, r2])/2 - 12*cG[0, 1, r1]*
      cG[0, 1, 1, 1, 1, r2] + 4*cG[0, 1, r2]*cG[0, 1, 1, 1, 1, r2] + 
     12*cG[0, r2, r1]*cG[0, 1, 1, 1, 1, r2] - 18*cG[1, r2, r1]*
      cG[0, 1, 1, 1, 1, r2] - (13*Pi^2*cG[0, 1, 1, 1, r2, r1])/3 - 
     cG[0, r1]^2*cG[0, 1, 1, 1, r2, r1] - 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, 1, 1, r2, r1])/2 + 
     (7*cG[0, r2]^2*cG[0, 1, 1, 1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, 1, 1, r2, r1])/2 - 
     (3*cG[1, r1]^2*cG[0, 1, 1, 1, r2, r1])/4 + cG[0, r1]*cG[1, r2]*
      cG[0, 1, 1, 1, r2, r1] - 7*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, 1, r2, r1] - 
     4*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, r2, r1] + 
     (3*cG[1, r2]^2*cG[0, 1, 1, 1, r2, r1])/2 + 
     (11*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r2, r1])/2 - 
     (5*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2, r1])/2 + 
     6*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2, r1] - 
     (cG[r2, r1]^2*cG[0, 1, 1, 1, r2, r1])/4 - 6*cG[0, 1, r1]*
      cG[0, 1, 1, 1, r2, r1] + 7*cG[0, 1, r2]*cG[0, 1, 1, 1, r2, r1] + 
     4*cG[0, r2, r1]*cG[0, 1, 1, 1, r2, r1] - (7*Pi^2*cG[0, 1, 1, r2, 1, r1])/
      3 - (7*cG[0, r1]^2*cG[0, 1, 1, r2, 1, r1])/2 + 
     (11*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r2, 1, r1])/2 - 
     (9*cG[0, r2]^2*cG[0, 1, 1, r2, 1, r1])/2 + 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2, 1, r1])/2 - 
     (11*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2, 1, r1])/2 - 
     6*cG[1, r1]^2*cG[0, 1, 1, r2, 1, r1] - 5*cG[0, r1]*cG[1, r2]*
      cG[0, 1, 1, r2, 1, r1] + (3*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2, 1, r1])/
      2 - (cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2, 1, r1])/2 - 
     3*cG[1, r2]^2*cG[0, 1, 1, r2, 1, r1] + 8*cG[0, r2]*cG[r2, r1]*
      cG[0, 1, 1, r2, 1, r1] + 4*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, 1, r2, 1, r1] + cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2, 1, r1] - 
     4*cG[r2, r1]^2*cG[0, 1, 1, r2, 1, r1] - 6*cG[0, 1, r1]*
      cG[0, 1, 1, r2, 1, r1] + 4*cG[0, 1, r2]*cG[0, 1, 1, r2, 1, r1] + 
     2*cG[0, r2, r1]*cG[0, 1, 1, r2, 1, r1] + 3*cG[1, r2, r1]*
      cG[0, 1, 1, r2, 1, r1] - (8*Pi^2*cG[0, 1, 1, r2, r2, r1])/3 + 
     (5*cG[0, r1]^2*cG[0, 1, 1, r2, r2, r1])/2 - 6*cG[0, r1]*cG[0, r2]*
      cG[0, 1, 1, r2, r2, r1] + 7*cG[0, r2]^2*cG[0, 1, 1, r2, r2, r1] - 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2, r2, r1])/2 + 
     (17*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2, r2, r1])/2 + 
     3*cG[1, r1]^2*cG[0, 1, 1, r2, r2, r1] - 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2, r2, r1])/2 + 
     3*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2, r2, r1] + 
     (3*cG[1, r2]^2*cG[0, 1, 1, r2, r2, r1])/2 + 2*cG[0, r1]*cG[r2, r1]*
      cG[0, 1, 1, r2, r2, r1] - (25*cG[0, r2]*cG[r2, r1]*
       cG[0, 1, 1, r2, r2, r1])/2 - 8*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, 1, r2, r2, r1] - (3*cG[1, r2]*cG[r2, r1]*
       cG[0, 1, 1, r2, r2, r1])/2 + 6*cG[r2, r1]^2*cG[0, 1, 1, r2, r2, r1] + 
     2*cG[0, 1, r1]*cG[0, 1, 1, r2, r2, r1] - 6*cG[0, 1, r2]*
      cG[0, 1, 1, r2, r2, r1] - 2*cG[0, r2, r1]*cG[0, 1, 1, r2, r2, r1] - 
     cG[1, r2, r1]*cG[0, 1, 1, r2, r2, r1] - (4*Pi^2*cG[0, 1, r2, 0, r2, r1])/
      3 - (3*cG[0, r1]^2*cG[0, 1, r2, 0, r2, r1])/2 + 
     (9*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, 0, r2, r1])/2 - 
     4*cG[0, r2]^2*cG[0, 1, r2, 0, r2, r1] + 
     (13*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, 0, r2, r1])/2 - 
     (15*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, 0, r2, r1])/2 - 
     (9*cG[1, r1]^2*cG[0, 1, r2, 0, r2, r1])/2 - 2*cG[0, r1]*cG[1, r2]*
      cG[0, 1, r2, 0, r2, r1] + 3*cG[0, r2]*cG[1, r2]*
      cG[0, 1, r2, 0, r2, r1] + 6*cG[1, r1]*cG[1, r2]*
      cG[0, 1, r2, 0, r2, r1] - 3*cG[1, r2]^2*cG[0, 1, r2, 0, r2, r1] - 
     (7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, 0, r2, r1])/2 + 
     (13*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, 0, r2, r1])/2 + 
     5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, 0, r2, r1] - 
     3*cG[r2, r1]^2*cG[0, 1, r2, 0, r2, r1] - 2*cG[0, 1, r1]*
      cG[0, 1, r2, 0, r2, r1] + 3*cG[0, 1, r2]*cG[0, 1, r2, 0, r2, r1] - 
     cG[1, r2, r1]*cG[0, 1, r2, 0, r2, r1] - 4*Pi^2*cG[0, 1, r2, 1, 1, r1] - 
     8*cG[0, r1]^2*cG[0, 1, r2, 1, 1, r1] + 11*cG[0, r1]*cG[0, r2]*
      cG[0, 1, r2, 1, 1, r1] - (35*cG[0, r2]^2*cG[0, 1, r2, 1, 1, r1])/4 + 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, 1, 1, r1])/2 - 
     (27*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, 1, 1, r1])/2 - 
     (41*cG[1, r1]^2*cG[0, 1, r2, 1, 1, r1])/4 - 
     (21*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, 1, 1, r1])/2 + 
     5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, 1, 1, r1] - 
     2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, 1, 1, r1] - 
     (15*cG[1, r2]^2*cG[0, 1, r2, 1, 1, r1])/2 - 
     (11*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, 1, 1, r1])/2 + 
     (33*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, 1, 1, r1])/2 + 
     9*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, 1, 1, r1] + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, 1, 1, r1])/2 - 
     (33*cG[r2, r1]^2*cG[0, 1, r2, 1, 1, r1])/4 - 
     6*cG[0, 1, r1]*cG[0, 1, r2, 1, 1, r1] + 6*cG[0, 1, r2]*
      cG[0, 1, r2, 1, 1, r1] + 28*cG[0, r2, r1]*cG[0, 1, r2, 1, 1, r1] + 
     cG[1, r2, r1]*cG[0, 1, r2, 1, 1, r1] - 2*Pi^2*cG[0, 1, r2, 1, r2, r1] + 
     (11*cG[0, r1]^2*cG[0, 1, r2, 1, r2, r1])/2 - 
     (23*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, 1, r2, r1])/2 + 
     9*cG[0, r2]^2*cG[0, 1, r2, 1, r2, r1] - 4*cG[0, r1]*cG[1, r1]*
      cG[0, 1, r2, 1, r2, r1] + 15*cG[0, r2]*cG[1, r1]*
      cG[0, 1, r2, 1, r2, r1] + (7*cG[1, r1]^2*cG[0, 1, r2, 1, r2, r1])/2 - 
     2*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, 1, r2, r1] + 
     (5*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, 1, r2, r1])/2 + 
     (5*cG[1, r2]^2*cG[0, 1, r2, 1, r2, r1])/2 + 
     (13*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, 1, r2, r1])/2 - 
     (33*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r2, r1])/2 - 
     (21*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, 1, r2, r1])/2 - 
     6*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r2, r1] + 
     9*cG[r2, r1]^2*cG[0, 1, r2, 1, r2, r1] + 2*cG[0, 1, r1]*
      cG[0, 1, r2, 1, r2, r1] - 10*cG[0, 1, r2]*cG[0, 1, r2, 1, r2, r1] - 
     7*cG[0, r2, r1]*cG[0, 1, r2, 1, r2, r1] + 3*cG[1, r2, r1]*
      cG[0, 1, r2, 1, r2, r1] - (11*Pi^2*cG[0, 1, r2, r2, 1, r1])/3 + 
     (13*cG[0, r1]^2*cG[0, 1, r2, r2, 1, r1])/2 - 15*cG[0, r1]*cG[0, r2]*
      cG[0, 1, r2, r2, 1, r1] + (37*cG[0, r2]^2*cG[0, 1, r2, r2, 1, r1])/4 - 
     (17*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r2, 1, r1])/2 + 
     16*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r2, 1, r1] + 
     (17*cG[1, r1]^2*cG[0, 1, r2, r2, 1, r1])/4 + cG[0, r1]*cG[1, r2]*
      cG[0, 1, r2, r2, 1, r1] - (9*cG[0, r2]*cG[1, r2]*
       cG[0, 1, r2, r2, 1, r1])/2 - 3*cG[1, r1]*cG[1, r2]*
      cG[0, 1, r2, r2, 1, r1] + 5*cG[1, r2]^2*cG[0, 1, r2, r2, 1, r1] + 
     7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r2, 1, r1] - 
     14*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r2, 1, r1] - 
     (15*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r2, 1, r1])/2 - 
     (17*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r2, 1, r1])/2 + 
     (29*cG[r2, r1]^2*cG[0, 1, r2, r2, 1, r1])/4 + 
     2*cG[0, 1, r1]*cG[0, 1, r2, r2, 1, r1] - 11*cG[0, 1, r2]*
      cG[0, 1, r2, r2, 1, r1] - 15*cG[0, r2, r1]*cG[0, 1, r2, r2, 1, r1] + 
     4*cG[1, r2, r1]*cG[0, 1, r2, r2, 1, r1] + 
     8*Pi^2*cG[0, 1, r2, r2, r2, r1] + 
     (33*cG[0, r1]^2*cG[0, 1, r2, r2, r2, r1])/4 - 
     (45*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r2, r2, r1])/2 + 
     (37*cG[0, r2]^2*cG[0, 1, r2, r2, r2, r1])/2 + 8*cG[0, r1]*cG[1, r1]*
      cG[0, 1, r2, r2, r2, r1] - (35*cG[0, r2]*cG[1, r1]*
       cG[0, 1, r2, r2, r2, r1])/2 - 
     (15*cG[1, r1]^2*cG[0, 1, r2, r2, r2, r1])/4 + 37*cG[0, r1]*cG[1, r2]*
      cG[0, 1, r2, r2, r2, r1] - 52*cG[0, r2]*cG[1, r2]*
      cG[0, 1, r2, r2, r2, r1] - 3*cG[1, r1]*cG[1, r2]*
      cG[0, 1, r2, r2, r2, r1] + (55*cG[1, r2]^2*cG[0, 1, r2, r2, r2, r1])/
      4 + (59*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r2, r2, r1])/2 - 
     (59*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r2, r1])/2 + 
     3*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r2, r2, r1] + 
     61*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r2, r1] + 
     (33*cG[r2, r1]^2*cG[0, 1, r2, r2, r2, r1])/2 + 
     25*cG[0, 1, r2]*cG[0, 1, r2, r2, r2, r1] + 20*cG[0, r2, r1]*
      cG[0, 1, r2, r2, r2, r1] - 13*cG[1, r2, r1]*cG[0, 1, r2, r2, r2, r1] - 
     Pi^2*cG[0, r2, 0, r2, 1, r1] - (cG[0, r1]^2*cG[0, r2, 0, r2, 1, r1])/2 + 
     cG[0, r1]*cG[0, r2]*cG[0, r2, 0, r2, 1, r1] - 
     (3*cG[0, r2]^2*cG[0, r2, 0, r2, 1, r1])/2 - 2*cG[0, r1]*cG[1, r1]*
      cG[0, r2, 0, r2, 1, r1] + (9*cG[1, r1]^2*cG[0, r2, 0, r2, 1, r1])/2 - 
     (5*cG[0, r1]*cG[1, r2]*cG[0, r2, 0, r2, 1, r1])/2 + 
     6*cG[0, r2]*cG[1, r2]*cG[0, r2, 0, r2, 1, r1] - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, r2, 0, r2, 1, r1])/2 - 
     (3*cG[1, r2]^2*cG[0, r2, 0, r2, 1, r1])/2 - 3*cG[0, r1]*cG[r2, r1]*
      cG[0, r2, 0, r2, 1, r1] + 4*cG[0, r2]*cG[r2, r1]*
      cG[0, r2, 0, r2, 1, r1] - 2*cG[1, r1]*cG[r2, r1]*
      cG[0, r2, 0, r2, 1, r1] - 4*cG[1, r2]*cG[r2, r1]*
      cG[0, r2, 0, r2, 1, r1] - 2*cG[r2, r1]^2*cG[0, r2, 0, r2, 1, r1] + 
     4*cG[0, 1, r1]*cG[0, r2, 0, r2, 1, r1] - 5*cG[0, 1, r2]*
      cG[0, r2, 0, r2, 1, r1] + cG[0, r2, r1]*cG[0, r2, 0, r2, 1, r1] + 
     5*cG[1, r2, r1]*cG[0, r2, 0, r2, 1, r1] - 
     (5*cG[0, r1]*cG[1, r1]*cG[0, r2, 0, r2, r2, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, r2, 0, r2, r2, r1] - 
     cG[1, r1]^2*cG[0, r2, 0, r2, r2, r1] + 
     (5*cG[0, r1]*cG[1, r2]*cG[0, r2, 0, r2, r2, r1])/2 - 
     2*cG[0, r2]*cG[1, r2]*cG[0, r2, 0, r2, r2, r1] - 
     8*cG[1, r1]*cG[1, r2]*cG[0, r2, 0, r2, r2, r1] + 
     (cG[1, r2]^2*cG[0, r2, 0, r2, r2, r1])/2 + 2*cG[1, r1]*cG[r2, r1]*
      cG[0, r2, 0, r2, r2, r1] + 3*cG[1, r2]*cG[r2, r1]*
      cG[0, r2, 0, r2, r2, r1] + cG[0, 1, r2]*cG[0, r2, 0, r2, r2, r1] - 
     cG[1, r2, r1]*cG[0, r2, 0, r2, r2, r1] + (4*Pi^2*cG[0, r2, 1, 1, 1, r1])/
      3 - 5*cG[0, r1]^2*cG[0, r2, 1, 1, 1, r1] + 
     (27*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, 1, 1, r1])/2 - 
     (19*cG[0, r2]^2*cG[0, r2, 1, 1, 1, r1])/2 + 
     (7*cG[0, r1]*cG[1, r1]*cG[0, r2, 1, 1, 1, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, r2, 1, 1, 1, r1] - 
     (5*cG[1, r1]^2*cG[0, r2, 1, 1, 1, r1])/2 - 7*cG[0, r1]*cG[1, r2]*
      cG[0, r2, 1, 1, 1, r1] + 12*cG[0, r2]*cG[1, r2]*
      cG[0, r2, 1, 1, 1, r1] + 2*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, 1, 1, r1] - 
     (7*cG[1, r2]^2*cG[0, r2, 1, 1, 1, r1])/2 - 
     (13*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, 1, 1, r1])/2 + 
     10*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, 1, 1, r1] - 
     3*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, 1, 1, r1] - 
     8*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, 1, 1, r1] - 
     (5*cG[r2, r1]^2*cG[0, r2, 1, 1, 1, r1])/2 - 
     12*cG[0, 1, r1]*cG[0, r2, 1, 1, 1, r1] + 
     cG[0, 1, r2]*cG[0, r2, 1, 1, 1, r1] + 6*cG[0, r2, r1]*
      cG[0, r2, 1, 1, 1, r1] + 15*cG[1, r2, r1]*cG[0, r2, 1, 1, 1, r1] - 
     (7*Pi^2*cG[0, r2, 1, 1, r2, r1])/3 + cG[0, r1]^2*
      cG[0, r2, 1, 1, r2, r1] - 2*cG[0, r1]*cG[0, r2]*
      cG[0, r2, 1, 1, r2, r1] + (3*cG[0, r2]^2*cG[0, r2, 1, 1, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, 1, r2, r1])/2 + 
     (7*cG[1, r1]^2*cG[0, r2, 1, 1, r2, r1])/4 - 3*cG[0, r1]*cG[1, r2]*
      cG[0, r2, 1, 1, r2, r1] + (11*cG[0, r2]*cG[1, r2]*
       cG[0, r2, 1, 1, r2, r1])/2 + (11*cG[1, r1]*cG[1, r2]*
       cG[0, r2, 1, 1, r2, r1])/2 - (cG[1, r2]^2*cG[0, r2, 1, 1, r2, r1])/2 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r2, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r2, r1])/2 - 
     3*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r2, r1] - 
     7*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r2, r1] + 
     (7*cG[r2, r1]^2*cG[0, r2, 1, 1, r2, r1])/4 + 
     6*cG[0, 1, r1]*cG[0, r2, 1, 1, r2, r1] - 7*cG[0, 1, r2]*
      cG[0, r2, 1, 1, r2, r1] + cG[0, r2, r1]*cG[0, r2, 1, 1, r2, r1] - 
     (2*Pi^2*cG[0, r2, 1, r2, 1, r1])/3 + 
     (17*cG[0, r1]^2*cG[0, r2, 1, r2, 1, r1])/4 - 
     (19*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r2, 1, r1])/2 + 
     (31*cG[0, r2]^2*cG[0, r2, 1, r2, 1, r1])/4 - 4*cG[0, r1]*cG[1, r1]*
      cG[0, r2, 1, r2, 1, r1] + 8*cG[0, r2]*cG[1, r1]*
      cG[0, r2, 1, r2, 1, r1] + 7*cG[1, r1]^2*cG[0, r2, 1, r2, 1, r1] + 
     4*cG[0, r1]*cG[1, r2]*cG[0, r2, 1, r2, 1, r1] - 
     3*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r2, 1, r1] + 
     cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r2, 1, r1] + 
     (15*cG[1, r2]^2*cG[0, r2, 1, r2, 1, r1])/4 + 
     (11*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r2, 1, r1])/2 - 
     (27*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r2, 1, r1])/2 - 
     7*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r2, 1, r1] + 
     (25*cG[r2, r1]^2*cG[0, r2, 1, r2, 1, r1])/4 + 
     7*cG[0, 1, r1]*cG[0, r2, 1, r2, 1, r1] - 5*cG[0, 1, r2]*
      cG[0, r2, 1, r2, 1, r1] - 3*cG[1, r2, r1]*cG[0, r2, 1, r2, 1, r1] + 
     (4*Pi^2*cG[0, r2, 1, r2, r2, r1])/3 - 6*cG[0, r1]^2*
      cG[0, r2, 1, r2, r2, r1] + 19*cG[0, r1]*cG[0, r2]*
      cG[0, r2, 1, r2, r2, r1] - 17*cG[0, r2]^2*cG[0, r2, 1, r2, r2, r1] + 
     (11*cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r2, r2, r1])/2 - 
     (31*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r2, r2, r1])/2 - 
     (9*cG[1, r1]^2*cG[0, r2, 1, r2, r2, r1])/2 - 2*cG[0, r1]*cG[1, r2]*
      cG[0, r2, 1, r2, r2, r1] + (15*cG[0, r2]*cG[1, r2]*
       cG[0, r2, 1, r2, r2, r1])/2 - 2*cG[1, r1]*cG[1, r2]*
      cG[0, r2, 1, r2, r2, r1] - 3*cG[1, r2]^2*cG[0, r2, 1, r2, r2, r1] - 
     15*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r2, r1] + 
     (59*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r2, r2, r1])/2 + 
     13*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r2, r1] - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r2, r2, r1])/2 - 
     12*cG[r2, r1]^2*cG[0, r2, 1, r2, r2, r1] - 
     6*cG[0, 1, r1]*cG[0, r2, 1, r2, r2, r1] + 10*cG[0, 1, r2]*
      cG[0, r2, 1, r2, r2, r1] + 2*cG[0, r2, r1]*cG[0, r2, 1, r2, r2, r1] + 
     cG[1, r2, r1]*cG[0, r2, 1, r2, r2, r1] + Pi^2*cG[0, r2, r2, 1, 1, r1] + 
     9*cG[0, r1]^2*cG[0, r2, r2, 1, 1, r1] - 
     (35*cG[0, r1]*cG[0, r2]*cG[0, r2, r2, 1, 1, r1])/2 + 
     (27*cG[0, r2]^2*cG[0, r2, r2, 1, 1, r1])/2 - 
     (11*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, 1, 1, r1])/2 + 
     (31*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, 1, 1, r1])/2 + 
     14*cG[1, r1]^2*cG[0, r2, r2, 1, 1, r1] + 13*cG[0, r1]*cG[1, r2]*
      cG[0, r2, r2, 1, 1, r1] - (17*cG[0, r2]*cG[1, r2]*
       cG[0, r2, r2, 1, 1, r1])/2 + (cG[1, r1]*cG[1, r2]*
       cG[0, r2, r2, 1, 1, r1])/2 + 11*cG[1, r2]^2*cG[0, r2, r2, 1, 1, r1] + 
     10*cG[0, r1]*cG[r2, r1]*cG[0, r2, r2, 1, 1, r1] - 
     (41*cG[0, r2]*cG[r2, r1]*cG[0, r2, r2, 1, 1, r1])/2 - 
     (23*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, 1, 1, r1])/2 + 
     10*cG[r2, r1]^2*cG[0, r2, r2, 1, 1, r1] + 11*cG[0, 1, r1]*
      cG[0, r2, r2, 1, 1, r1] - 11*cG[0, 1, r2]*cG[0, r2, r2, 1, 1, r1] - 
     cG[1, r2, r1]*cG[0, r2, r2, 1, 1, r1] + 
     (4*Pi^2*cG[0, r2, r2, 1, r2, r1])/3 - 
     (25*cG[0, r1]^2*cG[0, r2, r2, 1, r2, r1])/4 + 16*cG[0, r1]*cG[0, r2]*
      cG[0, r2, r2, 1, r2, r1] - (25*cG[0, r2]^2*cG[0, r2, r2, 1, r2, r1])/
      2 + 7*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, 1, r2, r1] - 
     (39*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, 1, r2, r1])/2 - 
     (17*cG[1, r1]^2*cG[0, r2, r2, 1, r2, r1])/4 + 
     cG[0, r1]*cG[1, r2]*cG[0, r2, r2, 1, r2, r1] + 
     (5*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, 1, r2, r1])/2 - 
     2*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, 1, r2, r1] - 
     (13*cG[1, r2]^2*cG[0, r2, r2, 1, r2, r1])/4 - 
     (25*cG[0, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r2, r1])/2 + 
     (49*cG[0, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r2, r1])/2 + 
     (29*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r2, r1])/2 + 
     5*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r2, r1] - 
     12*cG[r2, r1]^2*cG[0, r2, r2, 1, r2, r1] - 
     4*cG[0, 1, r1]*cG[0, r2, r2, 1, r2, r1] + 12*cG[0, 1, r2]*
      cG[0, r2, r2, 1, r2, r1] - 3*cG[1, r2, r1]*cG[0, r2, r2, 1, r2, r1] + 
     3*Pi^2*cG[0, r2, r2, r2, 1, r1] - 
     (29*cG[0, r1]^2*cG[0, r2, r2, r2, 1, r1])/4 + 
     (39*cG[0, r1]*cG[0, r2]*cG[0, r2, r2, r2, 1, r1])/2 - 
     (51*cG[0, r2]^2*cG[0, r2, r2, r2, 1, r1])/4 + 
     (23*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r2, 1, r1])/2 - 
     (41*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r2, 1, r1])/2 - 
     5*cG[1, r1]^2*cG[0, r2, r2, r2, 1, r1] + 5*cG[0, r2]*cG[1, r2]*
      cG[0, r2, r2, r2, 1, r1] + (7*cG[1, r1]*cG[1, r2]*
       cG[0, r2, r2, r2, 1, r1])/2 - 
     (23*cG[1, r2]^2*cG[0, r2, r2, r2, 1, r1])/4 - 13*cG[0, r1]*cG[r2, r1]*
      cG[0, r2, r2, r2, 1, r1] + 22*cG[0, r2]*cG[r2, r1]*
      cG[0, r2, r2, r2, 1, r1] + (23*cG[1, r1]*cG[r2, r1]*
       cG[0, r2, r2, r2, 1, r1])/2 + (15*cG[1, r2]*cG[r2, r1]*
       cG[0, r2, r2, r2, 1, r1])/2 - 
     (41*cG[r2, r1]^2*cG[0, r2, r2, r2, 1, r1])/4 - 
     4*cG[0, 1, r1]*cG[0, r2, r2, r2, 1, r1] + 13*cG[0, 1, r2]*
      cG[0, r2, r2, r2, 1, r1] - 4*cG[1, r2, r1]*cG[0, r2, r2, r2, 1, r1] - 
     (37*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r2, r2, r1])/2 + 
     26*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r2, r2, r1] + 
     14*cG[1, r1]^2*cG[0, r2, r2, r2, r2, r1] - 
     (67*cG[0, r1]*cG[1, r2]*cG[0, r2, r2, r2, r2, r1])/2 + 
     33*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r2, r2, r1] + 
     3*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r2, r2, r1] - 
     (7*cG[1, r2]^2*cG[0, r2, r2, r2, r2, r1])/2 - 15*cG[1, r1]*cG[r2, r1]*
      cG[0, r2, r2, r2, r2, r1] - 61*cG[1, r2]*cG[r2, r1]*
      cG[0, r2, r2, r2, r2, r1] + 3*cG[0, 1, r1]*cG[0, r2, r2, r2, r2, r1] - 
     28*cG[0, 1, r2]*cG[0, r2, r2, r2, r2, r1] + 13*cG[1, r2, r1]*
      cG[0, r2, r2, r2, r2, r1] + 5*Pi^2*cG[1, 1, 1, 1, r2, r1] + 
     (59*cG[0, r1]*cG[0, r2]*cG[1, 1, 1, 1, r2, r1])/2 - 
     (163*cG[0, r2]^2*cG[1, 1, 1, 1, r2, r1])/4 - 
     (65*cG[0, r1]*cG[1, r1]*cG[1, 1, 1, 1, r2, r1])/2 + 
     (121*cG[0, r2]*cG[1, r1]*cG[1, 1, 1, 1, r2, r1])/2 - 
     (107*cG[1, r1]^2*cG[1, 1, 1, 1, r2, r1])/4 + 9*cG[0, r1]*cG[1, r2]*
      cG[1, 1, 1, 1, r2, r1] + 12*cG[0, r2]*cG[1, r2]*
      cG[1, 1, 1, 1, r2, r1] - 10*cG[1, r1]*cG[1, r2]*
      cG[1, 1, 1, 1, r2, r1] - (5*cG[1, r2]^2*cG[1, 1, 1, 1, r2, r1])/2 - 
     (41*cG[0, r1]*cG[r2, r1]*cG[1, 1, 1, 1, r2, r1])/2 + 
     (151*cG[0, r2]*cG[r2, r1]*cG[1, 1, 1, 1, r2, r1])/2 - 
     (129*cG[1, r1]*cG[r2, r1]*cG[1, 1, 1, 1, r2, r1])/2 - 
     8*cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, 1, r2, r1] - 
     (151*cG[r2, r1]^2*cG[1, 1, 1, 1, r2, r1])/4 - 
     12*cG[0, 1, r1]*cG[1, 1, 1, 1, r2, r1] + 15*cG[0, 1, r2]*
      cG[1, 1, 1, 1, r2, r1] + 6*cG[0, r2, r1]*cG[1, 1, 1, 1, r2, r1] - 
     3*cG[1, r2, r1]*cG[1, 1, 1, 1, r2, r1] - (Pi^2*cG[1, 1, 1, r2, r2, r1])/
      3 - 2*cG[0, r1]^2*cG[1, 1, 1, r2, r2, r1] + 24*cG[0, r1]*cG[0, r2]*
      cG[1, 1, 1, r2, r2, r1] - (163*cG[0, r2]^2*cG[1, 1, 1, r2, r2, r1])/4 - 
     14*cG[0, r1]*cG[1, r1]*cG[1, 1, 1, r2, r2, r1] + 
     (97*cG[0, r2]*cG[1, r1]*cG[1, 1, 1, r2, r2, r1])/2 - 
     (131*cG[1, r1]^2*cG[1, 1, 1, r2, r2, r1])/4 + 3*cG[0, r1]*cG[1, r2]*
      cG[1, 1, 1, r2, r2, r1] + (27*cG[0, r2]*cG[1, r2]*
       cG[1, 1, 1, r2, r2, r1])/2 + (9*cG[1, r1]*cG[1, r2]*
       cG[1, 1, 1, r2, r2, r1])/2 - 2*cG[1, r2]^2*cG[1, 1, 1, r2, r2, r1] - 
     20*cG[0, r1]*cG[r2, r1]*cG[1, 1, 1, r2, r2, r1] + 
     77*cG[0, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r2, r1] - 
     51*cG[1, r1]*cG[r2, r1]*cG[1, 1, 1, r2, r2, r1] - 
     (27*cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r2, r1])/2 - 
     (141*cG[r2, r1]^2*cG[1, 1, 1, r2, r2, r1])/4 - 
     8*cG[0, 1, r1]*cG[1, 1, 1, r2, r2, r1] + 2*cG[0, 1, r2]*
      cG[1, 1, 1, r2, r2, r1] + 9*cG[0, r2, r1]*cG[1, 1, 1, r2, r2, r1] + 
     10*cG[1, r2, r1]*cG[1, 1, 1, r2, r2, r1] + 
     (5*Pi^2*cG[1, 1, r2, 1, r2, r1])/3 + 
     (3*cG[0, r1]^2*cG[1, 1, r2, 1, r2, r1])/4 + 3*cG[0, r1]*cG[0, r2]*
      cG[1, 1, r2, 1, r2, r1] - (13*cG[0, r2]^2*cG[1, 1, r2, 1, r2, r1])/4 + 
     (13*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, 1, r2, r1])/2 - 
     (17*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, 1, r2, r1])/2 - 
     (7*cG[1, r1]^2*cG[1, 1, r2, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[1, 1, r2, 1, r2, r1])/2 + 
     3*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, 1, r2, r1] + 
     (17*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, 1, r2, r1])/2 + 
     (cG[1, r2]^2*cG[1, 1, r2, 1, r2, r1])/4 - 2*cG[0, r1]*cG[r2, r1]*
      cG[1, 1, r2, 1, r2, r1] + (5*cG[0, r2]*cG[r2, r1]*
       cG[1, 1, r2, 1, r2, r1])/2 + (15*cG[1, r1]*cG[r2, r1]*
       cG[1, 1, r2, 1, r2, r1])/2 - 4*cG[1, r2]*cG[r2, r1]*
      cG[1, 1, r2, 1, r2, r1] + (7*cG[r2, r1]^2*cG[1, 1, r2, 1, r2, r1])/4 - 
     4*cG[0, 1, r1]*cG[1, 1, r2, 1, r2, r1] - 3*cG[0, 1, r2]*
      cG[1, 1, r2, 1, r2, r1] + 4*cG[0, r2, r1]*cG[1, 1, r2, 1, r2, r1] + 
     7*cG[1, r2, r1]*cG[1, 1, r2, 1, r2, r1] - 
     12*Pi^2*cG[1, 1, r2, r2, r2, r1] - 
     (19*cG[0, r1]^2*cG[1, 1, r2, r2, r2, r1])/4 + 
     (13*cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r2, r2, r1])/2 - 
     (61*cG[0, r2]^2*cG[1, 1, r2, r2, r2, r1])/2 - 
     (77*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r2, r2, r1])/2 + 
     (183*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r2, r2, r1])/2 - 
     (59*cG[1, r1]^2*cG[1, 1, r2, r2, r2, r1])/4 + 3*cG[0, r1]*cG[1, r2]*
      cG[1, 1, r2, r2, r2, r1] + (cG[0, r2]*cG[1, r2]*
       cG[1, 1, r2, r2, r2, r1])/2 - 42*cG[1, r1]*cG[1, r2]*
      cG[1, 1, r2, r2, r2, r1] + (11*cG[1, r2]^2*cG[1, 1, r2, r2, r2, r1])/
      4 - (19*cG[0, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r2, r1])/2 + 
     75*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r2, r1] - 
     (169*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r2, r1])/2 - 
     (9*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r2, r1])/2 - 
     (95*cG[r2, r1]^2*cG[1, 1, r2, r2, r2, r1])/2 + 
     11*cG[0, 1, r1]*cG[1, 1, r2, r2, r2, r1] + 14*cG[0, 1, r2]*
      cG[1, 1, r2, r2, r2, r1] - 6*cG[0, r2, r1]*cG[1, 1, r2, r2, r2, r1] - 
     13*cG[1, r2, r1]*cG[1, 1, r2, r2, r2, r1] - 
     (10*Pi^2*cG[1, r2, 1, r2, r2, r1])/3 + 
     (3*cG[0, r1]^2*cG[1, r2, 1, r2, r2, r1])/4 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r2, 1, r2, r2, r1])/2 + 
     (3*cG[0, r2]^2*cG[1, r2, 1, r2, r2, r1])/2 - 3*cG[0, r1]*cG[1, r1]*
      cG[1, r2, 1, r2, r2, r1] + (19*cG[0, r2]*cG[1, r1]*
       cG[1, r2, 1, r2, r2, r1])/2 + 
     (13*cG[1, r1]^2*cG[1, r2, 1, r2, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]*cG[1, r2, 1, r2, r2, r1])/2 - 
     (7*cG[0, r2]*cG[1, r2]*cG[1, r2, 1, r2, r2, r1])/2 - 
     10*cG[1, r1]*cG[1, r2]*cG[1, r2, 1, r2, r2, r1] + 
     (13*cG[1, r2]^2*cG[1, r2, 1, r2, r2, r1])/4 + 
     (cG[0, r1]*cG[r2, r1]*cG[1, r2, 1, r2, r2, r1])/2 + 
     3*cG[0, r2]*cG[r2, r1]*cG[1, r2, 1, r2, r2, r1] - 
     (7*cG[1, r1]*cG[r2, r1]*cG[1, r2, 1, r2, r2, r1])/2 - 
     (7*cG[1, r2]*cG[r2, r1]*cG[1, r2, 1, r2, r2, r1])/2 - 
     (7*cG[r2, r1]^2*cG[1, r2, 1, r2, r2, r1])/2 + 
     cG[0, 1, r1]*cG[1, r2, 1, r2, r2, r1] - cG[0, 1, r2]*
      cG[1, r2, 1, r2, r2, r1] - cG[0, r2, r1]*cG[1, r2, 1, r2, r2, r1] + 
     (31*cG[0, r1]^2*cG[1, r2, r2, r2, r2, r1])/2 - 
     (105*cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r2, r2, r1])/2 + 
     22*cG[0, r2]^2*cG[1, r2, r2, r2, r2, r1] - 
     (65*cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r2, r2, r1])/2 + 
     (131*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r2, r2, r1])/2 - 
     (35*cG[1, r1]^2*cG[1, r2, r2, r2, r2, r1])/2 + 
     (105*cG[0, r1]*cG[1, r2]*cG[1, r2, r2, r2, r2, r1])/2 - 
     (135*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r2, r2, r1])/2 - 
     13*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r2, r2, r1] + 
     (35*cG[1, r2]^2*cG[1, r2, r2, r2, r2, r1])/2 + 
     61*cG[0, r1]*cG[r2, r1]*cG[1, r2, r2, r2, r2, r1] - 
     19*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r2, r1] - 
     80*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r2, r2, r1] + 
     80*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r2, r1] + 
     25*cG[0, 1, r1]*cG[1, r2, r2, r2, r2, r1] + 
     25*cG[0, 1, r2]*cG[1, r2, r2, r2, r2, r1] - 13*cG[0, r2, r1]*
      cG[1, r2, r2, r2, r2, r1] + 26*cG[1, r2, r1]*cG[1, r2, r2, r2, r2, 
       r1] - 200*cG[0, r1]*cG[0, 0, 0, 0, 0, 1, r1] + 
     100*cG[0, r2]*cG[0, 0, 0, 0, 0, 1, r1] - 
     40*cG[1, r1]*cG[0, 0, 0, 0, 0, 1, r1] - 100*cG[1, r2]*
      cG[0, 0, 0, 0, 0, 1, r1] - 100*cG[r2, r1]*cG[0, 0, 0, 0, 0, 1, r1] - 
     200*cG[0, r2]*cG[0, 0, 0, 0, 0, 1, r2] - 100*cG[1, r1]*
      cG[0, 0, 0, 0, 0, 1, r2] - 40*cG[1, r2]*cG[0, 0, 0, 0, 0, 1, r2] + 
     100*cG[r2, r1]*cG[0, 0, 0, 0, 0, 1, r2] + 
     40*cG[1, r1]*cG[0, 0, 0, 0, 0, r2, r1] + 100*cG[1, r2]*
      cG[0, 0, 0, 0, 0, r2, r1] - 44*cG[0, r1]*cG[0, 0, 0, 0, 1, 1, r1] + 
     20*cG[0, r2]*cG[0, 0, 0, 0, 1, 1, r1] - 24*cG[1, r1]*
      cG[0, 0, 0, 0, 1, 1, r1] - 20*cG[1, r2]*cG[0, 0, 0, 0, 1, 1, r1] - 
     20*cG[r2, r1]*cG[0, 0, 0, 0, 1, 1, r1] - 
     44*cG[0, r2]*cG[0, 0, 0, 0, 1, 1, r2] - 20*cG[1, r1]*
      cG[0, 0, 0, 0, 1, 1, r2] - 24*cG[1, r2]*cG[0, 0, 0, 0, 1, 1, r2] + 
     20*cG[r2, r1]*cG[0, 0, 0, 0, 1, 1, r2] - 
     52*cG[0, r1]*cG[0, 0, 0, 0, 1, r2, r1] + 
     40*cG[0, r2]*cG[0, 0, 0, 0, 1, r2, r1] - 
     22*cG[1, r1]*cG[0, 0, 0, 0, 1, r2, r1] - 
     86*cG[1, r2]*cG[0, 0, 0, 0, 1, r2, r1] - 46*cG[r2, r1]*
      cG[0, 0, 0, 0, 1, r2, r1] + 48*cG[0, r1]*cG[0, 0, 0, 0, r2, 1, r1] - 
     72*cG[0, r2]*cG[0, 0, 0, 0, r2, 1, r1] - 
     16*cG[1, r1]*cG[0, 0, 0, 0, r2, 1, r1] + 
     14*cG[1, r2]*cG[0, 0, 0, 0, r2, 1, r1] + 48*cG[r2, r1]*
      cG[0, 0, 0, 0, r2, 1, r1] + 20*cG[1, r1]*cG[0, 0, 0, 0, r2, r2, r1] + 
     62*cG[1, r2]*cG[0, 0, 0, 0, r2, r2, r1] - 
     2*cG[0, r1]*cG[0, 0, 0, 1, 0, 1, r1] + 
     2*cG[0, r2]*cG[0, 0, 0, 1, 0, 1, r1] - 
     2*cG[1, r2]*cG[0, 0, 0, 1, 0, 1, r1] - 2*cG[r2, r1]*
      cG[0, 0, 0, 1, 0, 1, r1] - 2*cG[0, r2]*cG[0, 0, 0, 1, 0, 1, r2] - 
     2*cG[1, r1]*cG[0, 0, 0, 1, 0, 1, r2] + 2*cG[r2, r1]*
      cG[0, 0, 0, 1, 0, 1, r2] + 9*cG[0, r1]*cG[0, 0, 0, 1, 0, r2, r1] - 
     18*cG[0, r2]*cG[0, 0, 0, 1, 0, r2, r1] - 
     7*cG[1, r1]*cG[0, 0, 0, 1, 0, r2, r1] - 
     7*cG[1, r2]*cG[0, 0, 0, 1, 0, r2, r1] + 12*cG[r2, r1]*
      cG[0, 0, 0, 1, 0, r2, r1] - 28*cG[0, r1]*cG[0, 0, 0, 1, 1, 1, r1] + 
     16*cG[0, r2]*cG[0, 0, 0, 1, 1, 1, r1] - 
     8*cG[1, r1]*cG[0, 0, 0, 1, 1, 1, r1] - 16*cG[1, r2]*
      cG[0, 0, 0, 1, 1, 1, r1] - 16*cG[r2, r1]*cG[0, 0, 0, 1, 1, 1, r1] - 
     28*cG[0, r2]*cG[0, 0, 0, 1, 1, 1, r2] - 16*cG[1, r1]*
      cG[0, 0, 0, 1, 1, 1, r2] - 8*cG[1, r2]*cG[0, 0, 0, 1, 1, 1, r2] + 
     16*cG[r2, r1]*cG[0, 0, 0, 1, 1, 1, r2] - 
     32*cG[0, r1]*cG[0, 0, 0, 1, 1, r2, r1] + 
     14*cG[0, r2]*cG[0, 0, 0, 1, 1, r2, r1] - 
     24*cG[1, r1]*cG[0, 0, 0, 1, 1, r2, r1] - 
     22*cG[1, r2]*cG[0, 0, 0, 1, 1, r2, r1] - 
     5*cG[r2, r1]*cG[0, 0, 0, 1, 1, r2, r1] - 
     36*cG[0, r1]*cG[0, 0, 0, 1, r2, 1, r1] + 
     24*cG[0, r2]*cG[0, 0, 0, 1, r2, 1, r1] - 
     6*cG[1, r1]*cG[0, 0, 0, 1, r2, 1, r1] - 11*cG[1, r2]*
      cG[0, 0, 0, 1, r2, 1, r1] - 15*cG[r2, r1]*cG[0, 0, 0, 1, r2, 1, r1] - 
     43*cG[0, r1]*cG[0, 0, 0, 1, r2, r2, r1] + 
     43*cG[0, r2]*cG[0, 0, 0, 1, r2, r2, r1] - 
     19*cG[1, r1]*cG[0, 0, 0, 1, r2, r2, r1] - 
     75*cG[1, r2]*cG[0, 0, 0, 1, r2, r2, r1] - 
     46*cG[r2, r1]*cG[0, 0, 0, 1, r2, r2, r1] - 
     cG[0, r1]*cG[0, 0, 0, r2, 0, 1, r1] - 2*cG[0, r2]*
      cG[0, 0, 0, r2, 0, 1, r1] + 3*cG[1, r1]*cG[0, 0, 0, r2, 0, 1, r1] - 
     4*cG[1, r2]*cG[0, 0, 0, r2, 0, 1, r1] - 
     cG[r2, r1]*cG[0, 0, 0, r2, 0, 1, r1] - 
     2*cG[1, r1]*cG[0, 0, 0, r2, 0, r2, r1] - 
     2*cG[1, r2]*cG[0, 0, 0, r2, 0, r2, r1] - 
     12*cG[0, r1]*cG[0, 0, 0, r2, 1, 1, r1] - 
     12*cG[0, r2]*cG[0, 0, 0, r2, 1, 1, r1] - 
     21*cG[1, r1]*cG[0, 0, 0, r2, 1, 1, r1] - 
     2*cG[1, r2]*cG[0, 0, 0, r2, 1, 1, r1] + 12*cG[r2, r1]*
      cG[0, 0, 0, r2, 1, 1, r1] + 24*cG[0, r1]*cG[0, 0, 0, r2, 1, r2, r1] - 
     39*cG[0, r2]*cG[0, 0, 0, r2, 1, r2, r1] - 
     10*cG[1, r1]*cG[0, 0, 0, r2, 1, r2, r1] + 
     7*cG[1, r2]*cG[0, 0, 0, r2, 1, r2, r1] + 24*cG[r2, r1]*
      cG[0, 0, 0, r2, 1, r2, r1] + 19*cG[0, r1]*cG[0, 0, 0, r2, r2, 1, r1] - 
     28*cG[0, r2]*cG[0, 0, 0, r2, r2, 1, r1] - 
     16*cG[1, r1]*cG[0, 0, 0, r2, r2, 1, r1] - 
     13*cG[1, r2]*cG[0, 0, 0, r2, r2, 1, r1] + 
     16*cG[r2, r1]*cG[0, 0, 0, r2, r2, 1, r1] + 
     35*cG[1, r1]*cG[0, 0, 0, r2, r2, r2, r1] + 
     72*cG[1, r2]*cG[0, 0, 0, r2, r2, r2, r1] + 
     cG[0, r1]*cG[0, 0, 1, 0, 0, r2, r1] - 6*cG[0, r2]*
      cG[0, 0, 1, 0, 0, r2, r1] - 2*cG[1, r1]*cG[0, 0, 1, 0, 0, r2, r1] - 
     5*cG[1, r2]*cG[0, 0, 1, 0, 0, r2, r1] + 3*cG[r2, r1]*
      cG[0, 0, 1, 0, 0, r2, r1] - 2*cG[0, r1]*cG[0, 0, 1, 0, 1, 1, r1] + 
     2*cG[0, r2]*cG[0, 0, 1, 0, 1, 1, r1] - 
     2*cG[1, r2]*cG[0, 0, 1, 0, 1, 1, r1] - 2*cG[r2, r1]*
      cG[0, 0, 1, 0, 1, 1, r1] - 2*cG[0, r2]*cG[0, 0, 1, 0, 1, 1, r2] - 
     2*cG[1, r1]*cG[0, 0, 1, 0, 1, 1, r2] + 2*cG[r2, r1]*
      cG[0, 0, 1, 0, 1, 1, r2] - 9*cG[0, r1]*cG[0, 0, 1, 0, 1, r2, r1] + 
     4*cG[0, r2]*cG[0, 0, 1, 0, 1, r2, r1] - 
     7*cG[1, r1]*cG[0, 0, 1, 0, 1, r2, r1] - 
     6*cG[1, r2]*cG[0, 0, 1, 0, 1, r2, r1] - 
     cG[r2, r1]*cG[0, 0, 1, 0, 1, r2, r1] - 11*cG[0, r1]*
      cG[0, 0, 1, 0, r2, 1, r1] + 7*cG[0, r2]*cG[0, 0, 1, 0, r2, 1, r1] - 
     5*cG[1, r1]*cG[0, 0, 1, 0, r2, 1, r1] - 
     7*cG[1, r2]*cG[0, 0, 1, 0, r2, 1, r1] - 4*cG[r2, r1]*
      cG[0, 0, 1, 0, r2, 1, r1] + 8*cG[0, r1]*cG[0, 0, 1, 0, r2, r2, r1] - 
     14*cG[0, r2]*cG[0, 0, 1, 0, r2, r2, r1] - 
     8*cG[1, r1]*cG[0, 0, 1, 0, r2, r2, r1] + 
     4*cG[1, r2]*cG[0, 0, 1, 0, r2, r2, r1] + 12*cG[r2, r1]*
      cG[0, 0, 1, 0, r2, r2, r1] - 2*cG[0, r1]*cG[0, 0, 1, 1, 0, 1, r1] + 
     2*cG[0, r2]*cG[0, 0, 1, 1, 0, 1, r1] - 
     2*cG[1, r2]*cG[0, 0, 1, 1, 0, 1, r1] - 2*cG[r2, r1]*
      cG[0, 0, 1, 1, 0, 1, r1] - 2*cG[0, r2]*cG[0, 0, 1, 1, 0, 1, r2] - 
     2*cG[1, r1]*cG[0, 0, 1, 1, 0, 1, r2] + 2*cG[r2, r1]*
      cG[0, 0, 1, 1, 0, 1, r2] + 9*cG[0, r1]*cG[0, 0, 1, 1, 0, r2, r1] + 
     2*cG[0, r2]*cG[0, 0, 1, 1, 0, r2, r1] + 
     9*cG[1, r1]*cG[0, 0, 1, 1, 0, r2, r1] + 12*cG[1, r2]*
      cG[0, 0, 1, 1, 0, r2, r1] + cG[r2, r1]*cG[0, 0, 1, 1, 0, r2, r1] - 
     10*cG[0, r1]*cG[0, 0, 1, 1, 1, 1, r1] + 
     6*cG[0, r2]*cG[0, 0, 1, 1, 1, 1, r1] - 
     8*cG[1, r1]*cG[0, 0, 1, 1, 1, 1, r1] - 
     6*cG[1, r2]*cG[0, 0, 1, 1, 1, 1, r1] - 6*cG[r2, r1]*
      cG[0, 0, 1, 1, 1, 1, r1] - 10*cG[0, r2]*cG[0, 0, 1, 1, 1, 1, r2] - 
     6*cG[1, r1]*cG[0, 0, 1, 1, 1, 1, r2] - 
     8*cG[1, r2]*cG[0, 0, 1, 1, 1, 1, r2] + 6*cG[r2, r1]*
      cG[0, 0, 1, 1, 1, 1, r2] - 15*cG[0, r1]*cG[0, 0, 1, 1, 1, r2, r1] - 
     21*cG[1, r1]*cG[0, 0, 1, 1, 1, r2, r1] - 
     14*cG[1, r2]*cG[0, 0, 1, 1, 1, r2, r1] - 
     2*cG[0, r1]*cG[0, 0, 1, 1, r2, 1, r1] - 17*cG[0, r2]*
      cG[0, 0, 1, 1, r2, 1, r1] - 23*cG[1, r1]*cG[0, 0, 1, 1, r2, 1, r1] - 
     2*cG[1, r2]*cG[0, 0, 1, 1, r2, 1, r1] + 14*cG[r2, r1]*
      cG[0, 0, 1, 1, r2, 1, r1] - 13*cG[0, r1]*cG[0, 0, 1, 1, r2, r2, r1] + 
     13*cG[0, r2]*cG[0, 0, 1, 1, r2, r2, r1] - 
     13*cG[1, r1]*cG[0, 0, 1, 1, r2, r2, r1] - 
     19*cG[1, r2]*cG[0, 0, 1, 1, r2, r2, r1] - 
     8*cG[r2, r1]*cG[0, 0, 1, 1, r2, r2, r1] - 
     4*cG[0, r1]*cG[0, 0, 1, r2, 0, 1, r1] - 
     4*cG[1, r1]*cG[0, 0, 1, r2, 0, 1, r1] - 
     4*cG[1, r2]*cG[0, 0, 1, r2, 0, 1, r1] + 
     3*cG[0, r1]*cG[0, 0, 1, r2, 0, r2, r1] + 
     2*cG[1, r1]*cG[0, 0, 1, r2, 0, r2, r1] + 
     cG[1, r2]*cG[0, 0, 1, r2, 0, r2, r1] + 3*cG[r2, r1]*
      cG[0, 0, 1, r2, 0, r2, r1] + 20*cG[0, r1]*cG[0, 0, 1, r2, 1, 1, r1] - 
     34*cG[0, r2]*cG[0, 0, 1, r2, 1, 1, r1] - 
     27*cG[1, r1]*cG[0, 0, 1, r2, 1, 1, r1] + 
     11*cG[1, r2]*cG[0, 0, 1, r2, 1, 1, r1] + 31*cG[r2, r1]*
      cG[0, 0, 1, r2, 1, 1, r1] - 32*cG[0, r1]*cG[0, 0, 1, r2, 1, r2, r1] + 
     41*cG[0, r2]*cG[0, 0, 1, r2, 1, r2, r1] + 
     18*cG[1, r1]*cG[0, 0, 1, r2, 1, r2, r1] - 
     16*cG[1, r2]*cG[0, 0, 1, r2, 1, r2, r1] - 
     39*cG[r2, r1]*cG[0, 0, 1, r2, 1, r2, r1] - 
     37*cG[0, r1]*cG[0, 0, 1, r2, r2, 1, r1] + 
     55*cG[0, r2]*cG[0, 0, 1, r2, r2, 1, r1] + 
     39*cG[1, r1]*cG[0, 0, 1, r2, r2, 1, r1] - 
     7*cG[1, r2]*cG[0, 0, 1, r2, r2, 1, r1] - 51*cG[r2, r1]*
      cG[0, 0, 1, r2, r2, 1, r1] - 5*cG[0, r1]*cG[0, 0, 1, r2, r2, r2, r1] - 
     12*cG[0, r2]*cG[0, 0, 1, r2, r2, r2, r1] - 
     85*cG[1, r1]*cG[0, 0, 1, r2, r2, r2, r1] - 
     76*cG[1, r2]*cG[0, 0, 1, r2, r2, r2, r1] + 
     24*cG[r2, r1]*cG[0, 0, 1, r2, r2, r2, r1] + 
     cG[0, r1]*cG[0, 0, r2, 0, 1, 1, r1] - 10*cG[0, r2]*
      cG[0, 0, r2, 0, 1, 1, r1] - 16*cG[1, r1]*cG[0, 0, r2, 0, 1, 1, r1] - 
     cG[1, r2]*cG[0, 0, r2, 0, 1, 1, r1] + 13*cG[r2, r1]*
      cG[0, 0, r2, 0, 1, 1, r1] - 7*cG[0, r1]*cG[0, 0, r2, 0, 1, r2, r1] + 
     8*cG[0, r2]*cG[0, 0, r2, 0, 1, r2, r1] + 
     7*cG[1, r1]*cG[0, 0, r2, 0, 1, r2, r1] - 
     6*cG[1, r2]*cG[0, 0, r2, 0, 1, r2, r1] - 11*cG[r2, r1]*
      cG[0, 0, r2, 0, 1, r2, r1] - 4*cG[0, r1]*cG[0, 0, r2, 0, r2, 1, r1] + 
     4*cG[0, r2]*cG[0, 0, r2, 0, r2, 1, r1] + 
     7*cG[1, r1]*cG[0, 0, r2, 0, r2, 1, r1] - 
     5*cG[1, r2]*cG[0, 0, r2, 0, r2, 1, r1] - 
     8*cG[r2, r1]*cG[0, 0, r2, 0, r2, 1, r1] + 
     3*cG[1, r1]*cG[0, 0, r2, 0, r2, r2, r1] + 
     3*cG[1, r2]*cG[0, 0, r2, 0, r2, r2, r1] - 
     5*cG[0, r2]*cG[0, 0, r2, 1, 0, 1, r1] - 
     6*cG[1, r1]*cG[0, 0, r2, 1, 0, 1, r1] - 
     cG[1, r2]*cG[0, 0, r2, 1, 0, 1, r1] + 5*cG[r2, r1]*
      cG[0, 0, r2, 1, 0, 1, r1] - 2*cG[0, r1]*cG[0, 0, r2, 1, 0, r2, r1] + 
     7*cG[0, r2]*cG[0, 0, r2, 1, 0, r2, r1] + 
     7*cG[1, r1]*cG[0, 0, r2, 1, 0, r2, r1] - 
     4*cG[1, r2]*cG[0, 0, r2, 1, 0, r2, r1] - 
     5*cG[r2, r1]*cG[0, 0, r2, 1, 0, r2, r1] + 
     13*cG[0, r1]*cG[0, 0, r2, 1, 1, 1, r1] - 
     44*cG[0, r2]*cG[0, 0, r2, 1, 1, 1, r1] - 
     36*cG[1, r1]*cG[0, 0, r2, 1, 1, 1, r1] + 
     8*cG[1, r2]*cG[0, 0, r2, 1, 1, 1, r1] + 37*cG[r2, r1]*
      cG[0, 0, r2, 1, 1, 1, r1] - 20*cG[0, r1]*cG[0, 0, r2, 1, 1, r2, r1] + 
     34*cG[0, r2]*cG[0, 0, r2, 1, 1, r2, r1] + 
     20*cG[1, r1]*cG[0, 0, r2, 1, 1, r2, r1] - 
     12*cG[1, r2]*cG[0, 0, r2, 1, 1, r2, r1] - 
     36*cG[r2, r1]*cG[0, 0, r2, 1, 1, r2, r1] - 
     21*cG[0, r1]*cG[0, 0, r2, 1, r2, 1, r1] + 
     39*cG[0, r2]*cG[0, 0, r2, 1, r2, 1, r1] + 
     20*cG[1, r1]*cG[0, 0, r2, 1, r2, 1, r1] - 
     13*cG[1, r2]*cG[0, 0, r2, 1, r2, 1, r1] - 
     37*cG[r2, r1]*cG[0, 0, r2, 1, r2, 1, r1] + 
     44*cG[0, r1]*cG[0, 0, r2, 1, r2, r2, r1] - 
     75*cG[0, r2]*cG[0, 0, r2, 1, r2, r2, r1] - 
     34*cG[1, r1]*cG[0, 0, r2, 1, r2, r2, r1] + 
     30*cG[1, r2]*cG[0, 0, r2, 1, r2, r2, r1] + 
     69*cG[r2, r1]*cG[0, 0, r2, 1, r2, r2, r1] - 
     4*cG[0, r1]*cG[0, 0, r2, r2, 0, 1, r1] - 
     5*cG[0, r2]*cG[0, 0, r2, r2, 0, 1, r1] - 
     8*cG[1, r1]*cG[0, 0, r2, r2, 0, 1, r1] - 
     3*cG[1, r2]*cG[0, 0, r2, r2, 0, 1, r1] - 
     3*cG[r2, r1]*cG[0, 0, r2, r2, 0, 1, r1] + 
     cG[1, r1]*cG[0, 0, r2, r2, 0, r2, r1] + 
     cG[1, r2]*cG[0, 0, r2, r2, 0, r2, r1] - 27*cG[0, r1]*
      cG[0, 0, r2, r2, 1, 1, r1] + 36*cG[0, r2]*cG[0, 0, r2, r2, 1, 1, r1] + 
     6*cG[1, r1]*cG[0, 0, r2, r2, 1, 1, r1] - 
     21*cG[1, r2]*cG[0, 0, r2, r2, 1, 1, r1] - 
     31*cG[r2, r1]*cG[0, 0, r2, r2, 1, 1, r1] + 
     34*cG[0, r1]*cG[0, 0, r2, r2, 1, r2, r1] - 
     49*cG[0, r2]*cG[0, 0, r2, r2, 1, r2, r1] - 
     4*cG[1, r1]*cG[0, 0, r2, r2, 1, r2, r1] + 
     31*cG[1, r2]*cG[0, 0, r2, r2, 1, r2, r1] + 
     40*cG[r2, r1]*cG[0, 0, r2, r2, 1, r2, r1] + 
     31*cG[0, r1]*cG[0, 0, r2, r2, r2, 1, r1] - 
     41*cG[0, r2]*cG[0, 0, r2, r2, r2, 1, r1] + 
     9*cG[1, r1]*cG[0, 0, r2, r2, r2, 1, r1] + 
     28*cG[1, r2]*cG[0, 0, r2, r2, r2, 1, r1] + 
     24*cG[r2, r1]*cG[0, 0, r2, r2, r2, 1, r1] + 
     12*cG[1, r1]*cG[0, 0, r2, r2, r2, r2, r1] + 
     54*cG[1, r2]*cG[0, 0, r2, r2, r2, r2, r1] + 
     4*cG[0, r1]*cG[0, 1, 0, 1, 0, r2, r1] + 
     4*cG[1, r1]*cG[0, 1, 0, 1, 0, r2, r1] + 
     4*cG[1, r2]*cG[0, 1, 0, 1, 0, r2, r1] - 
     5*cG[0, r1]*cG[0, 1, 0, 1, 1, r2, r1] - 
     4*cG[0, r2]*cG[0, 1, 0, 1, 1, r2, r1] - 12*cG[1, r1]*
      cG[0, 1, 0, 1, 1, r2, r1] - 4*cG[1, r2]*cG[0, 1, 0, 1, 1, r2, r1] + 
     4*cG[r2, r1]*cG[0, 1, 0, 1, 1, r2, r1] - 
     cG[0, r1]*cG[0, 1, 0, 1, r2, 1, r1] - 9*cG[0, r2]*
      cG[0, 1, 0, 1, r2, 1, r1] - 14*cG[1, r1]*cG[0, 1, 0, 1, r2, 1, r1] - 
     cG[1, r2]*cG[0, 1, 0, 1, r2, 1, r1] + 9*cG[r2, r1]*
      cG[0, 1, 0, 1, r2, 1, r1] - 6*cG[0, r1]*cG[0, 1, 0, 1, r2, r2, r1] + 
     5*cG[0, r2]*cG[0, 1, 0, 1, r2, r2, r1] - 
     5*cG[1, r1]*cG[0, 1, 0, 1, r2, r2, r1] - 
     9*cG[1, r2]*cG[0, 1, 0, 1, r2, r2, r1] - 
     4*cG[r2, r1]*cG[0, 1, 0, 1, r2, r2, r1] + 
     cG[0, r1]*cG[0, 1, 0, r2, 0, r2, r1] + 
     cG[0, r2]*cG[0, 1, 0, r2, 0, r2, r1] + 
     3*cG[1, r1]*cG[0, 1, 0, r2, 0, r2, r1] + 
     cG[1, r2]*cG[0, 1, 0, r2, 0, r2, r1] + 
     3*cG[0, r1]*cG[0, 1, 0, r2, 1, 1, r1] - 15*cG[0, r2]*
      cG[0, 1, 0, r2, 1, 1, r1] - 18*cG[1, r1]*cG[0, 1, 0, r2, 1, 1, r1] + 
     cG[1, r2]*cG[0, 1, 0, r2, 1, 1, r1] + 15*cG[r2, r1]*
      cG[0, 1, 0, r2, 1, 1, r1] - 13*cG[0, r1]*cG[0, 1, 0, r2, 1, r2, r1] + 
     21*cG[0, r2]*cG[0, 1, 0, r2, 1, r2, r1] + 
     11*cG[1, r1]*cG[0, 1, 0, r2, 1, r2, r1] - 
     10*cG[1, r2]*cG[0, 1, 0, r2, 1, r2, r1] - 
     21*cG[r2, r1]*cG[0, 1, 0, r2, 1, r2, r1] - 
     16*cG[0, r1]*cG[0, 1, 0, r2, r2, 1, r1] + 
     28*cG[0, r2]*cG[0, 1, 0, r2, r2, 1, r1] + 
     21*cG[1, r1]*cG[0, 1, 0, r2, r2, 1, r1] - 
     8*cG[1, r2]*cG[0, 1, 0, r2, r2, 1, r1] - 29*cG[r2, r1]*
      cG[0, 1, 0, r2, r2, 1, r1] + 30*cG[0, r1]*cG[0, 1, 0, r2, r2, r2, r1] - 
     53*cG[0, r2]*cG[0, 1, 0, r2, r2, r2, r1] - 
     51*cG[1, r1]*cG[0, 1, 0, r2, r2, r2, r1] + 
     9*cG[1, r2]*cG[0, 1, 0, r2, r2, r2, r1] + 
     60*cG[r2, r1]*cG[0, 1, 0, r2, r2, r2, r1] - 
     cG[0, r1]*cG[0, 1, 1, 0, 1, r2, r1] - 4*cG[0, r2]*
      cG[0, 1, 1, 0, 1, r2, r1] - 8*cG[1, r1]*cG[0, 1, 1, 0, 1, r2, r1] + 
     4*cG[r2, r1]*cG[0, 1, 1, 0, 1, r2, r1] + 
     3*cG[0, r1]*cG[0, 1, 1, 0, r2, 1, r1] - 
     9*cG[0, r2]*cG[0, 1, 1, 0, r2, 1, r1] - 10*cG[1, r1]*
      cG[0, 1, 1, 0, r2, 1, r1] + 3*cG[1, r2]*cG[0, 1, 1, 0, r2, 1, r1] + 
     9*cG[r2, r1]*cG[0, 1, 1, 0, r2, 1, r1] - 
     4*cG[0, r1]*cG[0, 1, 1, 0, r2, r2, r1] + 
     7*cG[0, r2]*cG[0, 1, 1, 0, r2, r2, r1] + 
     9*cG[1, r1]*cG[0, 1, 1, 0, r2, r2, r1] + 
     cG[1, r2]*cG[0, 1, 1, 0, r2, r2, r1] - 8*cG[r2, r1]*
      cG[0, 1, 1, 0, r2, r2, r1] + 3*cG[0, r1]*cG[0, 1, 1, 1, 0, r2, r1] - 
     6*cG[0, r2]*cG[0, 1, 1, 1, 0, r2, r1] - 
     6*cG[1, r1]*cG[0, 1, 1, 1, 0, r2, r1] + 
     4*cG[1, r2]*cG[0, 1, 1, 1, 0, r2, r1] + 6*cG[r2, r1]*
      cG[0, 1, 1, 1, 0, r2, r1] - 12*cG[0, r1]*cG[0, 1, 1, 1, 1, 1, r1] + 
     12*cG[0, r2]*cG[0, 1, 1, 1, 1, 1, r1] - 12*cG[1, r2]*
      cG[0, 1, 1, 1, 1, 1, r1] - 12*cG[r2, r1]*cG[0, 1, 1, 1, 1, 1, r1] - 
     12*cG[0, r2]*cG[0, 1, 1, 1, 1, 1, r2] - 12*cG[1, r1]*
      cG[0, 1, 1, 1, 1, 1, r2] + 12*cG[r2, r1]*cG[0, 1, 1, 1, 1, 1, r2] + 
     6*cG[0, r2]*cG[0, 1, 1, 1, 1, r2, r1] + 
     6*cG[1, r1]*cG[0, 1, 1, 1, 1, r2, r1] + 
     6*cG[1, r2]*cG[0, 1, 1, 1, 1, r2, r1] - 6*cG[r2, r1]*
      cG[0, 1, 1, 1, 1, r2, r1] + 3*cG[0, r1]*cG[0, 1, 1, 1, r2, 1, r1] + 
     2*cG[0, r2]*cG[0, 1, 1, 1, r2, 1, r1] + 10*cG[1, r1]*
      cG[0, 1, 1, 1, r2, 1, r1] + 8*cG[1, r2]*cG[0, 1, 1, 1, r2, 1, r1] - 
     5*cG[r2, r1]*cG[0, 1, 1, 1, r2, 1, r1] - 
     2*cG[0, r1]*cG[0, 1, 1, 1, r2, r2, r1] - 
     5*cG[1, r1]*cG[0, 1, 1, 1, r2, r2, r1] - 
     9*cG[1, r2]*cG[0, 1, 1, 1, r2, r2, r1] - 
     cG[0, r1]*cG[0, 1, 1, r2, 0, r2, r1] + 
     2*cG[0, r2]*cG[0, 1, 1, r2, 0, r2, r1] + 
     6*cG[1, r1]*cG[0, 1, 1, r2, 0, r2, r1] + 
     3*cG[1, r2]*cG[0, 1, 1, r2, 0, r2, r1] - 
     3*cG[r2, r1]*cG[0, 1, 1, r2, 0, r2, r1] + 
     3*cG[0, r1]*cG[0, 1, 1, r2, 1, 1, r1] + 
     8*cG[0, r2]*cG[0, 1, 1, r2, 1, 1, r1] + 18*cG[1, r1]*
      cG[0, 1, 1, r2, 1, 1, r1] + 10*cG[1, r2]*cG[0, 1, 1, r2, 1, 1, r1] - 
     11*cG[r2, r1]*cG[0, 1, 1, r2, 1, 1, r1] + 
     5*cG[0, r1]*cG[0, 1, 1, r2, 1, r2, r1] - 
     17*cG[0, r2]*cG[0, 1, 1, r2, 1, r2, r1] - 
     14*cG[1, r1]*cG[0, 1, 1, r2, 1, r2, r1] - 
     3*cG[1, r2]*cG[0, 1, 1, r2, 1, r2, r1] + 15*cG[r2, r1]*
      cG[0, 1, 1, r2, 1, r2, r1] + 4*cG[0, r1]*cG[0, 1, 1, r2, r2, 1, r1] - 
     18*cG[0, r2]*cG[0, 1, 1, r2, r2, 1, r1] - 
     17*cG[1, r1]*cG[0, 1, 1, r2, r2, 1, r1] - 
     3*cG[1, r2]*cG[0, 1, 1, r2, r2, 1, r1] + 18*cG[r2, r1]*
      cG[0, 1, 1, r2, r2, 1, r1] - 8*cG[0, r1]*cG[0, 1, 1, r2, r2, r2, r1] + 
     26*cG[0, r2]*cG[0, 1, 1, r2, r2, r2, r1] + 
     19*cG[1, r1]*cG[0, 1, 1, r2, r2, r2, r1] + 
     cG[1, r2]*cG[0, 1, 1, r2, r2, r2, r1] - 24*cG[r2, r1]*
      cG[0, 1, 1, r2, r2, r2, r1] - 7*cG[0, r1]*cG[0, 1, r2, 0, r2, 1, r1] + 
     10*cG[0, r2]*cG[0, 1, r2, 0, r2, 1, r1] + 
     9*cG[1, r1]*cG[0, 1, r2, 0, r2, 1, r1] - 
     2*cG[1, r2]*cG[0, 1, r2, 0, r2, 1, r1] - 11*cG[r2, r1]*
      cG[0, 1, r2, 0, r2, 1, r1] + 13*cG[0, r1]*cG[0, 1, r2, 0, r2, r2, r1] - 
     24*cG[0, r2]*cG[0, 1, r2, 0, r2, r2, r1] - 
     29*cG[1, r1]*cG[0, 1, r2, 0, r2, r2, r1] - 
     cG[1, r2]*cG[0, 1, r2, 0, r2, r2, r1] + 28*cG[r2, r1]*
      cG[0, 1, r2, 0, r2, r2, r1] + 2*cG[0, r2]*cG[0, 1, r2, 1, 0, r2, r1] + 
     7*cG[1, r1]*cG[0, 1, r2, 1, 0, r2, r1] + 
     4*cG[1, r2]*cG[0, 1, r2, 1, 0, r2, r1] - 
     3*cG[r2, r1]*cG[0, 1, r2, 1, 0, r2, r1] + 
     3*cG[0, r1]*cG[0, 1, r2, 1, 1, 1, r1] + 21*cG[0, r2]*
      cG[0, 1, r2, 1, 1, 1, r1] + 36*cG[1, r1]*cG[0, 1, r2, 1, 1, 1, r1] + 
     15*cG[1, r2]*cG[0, 1, r2, 1, 1, 1, r1] - 24*cG[r2, r1]*
      cG[0, 1, r2, 1, 1, 1, r1] + 16*cG[0, r1]*cG[0, 1, r2, 1, 1, r2, r1] - 
     34*cG[0, r2]*cG[0, 1, r2, 1, 1, r2, r1] - 
     25*cG[1, r1]*cG[0, 1, r2, 1, 1, r2, r1] + 
     3*cG[1, r2]*cG[0, 1, r2, 1, 1, r2, r1] + 32*cG[r2, r1]*
      cG[0, 1, r2, 1, 1, r2, r1] + 12*cG[0, r1]*cG[0, 1, r2, 1, r2, 1, r1] - 
     29*cG[0, r2]*cG[0, 1, r2, 1, r2, 1, r1] - 
     25*cG[1, r1]*cG[0, 1, r2, 1, r2, 1, r1] + 
     29*cG[r2, r1]*cG[0, 1, r2, 1, r2, 1, r1] - 
     20*cG[0, r1]*cG[0, 1, r2, 1, r2, r2, r1] + 
     37*cG[0, r2]*cG[0, 1, r2, 1, r2, r2, r1] + 
     26*cG[1, r1]*cG[0, 1, r2, 1, r2, r2, r1] - 
     cG[1, r2]*cG[0, 1, r2, 1, r2, r2, r1] - 36*cG[r2, r1]*
      cG[0, 1, r2, 1, r2, r2, r1] + 5*cG[0, r1]*cG[0, 1, r2, r2, 0, r2, r1] - 
     9*cG[0, r2]*cG[0, 1, r2, r2, 0, r2, r1] - 
     13*cG[1, r1]*cG[0, 1, r2, r2, 0, r2, r1] - 
     2*cG[1, r2]*cG[0, 1, r2, r2, 0, r2, r1] + 
     11*cG[r2, r1]*cG[0, 1, r2, r2, 0, r2, r1] + 
     16*cG[0, r1]*cG[0, 1, r2, r2, 1, 1, r1] - 
     25*cG[0, r2]*cG[0, 1, r2, r2, 1, 1, r1] - 
     20*cG[1, r1]*cG[0, 1, r2, r2, 1, 1, r1] + 
     cG[1, r2]*cG[0, 1, r2, r2, 1, 1, r1] + 25*cG[r2, r1]*
      cG[0, 1, r2, r2, 1, 1, r1] - 21*cG[0, r1]*cG[0, 1, r2, r2, 1, r2, r1] + 
     32*cG[0, r2]*cG[0, 1, r2, r2, 1, r2, r1] + 
     21*cG[1, r1]*cG[0, 1, r2, r2, 1, r2, r1] + 
     cG[1, r2]*cG[0, 1, r2, r2, 1, r2, r1] - 29*cG[r2, r1]*
      cG[0, 1, r2, r2, 1, r2, r1] - 16*cG[0, r1]*cG[0, 1, r2, r2, r2, 1, 
       r1] + 27*cG[0, r2]*cG[0, 1, r2, r2, r2, 1, r1] + 
     22*cG[1, r1]*cG[0, 1, r2, r2, r2, 1, r1] + 
     9*cG[1, r2]*cG[0, 1, r2, r2, r2, 1, r1] - 
     22*cG[r2, r1]*cG[0, 1, r2, r2, r2, 1, r1] - 
     45*cG[0, r1]*cG[0, 1, r2, r2, r2, r2, r1] + 
     57*cG[0, r2]*cG[0, 1, r2, r2, r2, r2, r1] - 
     9*cG[1, r1]*cG[0, 1, r2, r2, r2, r2, r1] - 
     93*cG[1, r2]*cG[0, 1, r2, r2, r2, r2, r1] - 
     60*cG[r2, r1]*cG[0, 1, r2, r2, r2, r2, r1] - 
     2*cG[0, r2]*cG[0, r2, 0, r2, 1, 1, r1] - 
     7*cG[1, r1]*cG[0, r2, 0, r2, 1, 1, r1] - 
     cG[1, r2]*cG[0, r2, 0, r2, 1, 1, r1] + 2*cG[r2, r1]*
      cG[0, r2, 0, r2, 1, 1, r1] - cG[0, r2]*cG[0, r2, 0, r2, 1, r2, r1] + 
     9*cG[1, r1]*cG[0, r2, 0, r2, 1, r2, r1] + 
     7*cG[1, r2]*cG[0, r2, 0, r2, 1, r2, r1] - 
     2*cG[r2, r1]*cG[0, r2, 0, r2, 1, r2, r1] + 
     cG[0, r2]*cG[0, r2, 0, r2, r2, 1, r1] + 13*cG[1, r1]*
      cG[0, r2, 0, r2, r2, 1, r1] + 8*cG[1, r2]*cG[0, r2, 0, r2, r2, 1, r1] - 
     5*cG[r2, r1]*cG[0, r2, 0, r2, r2, 1, r1] - 
     4*cG[1, r1]*cG[0, r2, 0, r2, r2, r2, r1] - 
     4*cG[1, r2]*cG[0, r2, 0, r2, r2, r2, r1] - 
     2*cG[0, r1]*cG[0, r2, 1, 0, r2, r2, r1] + 
     3*cG[0, r2]*cG[0, r2, 1, 0, r2, r2, r1] + 
     6*cG[1, r1]*cG[0, r2, 1, 0, r2, r2, r1] + 
     cG[1, r2]*cG[0, r2, 1, 0, r2, r2, r1] - 5*cG[r2, r1]*
      cG[0, r2, 1, 0, r2, r2, r1] + 6*cG[0, r1]*cG[0, r2, 1, 1, 1, 1, r1] - 
     12*cG[0, r2]*cG[0, r2, 1, 1, 1, 1, r1] + 
     12*cG[1, r2]*cG[0, r2, 1, 1, 1, 1, r1] + 
     6*cG[r2, r1]*cG[0, r2, 1, 1, 1, 1, r1] + 
     7*cG[0, r1]*cG[0, r2, 1, 1, 1, r2, r1] - 
     14*cG[0, r2]*cG[0, r2, 1, 1, 1, r2, r1] - 
     9*cG[1, r1]*cG[0, r2, 1, 1, 1, r2, r1] - 
     2*cG[1, r2]*cG[0, r2, 1, 1, 1, r2, r1] + 10*cG[r2, r1]*
      cG[0, r2, 1, 1, 1, r2, r1] + 2*cG[0, r1]*cG[0, r2, 1, 1, r2, 1, r1] - 
     8*cG[0, r2]*cG[0, r2, 1, 1, r2, 1, r1] - 
     13*cG[1, r1]*cG[0, r2, 1, 1, r2, 1, r1] - 
     7*cG[1, r2]*cG[0, r2, 1, 1, r2, 1, r1] + 
     9*cG[r2, r1]*cG[0, r2, 1, 1, r2, 1, r1] - 
     2*cG[0, r1]*cG[0, r2, 1, 1, r2, r2, r1] + 
     6*cG[0, r2]*cG[0, r2, 1, 1, r2, r2, r1] + 
     9*cG[1, r1]*cG[0, r2, 1, 1, r2, r2, r1] + 
     10*cG[1, r2]*cG[0, r2, 1, 1, r2, r2, r1] - 
     6*cG[r2, r1]*cG[0, r2, 1, 1, r2, r2, r1] + 
     2*cG[0, r1]*cG[0, r2, 1, r2, 1, 1, r1] - 
     14*cG[0, r2]*cG[0, r2, 1, r2, 1, 1, r1] - 
     21*cG[1, r1]*cG[0, r2, 1, r2, 1, 1, r1] - 
     9*cG[1, r2]*cG[0, r2, 1, r2, 1, 1, r1] + 15*cG[r2, r1]*
      cG[0, r2, 1, r2, 1, 1, r1] - 13*cG[0, r1]*cG[0, r2, 1, r2, 1, r2, r1] + 
     27*cG[0, r2]*cG[0, r2, 1, r2, 1, r2, r1] + 
     18*cG[1, r1]*cG[0, r2, 1, r2, 1, r2, r1] + 
     cG[1, r2]*cG[0, r2, 1, r2, 1, r2, r1] - 24*cG[r2, r1]*
      cG[0, r2, 1, r2, 1, r2, r1] - 12*cG[0, r1]*cG[0, r2, 1, r2, r2, 1, 
       r1] + 28*cG[0, r2]*cG[0, r2, 1, r2, r2, 1, r1] + 
     21*cG[1, r1]*cG[0, r2, 1, r2, r2, 1, r1] + 
     cG[1, r2]*cG[0, r2, 1, r2, r2, 1, r1] - 27*cG[r2, r1]*
      cG[0, r2, 1, r2, r2, 1, r1] + 29*cG[0, r1]*cG[0, r2, 1, r2, r2, r2, 
       r1] - 56*cG[0, r2]*cG[0, r2, 1, r2, r2, r2, r1] - 
     28*cG[1, r1]*cG[0, r2, 1, r2, r2, r2, r1] + 
     8*cG[1, r2]*cG[0, r2, 1, r2, r2, r2, r1] + 
     48*cG[r2, r1]*cG[0, r2, 1, r2, r2, r2, r1] - 
     24*cG[0, r2]*cG[0, r2, r2, 1, 1, 1, r1] - 
     42*cG[1, r1]*cG[0, r2, r2, 1, 1, 1, r1] - 
     18*cG[1, r2]*cG[0, r2, r2, 1, 1, 1, r1] + 
     27*cG[r2, r1]*cG[0, r2, r2, 1, 1, 1, r1] - 
     23*cG[0, r1]*cG[0, r2, r2, 1, 1, r2, r1] + 
     42*cG[0, r2]*cG[0, r2, r2, 1, 1, r2, r1] + 
     28*cG[1, r1]*cG[0, r2, r2, 1, 1, r2, r1] - 
     4*cG[1, r2]*cG[0, r2, r2, 1, 1, r2, r1] - 
     39*cG[r2, r1]*cG[0, r2, r2, 1, 1, r2, r1] - 
     19*cG[0, r1]*cG[0, r2, r2, 1, r2, 1, r1] + 
     37*cG[0, r2]*cG[0, r2, r2, 1, r2, 1, r1] + 
     28*cG[1, r1]*cG[0, r2, r2, 1, r2, 1, r1] - 
     cG[1, r2]*cG[0, r2, r2, 1, r2, 1, r1] - 36*cG[r2, r1]*
      cG[0, r2, r2, 1, r2, 1, r1] + 29*cG[0, r1]*cG[0, r2, r2, 1, r2, r2, 
       r1] - 51*cG[0, r2]*cG[0, r2, r2, 1, r2, r2, r1] - 
     33*cG[1, r1]*cG[0, r2, r2, 1, r2, r2, r1] + 
     3*cG[1, r2]*cG[0, r2, r2, 1, r2, r2, r1] + 
     48*cG[r2, r1]*cG[0, r2, r2, 1, r2, r2, r1] - 
     23*cG[0, r1]*cG[0, r2, r2, r2, 1, 1, r1] + 
     33*cG[0, r2]*cG[0, r2, r2, r2, 1, 1, r1] + 
     23*cG[1, r1]*cG[0, r2, r2, r2, 1, 1, r1] - 
     2*cG[1, r2]*cG[0, r2, r2, r2, 1, 1, r1] - 
     32*cG[r2, r1]*cG[0, r2, r2, r2, 1, 1, r1] + 
     30*cG[0, r1]*cG[0, r2, r2, r2, 1, r2, r1] - 
     46*cG[0, r2]*cG[0, r2, r2, r2, 1, r2, r1] - 
     28*cG[1, r1]*cG[0, r2, r2, r2, 1, r2, r1] + 
     cG[1, r2]*cG[0, r2, r2, r2, 1, r2, r1] + 41*cG[r2, r1]*
      cG[0, r2, r2, r2, 1, r2, r1] + 25*cG[0, r1]*cG[0, r2, r2, r2, r2, 1, 
       r1] - 41*cG[0, r2]*cG[0, r2, r2, r2, r2, 1, r1] - 
     29*cG[1, r1]*cG[0, r2, r2, r2, r2, 1, r1] - 
     7*cG[1, r2]*cG[0, r2, r2, r2, r2, 1, r1] + 
     34*cG[r2, r1]*cG[0, r2, r2, r2, r2, 1, r1] + 
     21*cG[1, r1]*cG[0, r2, r2, r2, r2, r2, r1] + 
     81*cG[1, r2]*cG[0, r2, r2, r2, r2, r2, r1] + 
     58*cG[0, r1]*cG[1, 1, 1, 1, 1, r2, r1] - 128*cG[0, r2]*
      cG[1, 1, 1, 1, 1, r2, r1] + 100*cG[1, r1]*cG[1, 1, 1, 1, 1, r2, r1] + 
     28*cG[1, r2]*cG[1, 1, 1, 1, 1, r2, r1] + 128*cG[r2, r1]*
      cG[1, 1, 1, 1, 1, r2, r1] + 36*cG[0, r1]*cG[1, 1, 1, 1, r2, r2, r1] - 
     112*cG[0, r2]*cG[1, 1, 1, 1, r2, r2, r1] + 
     101*cG[1, r1]*cG[1, 1, 1, 1, r2, r2, r1] + 
     11*cG[1, r2]*cG[1, 1, 1, 1, r2, r2, r1] + 112*cG[r2, r1]*
      cG[1, 1, 1, 1, r2, r2, r1] - 2*cG[0, r1]*cG[1, 1, 1, r2, 1, r2, r1] + 
     9*cG[0, r2]*cG[1, 1, 1, r2, 1, r2, r1] - 
     6*cG[1, r1]*cG[1, 1, 1, r2, 1, r2, r1] - 
     3*cG[1, r2]*cG[1, 1, 1, r2, 1, r2, r1] - 
     9*cG[r2, r1]*cG[1, 1, 1, r2, 1, r2, r1] + 
     34*cG[0, r1]*cG[1, 1, 1, r2, r2, r2, r1] - 
     124*cG[0, r2]*cG[1, 1, 1, r2, r2, r2, r1] + 
     107*cG[1, r1]*cG[1, 1, 1, r2, r2, r2, r1] + 
     7*cG[1, r2]*cG[1, 1, 1, r2, r2, r2, r1] + 114*cG[r2, r1]*
      cG[1, 1, 1, r2, r2, r2, r1] - 3*cG[0, r1]*cG[1, 1, r2, 1, r2, r2, r1] + 
     8*cG[0, r2]*cG[1, 1, r2, 1, r2, r2, r1] - 
     7*cG[1, r1]*cG[1, 1, r2, 1, r2, r2, r1] - 
     7*cG[1, r2]*cG[1, 1, r2, 1, r2, r2, r1] - 
     14*cG[r2, r1]*cG[1, 1, r2, 1, r2, r2, r1] + 
     cG[0, r1]*cG[1, 1, r2, r2, 1, r2, r1] + 
     5*cG[0, r2]*cG[1, 1, r2, r2, 1, r2, r1] - 
     5*cG[1, r1]*cG[1, 1, r2, r2, 1, r2, r1] - 
     2*cG[1, r2]*cG[1, 1, r2, r2, 1, r2, r1] - 
     7*cG[r2, r1]*cG[1, 1, r2, r2, 1, r2, r1] + 
     45*cG[0, r1]*cG[1, 1, r2, r2, r2, r2, r1] - 
     167*cG[0, r2]*cG[1, 1, r2, r2, r2, r2, r1] + 
     143*cG[1, r1]*cG[1, 1, r2, r2, r2, r2, r1] + 
     41*cG[1, r2]*cG[1, 1, r2, r2, r2, r2, r1] + 
     184*cG[r2, r1]*cG[1, 1, r2, r2, r2, r2, r1] + 
     2*cG[0, r1]*cG[1, r2, 1, r2, r2, r2, r1] - 
     9*cG[0, r2]*cG[1, r2, 1, r2, r2, r2, r1] + 
     7*cG[1, r1]*cG[1, r2, 1, r2, r2, r2, r1] + 
     7*cG[1, r2]*cG[1, r2, 1, r2, r2, r2, r1] + 
     14*cG[r2, r1]*cG[1, r2, 1, r2, r2, r2, r1] - 
     81*cG[0, r1]*cG[1, r2, r2, r2, r2, r2, r1] + 
     21*cG[0, r2]*cG[1, r2, r2, r2, r2, r2, r1] + 
     102*cG[1, r1]*cG[1, r2, r2, r2, r2, r2, r1] - 
     102*cG[1, r2]*cG[1, r2, r2, r2, r2, r2, r1] + 
     400*cG[0, 0, 0, 0, 0, 0, 1, r1] + 400*cG[0, 0, 0, 0, 0, 0, 1, r2] + 
     160*cG[0, 0, 0, 0, 0, 1, 1, r1] + 160*cG[0, 0, 0, 0, 0, 1, 1, r2] + 
     260*cG[0, 0, 0, 0, 0, 1, r2, r1] + 60*cG[0, 0, 0, 0, 0, r2, 1, r1] + 
     40*cG[0, 0, 0, 0, 1, 0, 1, r1] + 40*cG[0, 0, 0, 0, 1, 0, 1, r2] + 
     60*cG[0, 0, 0, 0, 1, 0, r2, r1] - 16*cG[0, 0, 0, 0, 1, 1, 1, r1] - 
     16*cG[0, 0, 0, 0, 1, 1, 1, r2] + 16*cG[0, 0, 0, 0, 1, 1, r2, r1] + 
     12*cG[0, 0, 0, 0, 1, r2, 1, r1] + 140*cG[0, 0, 0, 0, 1, r2, r2, r1] + 
     80*cG[0, 0, 0, 0, r2, 0, 1, r1] - 48*cG[0, 0, 0, 0, r2, 1, 1, r1] - 
     48*cG[0, 0, 0, 0, r2, 1, r2, r1] - 92*cG[0, 0, 0, 0, r2, r2, 1, r1] + 
     12*cG[0, 0, 0, 1, 0, 0, 1, r1] + 12*cG[0, 0, 0, 1, 0, 0, 1, r2] + 
     24*cG[0, 0, 0, 1, 0, 0, r2, r1] - 28*cG[0, 0, 0, 1, 0, 1, 1, r1] - 
     28*cG[0, 0, 0, 1, 0, 1, 1, r2] + 10*cG[0, 0, 0, 1, 0, 1, r2, r1] + 
     6*cG[0, 0, 0, 1, 0, r2, 1, r1] + 12*cG[0, 0, 0, 1, 0, r2, r2, r1] - 
     4*cG[0, 0, 0, 1, 1, 0, 1, r1] - 4*cG[0, 0, 0, 1, 1, 0, 1, r2] - 
     18*cG[0, 0, 0, 1, 1, 0, r2, r1] + 28*cG[0, 0, 0, 1, 1, 1, 1, r1] + 
     28*cG[0, 0, 0, 1, 1, 1, 1, r2] - 10*cG[0, 0, 0, 1, 1, 1, r2, r1] - 
     12*cG[0, 0, 0, 1, 1, r2, 1, r1] + 46*cG[0, 0, 0, 1, 1, r2, r2, r1] + 
     16*cG[0, 0, 0, 1, r2, 0, 1, r1] + 30*cG[0, 0, 0, 1, r2, 0, r2, r1] - 
     48*cG[0, 0, 0, 1, r2, 1, 1, r1] + 72*cG[0, 0, 0, 1, r2, 1, r2, r1] + 
     98*cG[0, 0, 0, 1, r2, r2, 1, r1] + 62*cG[0, 0, 0, 1, r2, r2, r2, r1] + 
     26*cG[0, 0, 0, r2, 0, 0, 1, r1] - 26*cG[0, 0, 0, r2, 0, 1, 1, r1] + 
     14*cG[0, 0, 0, r2, 0, 1, r2, r1] - 12*cG[0, 0, 0, r2, 0, r2, 1, r1] + 
     4*cG[0, 0, 0, r2, 1, 0, 1, r1] + 6*cG[0, 0, 0, r2, 1, 0, r2, r1] - 
     42*cG[0, 0, 0, r2, 1, 1, 1, r1] + 48*cG[0, 0, 0, r2, 1, 1, r2, r1] + 
     62*cG[0, 0, 0, r2, 1, r2, 1, r1] - 36*cG[0, 0, 0, r2, 1, r2, r2, r1] - 
     22*cG[0, 0, 0, r2, r2, 0, 1, r1] + 98*cG[0, 0, 0, r2, r2, 1, 1, r1] - 
     32*cG[0, 0, 0, r2, r2, 1, r2, r1] - 58*cG[0, 0, 0, r2, r2, r2, 1, r1] - 
     8*cG[0, 0, 1, 0, 0, 1, 1, r1] - 8*cG[0, 0, 1, 0, 0, 1, 1, r2] + 
     8*cG[0, 0, 1, 0, 0, 1, r2, r1] + 4*cG[0, 0, 1, 0, 0, r2, 1, r1] + 
     10*cG[0, 0, 1, 0, 0, r2, r2, r1] + 4*cG[0, 0, 1, 0, 1, 1, 1, r1] + 
     4*cG[0, 0, 1, 0, 1, 1, 1, r2] - 10*cG[0, 0, 1, 0, 1, 1, r2, r1] - 
     6*cG[0, 0, 1, 0, 1, r2, 1, r1] + 14*cG[0, 0, 1, 0, 1, r2, r2, r1] + 
     8*cG[0, 0, 1, 0, r2, 0, 1, r1] + 14*cG[0, 0, 1, 0, r2, 0, r2, r1] - 
     10*cG[0, 0, 1, 0, r2, 1, 1, r1] + 22*cG[0, 0, 1, 0, r2, 1, r2, r1] + 
     36*cG[0, 0, 1, 0, r2, r2, 1, r1] - 34*cG[0, 0, 1, 0, r2, r2, r2, r1] + 
     4*cG[0, 0, 1, 1, 0, 1, 1, r1] + 4*cG[0, 0, 1, 1, 0, 1, 1, r2] - 
     10*cG[0, 0, 1, 1, 0, 1, r2, r1] - 6*cG[0, 0, 1, 1, 0, r2, 1, r1] - 
     22*cG[0, 0, 1, 1, 0, r2, r2, r1] + 4*cG[0, 0, 1, 1, 1, 0, 1, r1] + 
     4*cG[0, 0, 1, 1, 1, 0, 1, r2] - 14*cG[0, 0, 1, 1, 1, 0, r2, r1] + 
     64*cG[0, 0, 1, 1, 1, 1, 1, r1] + 64*cG[0, 0, 1, 1, 1, 1, 1, r2] + 
     36*cG[0, 0, 1, 1, 1, 1, r2, r1] + 42*cG[0, 0, 1, 1, 1, r2, 1, r1] - 
     376*cG[0, 0, 1, 1, 1, r2, r2, r1] - 4*cG[0, 0, 1, 1, r2, 0, 1, r1] + 
     46*cG[0, 0, 1, 1, r2, 1, 1, r1] - 96*cG[0, 0, 1, 1, r2, 1, r2, r1] + 
     210*cG[0, 0, 1, 1, r2, r2, 1, r1] - 124*cG[0, 0, 1, 1, r2, r2, r2, r1] + 
     16*cG[0, 0, 1, r2, 0, 0, r2, r1] - 4*cG[0, 0, 1, r2, 0, 1, 1, r1] + 
     10*cG[0, 0, 1, r2, 0, 1, r2, r1] + 16*cG[0, 0, 1, r2, 0, r2, 1, r1] - 
     16*cG[0, 0, 1, r2, 0, r2, r2, r1] - 4*cG[0, 0, 1, r2, 1, 0, 1, r1] + 
     2*cG[0, 0, 1, r2, 1, 0, r2, r1] + 54*cG[0, 0, 1, r2, 1, 1, 1, r1] - 
     62*cG[0, 0, 1, r2, 1, 1, r2, r1] + 4*cG[0, 0, 1, r2, 1, r2, 1, r1] + 
     30*cG[0, 0, 1, r2, 1, r2, r2, r1] + 20*cG[0, 0, 1, r2, r2, 0, 1, r1] - 
     10*cG[0, 0, 1, r2, r2, 0, r2, r1] - 182*cG[0, 0, 1, r2, r2, 1, 1, r1] + 
     118*cG[0, 0, 1, r2, r2, 1, r2, r1] + 
     170*cG[0, 0, 1, r2, r2, r2, 1, r1] - 
     124*cG[0, 0, 1, r2, r2, r2, r2, r1] - 2*cG[0, 0, r2, 0, 0, r2, 1, r1] + 
     8*cG[0, 0, r2, 0, 1, 0, 1, r1] - 2*cG[0, 0, r2, 0, 1, 0, r2, r1] + 
     4*cG[0, 0, r2, 0, 1, 1, 1, r1] - 2*cG[0, 0, r2, 0, 1, 1, r2, r1] + 
     26*cG[0, 0, r2, 0, 1, r2, r2, r1] - 4*cG[0, 0, r2, 0, r2, 0, 1, r1] + 
     8*cG[0, 0, r2, 0, r2, 1, 1, r1] + 16*cG[0, 0, r2, 0, r2, 1, r2, r1] - 
     2*cG[0, 0, r2, 0, r2, r2, 1, r1] - 8*cG[0, 0, r2, 1, 0, 1, 1, r1] + 
     10*cG[0, 0, r2, 1, 0, 1, r2, r1] + 14*cG[0, 0, r2, 1, 0, r2, r2, r1] - 
     12*cG[0, 0, r2, 1, 1, 0, 1, r1] + 12*cG[0, 0, r2, 1, 1, 0, r2, r1] + 
     72*cG[0, 0, r2, 1, 1, 1, 1, r1] - 74*cG[0, 0, r2, 1, 1, 1, r2, r1] - 
     40*cG[0, 0, r2, 1, 1, r2, 1, r1] + 72*cG[0, 0, r2, 1, 1, r2, r2, r1] + 
     14*cG[0, 0, r2, 1, r2, 0, 1, r1] + 4*cG[0, 0, r2, 1, r2, 0, r2, r1] - 
     40*cG[0, 0, r2, 1, r2, 1, 1, r1] + 74*cG[0, 0, r2, 1, r2, 1, r2, r1] + 
     68*cG[0, 0, r2, 1, r2, r2, 1, r1] - 138*cG[0, 0, r2, 1, r2, r2, r2, 
       r1] + 38*cG[0, 0, r2, r2, 0, 1, 1, r1] + 
     6*cG[0, 0, r2, r2, 0, 1, r2, r1] - 6*cG[0, 0, r2, r2, 0, r2, 1, r1] + 
     22*cG[0, 0, r2, r2, 1, 0, 1, r1] + 92*cG[0, 0, r2, r2, 1, 1, 1, r1] + 
     46*cG[0, 0, r2, r2, 1, 1, r2, r1] + 8*cG[0, 0, r2, r2, 1, r2, 1, r1] - 
     72*cG[0, 0, r2, r2, 1, r2, r2, r1] - 4*cG[0, 0, r2, r2, r2, 0, 1, r1] - 
     18*cG[0, 0, r2, r2, r2, 1, 1, r1] - 48*cG[0, 0, r2, r2, r2, 1, r2, r1] - 
     24*cG[0, 0, r2, r2, r2, r2, 1, r1] - 8*cG[0, 1, 0, 1, 0, r2, r2, r1] + 
     24*cG[0, 1, 0, 1, 1, 1, 1, r1] + 24*cG[0, 1, 0, 1, 1, 1, 1, r2] + 
     12*cG[0, 1, 0, 1, 1, 1, r2, r1] + 24*cG[0, 1, 0, 1, 1, r2, 1, r1] - 
     196*cG[0, 1, 0, 1, 1, r2, r2, r1] + 2*cG[0, 1, 0, 1, r2, 0, r2, r1] + 
     28*cG[0, 1, 0, 1, r2, 1, 1, r1] - 52*cG[0, 1, 0, 1, r2, 1, r2, r1] + 
     102*cG[0, 1, 0, 1, r2, r2, 1, r1] - 62*cG[0, 1, 0, 1, r2, r2, r2, r1] + 
     4*cG[0, 1, 0, r2, 0, 1, 1, r1] - 2*cG[0, 1, 0, r2, 0, 1, r2, r1] - 
     6*cG[0, 1, 0, r2, 0, r2, 1, r1] + 2*cG[0, 1, 0, r2, 1, 0, r2, r1] + 
     36*cG[0, 1, 0, r2, 1, 1, 1, r1] - 30*cG[0, 1, 0, r2, 1, 1, r2, r1] - 
     2*cG[0, 1, 0, r2, 1, r2, 1, r1] + 18*cG[0, 1, 0, r2, 1, r2, r2, r1] - 
     94*cG[0, 1, 0, r2, r2, 1, 1, r1] + 66*cG[0, 1, 0, r2, r2, 1, r2, r1] + 
     102*cG[0, 1, 0, r2, r2, r2, 1, r1] - 
     158*cG[0, 1, 0, r2, r2, r2, r2, r1] + 8*cG[0, 1, 1, 0, 1, 1, 1, r1] + 
     8*cG[0, 1, 1, 0, 1, 1, 1, r2] + 4*cG[0, 1, 1, 0, 1, 1, r2, r1] + 
     16*cG[0, 1, 1, 0, 1, r2, 1, r1] - 76*cG[0, 1, 1, 0, 1, r2, r2, r1] + 
     2*cG[0, 1, 1, 0, r2, 0, r2, r1] + 20*cG[0, 1, 1, 0, r2, 1, 1, r1] - 
     52*cG[0, 1, 1, 0, r2, 1, r2, r1] - 18*cG[0, 1, 1, 0, r2, r2, 1, r1] + 
     22*cG[0, 1, 1, 0, r2, r2, r2, r1] + 12*cG[0, 1, 1, 1, 0, r2, 1, r1] - 
     20*cG[0, 1, 1, 1, 0, r2, r2, r1] - 12*cG[0, 1, 1, 1, 1, 0, r2, r1] + 
     24*cG[0, 1, 1, 1, 1, 1, r2, r1] - 12*cG[0, 1, 1, 1, 1, r2, 1, r1] + 
     12*cG[0, 1, 1, 1, 1, r2, r2, r1] - 8*cG[0, 1, 1, 1, r2, 0, r2, r1] - 
     20*cG[0, 1, 1, 1, r2, 1, 1, r1] + 10*cG[0, 1, 1, 1, r2, 1, r2, r1] + 
     10*cG[0, 1, 1, 1, r2, r2, 1, r1] - 34*cG[0, 1, 1, r2, 0, 1, r2, r1] - 
     12*cG[0, 1, 1, r2, 0, r2, 1, r1] + 10*cG[0, 1, 1, r2, 0, r2, r2, r1] - 
     4*cG[0, 1, 1, r2, 1, 0, r2, r1] - 36*cG[0, 1, 1, r2, 1, 1, 1, r1] + 
     22*cG[0, 1, 1, r2, 1, 1, r2, r1] + 28*cG[0, 1, 1, r2, 1, r2, 1, r1] - 
     30*cG[0, 1, 1, r2, 1, r2, r2, r1] + 2*cG[0, 1, 1, r2, r2, 0, r2, r1] + 
     34*cG[0, 1, 1, r2, r2, 1, 1, r1] - 36*cG[0, 1, 1, r2, r2, 1, r2, r1] - 
     38*cG[0, 1, 1, r2, r2, r2, 1, r1] + 48*cG[0, 1, 1, r2, r2, r2, r2, r1] + 
     20*cG[0, 1, r2, 0, 1, r2, 1, r1] - 24*cG[0, 1, r2, 0, 1, r2, r2, r1] - 
     44*cG[0, 1, r2, 0, r2, 1, 1, r1] + 26*cG[0, 1, r2, 0, r2, 1, r2, r1] + 
     58*cG[0, 1, r2, 0, r2, r2, 1, r1] - 90*cG[0, 1, r2, 0, r2, r2, r2, r1] - 
     40*cG[0, 1, r2, 1, 0, r2, 1, r1] + 20*cG[0, 1, r2, 1, 0, r2, r2, r1] - 
     30*cG[0, 1, r2, 1, 1, 0, r2, r1] - 72*cG[0, 1, r2, 1, 1, 1, 1, r1] + 
     48*cG[0, 1, r2, 1, 1, 1, r2, r1] + 50*cG[0, 1, r2, 1, 1, r2, 1, r1] - 
     64*cG[0, 1, r2, 1, 1, r2, r2, r1] + 8*cG[0, 1, r2, 1, r2, 0, r2, r1] + 
     50*cG[0, 1, r2, 1, r2, 1, 1, r1] - 58*cG[0, 1, r2, 1, r2, 1, r2, r1] - 
     52*cG[0, 1, r2, 1, r2, r2, 1, r1] + 72*cG[0, 1, r2, 1, r2, r2, r2, r1] + 
     26*cG[0, 1, r2, r2, 0, r2, 1, r1] - 52*cG[0, 1, r2, r2, 0, r2, r2, r1] + 
     16*cG[0, 1, r2, r2, 1, 0, r2, r1] + 40*cG[0, 1, r2, r2, 1, 1, 1, r1] - 
     50*cG[0, 1, r2, r2, 1, 1, r2, r1] - 42*cG[0, 1, r2, r2, 1, r2, 1, r1] + 
     58*cG[0, 1, r2, r2, 1, r2, r2, r1] - 
     26*cG[0, 1, r2, r2, r2, 0, r2, r1] - 44*cG[0, 1, r2, r2, r2, 1, 1, r1] + 
     44*cG[0, 1, r2, r2, r2, 1, r2, r1] + 
     18*cG[0, 1, r2, r2, r2, r2, 1, r1] + 
     120*cG[0, 1, r2, r2, r2, r2, r2, r1] - 
     2*cG[0, r2, 0, r2, 0, r2, 1, r1] + 66*cG[0, r2, 0, r2, 1, 1, 1, r1] - 
     12*cG[0, r2, 0, r2, 1, 1, r2, r1] - 18*cG[0, r2, 0, r2, 1, r2, 1, r1] + 
     8*cG[0, r2, 0, r2, 1, r2, r2, r1] - 26*cG[0, r2, 0, r2, r2, 1, 1, r1] + 
     10*cG[0, r2, 0, r2, r2, 1, r2, r1] + 8*cG[0, r2, 0, r2, r2, r2, 1, r1] + 
     26*cG[0, r2, 1, 0, r2, 1, 1, r1] - 4*cG[0, r2, 1, 0, r2, 1, r2, r1] - 
     12*cG[0, r2, 1, 0, r2, r2, 1, r1] + 14*cG[0, r2, 1, 0, r2, r2, r2, r1] + 
     2*cG[0, r2, 1, 1, 0, r2, r2, r1] - 12*cG[0, r2, 1, 1, 1, 1, r2, r1] + 
     18*cG[0, r2, 1, 1, 1, r2, 1, r1] - 20*cG[0, r2, 1, 1, 1, r2, r2, r1] + 
     26*cG[0, r2, 1, 1, r2, 1, 1, r1] - 18*cG[0, r2, 1, 1, r2, 1, r2, r1] - 
     18*cG[0, r2, 1, 1, r2, r2, 1, r1] + 12*cG[0, r2, 1, 1, r2, r2, r2, r1] + 
     2*cG[0, r2, 1, r2, 0, r2, r2, r1] + 42*cG[0, r2, 1, r2, 1, 1, 1, r1] - 
     30*cG[0, r2, 1, r2, 1, 1, r2, r1] - 36*cG[0, r2, 1, r2, 1, r2, 1, r1] + 
     48*cG[0, r2, 1, r2, 1, r2, r2, r1] - 42*cG[0, r2, 1, r2, r2, 1, 1, r1] + 
     54*cG[0, r2, 1, r2, r2, 1, r2, r1] + 
     56*cG[0, r2, 1, r2, r2, r2, 1, r1] - 
     96*cG[0, r2, 1, r2, r2, r2, r2, r1] + 84*cG[0, r2, r2, 1, 1, 1, 1, r1] - 
     54*cG[0, r2, r2, 1, 1, 1, r2, r1] - 56*cG[0, r2, r2, 1, 1, r2, 1, r1] + 
     78*cG[0, r2, r2, 1, 1, r2, r2, r1] - 56*cG[0, r2, r2, 1, r2, 1, 1, r1] + 
     72*cG[0, r2, r2, 1, r2, 1, r2, r1] + 
     66*cG[0, r2, r2, 1, r2, r2, 1, r1] - 
     96*cG[0, r2, r2, 1, r2, r2, r2, r1] - 
     46*cG[0, r2, r2, r2, 1, 1, 1, r1] + 64*cG[0, r2, r2, r2, 1, 1, r2, r1] + 
     56*cG[0, r2, r2, r2, 1, r2, 1, r1] - 
     82*cG[0, r2, r2, r2, 1, r2, r2, r1] + 
     58*cG[0, r2, r2, r2, r2, 1, 1, r1] - 
     68*cG[0, r2, r2, r2, r2, 1, r2, r1] - 
     42*cG[0, r2, r2, r2, r2, r2, 1, r1] - 200*cG[1, 1, 1, 1, 1, 1, r2, r1] - 
     166*cG[1, 1, 1, 1, 1, r2, r2, r1] + 30*cG[1, 1, 1, 1, r2, 1, r2, r1] - 
     316*cG[1, 1, 1, 1, r2, r2, r2, r1] + 6*cG[1, 1, 1, r2, 1, 1, r2, r1] - 
     50*cG[1, 1, 1, r2, 1, r2, r2, r1] - 20*cG[1, 1, 1, r2, r2, 1, r2, r1] - 
     150*cG[1, 1, 1, r2, r2, r2, r2, r1] - 
     30*cG[1, 1, r2, 1, 1, r2, r2, r1] - 14*cG[1, 1, r2, 1, r2, 1, r2, r1] + 
     54*cG[1, 1, r2, 1, r2, r2, r2, r1] + 
     40*cG[1, 1, r2, r2, 1, r2, r2, r1] + 
     26*cG[1, 1, r2, r2, r2, 1, r2, r1] - 
     224*cG[1, 1, r2, r2, r2, r2, r2, r1] + 
     44*cG[1, r2, 1, r2, r2, r2, r2, r1] + 
     24*cG[1, r2, r2, 1, r2, r2, r2, r1] + 
     (11*Pi^2*cG[0, r1]*cG[1, r1]*Zeta[3])/6 + 
     (cG[0, r1]^3*cG[1, r1]*Zeta[3])/2 - Pi^2*cG[0, r2]*cG[1, r1]*Zeta[3] + 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*Zeta[3])/4 - 
     (25*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*Zeta[3])/8 + 
     (15*cG[0, r2]^3*cG[1, r1]*Zeta[3])/8 - (2*Pi^2*cG[1, r1]^2*Zeta[3])/3 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*Zeta[3])/2 + 
     (7*cG[0, r2]^2*cG[1, r1]^2*Zeta[3])/4 - 
     (25*cG[0, r1]*cG[1, r1]^3*Zeta[3])/24 + 
     (89*cG[0, r2]*cG[1, r1]^3*Zeta[3])/24 + (17*cG[1, r1]^4*Zeta[3])/12 + 
     2*Pi^2*cG[0, r1]*cG[1, r2]*Zeta[3] + 
     (2*Pi^2*cG[0, r2]*cG[1, r2]*Zeta[3])/3 + 
     (3*cG[0, r2]^3*cG[1, r2]*Zeta[3])/4 - 
     (3*Pi^2*cG[1, r1]*cG[1, r2]*Zeta[3])/2 + 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2]*Zeta[3])/2 + 
     cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*Zeta[3] - 
     (37*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*Zeta[3])/8 - 
     (29*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*Zeta[3])/4 - 
     (35*cG[1, r1]^3*cG[1, r2]*Zeta[3])/8 - (4*Pi^2*cG[1, r2]^2*Zeta[3])/3 + 
     (3*cG[0, r2]^2*cG[1, r2]^2*Zeta[3])/4 - cG[0, r1]*cG[1, r1]*cG[1, r2]^2*
      Zeta[3] + (27*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*Zeta[3])/4 + 
     (21*cG[1, r1]^2*cG[1, r2]^2*Zeta[3])/4 - 
     (2*cG[0, r2]*cG[1, r2]^3*Zeta[3])/3 - (25*cG[1, r1]*cG[1, r2]^3*Zeta[3])/
      6 + cG[1, r2]^4*Zeta[3] + Pi^2*cG[1, r1]*cG[r2, r1]*Zeta[3] - 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*Zeta[3])/4 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*Zeta[3])/4 - 
     (25*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*Zeta[3])/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*Zeta[3])/2 - 
     2*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*Zeta[3] - 
     (7*cG[1, r1]^3*cG[r2, r1]*Zeta[3])/8 - 
     (5*Pi^2*cG[1, r2]*cG[r2, r1]*Zeta[3])/3 - 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*Zeta[3])/4 + 
     (5*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*Zeta[3])/4 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*Zeta[3])/2 + 
     (25*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*Zeta[3])/4 + 
     cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*Zeta[3] - 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*Zeta[3])/2 + 
     (cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*Zeta[3])/4 - 
     (cG[1, r2]^3*cG[r2, r1]*Zeta[3])/12 - 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*Zeta[3])/8 + 
     (21*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*Zeta[3])/8 - 
     (cG[1, r1]^2*cG[r2, r1]^2*Zeta[3])/2 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*Zeta[3])/2 - 
     (7*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*Zeta[3])/4 - 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*Zeta[3])/8 - 
     (5*cG[1, r2]^2*cG[r2, r1]^2*Zeta[3])/4 - 
     (7*cG[1, r1]*cG[r2, r1]^3*Zeta[3])/8 + 
     (3*cG[1, r2]*cG[r2, r1]^3*Zeta[3])/4 - Pi^2*cG[0, 1, r1]*Zeta[3] - 
     (3*cG[0, r1]^2*cG[0, 1, r1]*Zeta[3])/2 - 
     (11*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*Zeta[3])/2 + 
     7*cG[0, r2]^2*cG[0, 1, r1]*Zeta[3] - 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*Zeta[3])/2 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*Zeta[3])/2 + 
     (5*cG[1, r1]^2*cG[0, 1, r1]*Zeta[3])/2 - 2*cG[0, r1]*cG[1, r2]*
      cG[0, 1, r1]*Zeta[3] - (11*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*Zeta[3])/
      2 - (13*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*Zeta[3])/2 + 
     4*cG[1, r2]^2*cG[0, 1, r1]*Zeta[3] + 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*Zeta[3])/2 - 
     6*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*Zeta[3] + 
     (7*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*Zeta[3])/2 + 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*Zeta[3])/2 + 
     (5*cG[r2, r1]^2*cG[0, 1, r1]*Zeta[3])/2 - 2*Pi^2*cG[0, 1, r2]*Zeta[3] - 
     (7*cG[0, r2]^2*cG[0, 1, r2]*Zeta[3])/2 + 3*cG[0, r1]*cG[1, r1]*
      cG[0, 1, r2]*Zeta[3] + cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*Zeta[3] + 
     4*cG[1, r1]^2*cG[0, 1, r2]*Zeta[3] - 8*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*
      Zeta[3] - 2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*Zeta[3] - 
     2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*Zeta[3] - 4*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, r2]*Zeta[3] + (3*cG[r2, r1]^2*cG[0, 1, r2]*Zeta[3])/2 - 
     4*cG[0, 1, r1]*cG[0, 1, r2]*Zeta[3] - 8*cG[0, r1]*cG[1, r1]*
      cG[0, r2, r1]*Zeta[3] + 15*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*Zeta[3] + 
     (17*cG[1, r1]^2*cG[0, r2, r1]*Zeta[3])/2 + 4*cG[0, r2]*cG[1, r2]*
      cG[0, r2, r1]*Zeta[3] - 10*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*Zeta[3] + 
     (3*cG[1, r2]^2*cG[0, r2, r1]*Zeta[3])/2 - 6*cG[1, r1]*cG[r2, r1]*
      cG[0, r2, r1]*Zeta[3] - 6*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*Zeta[3] - 
     cG[0, 1, r2]*cG[0, r2, r1]*Zeta[3] - 2*Pi^2*cG[1, r2, r1]*Zeta[3] + 
     (3*cG[0, r1]^2*cG[1, r2, r1]*Zeta[3])/2 - 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]*Zeta[3])/2 + 
     (35*cG[0, r2]^2*cG[1, r2, r1]*Zeta[3])/4 - 
     (9*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]*Zeta[3])/2 + 
     12*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]*Zeta[3] + 
     (33*cG[1, r1]^2*cG[1, r2, r1]*Zeta[3])/4 + 4*cG[0, r1]*cG[1, r2]*
      cG[1, r2, r1]*Zeta[3] - (29*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]*Zeta[3])/
      2 - (29*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]*Zeta[3])/2 + 
     (17*cG[1, r2]^2*cG[1, r2, r1]*Zeta[3])/2 + 
     (5*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]*Zeta[3])/2 - 
     (23*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]*Zeta[3])/2 + 
     2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]*Zeta[3] + 
     (7*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]*Zeta[3])/2 + 
     (21*cG[r2, r1]^2*cG[1, r2, r1]*Zeta[3])/4 - 5*cG[0, 1, r1]*cG[1, r2, r1]*
      Zeta[3] - cG[0, 1, r2]*cG[1, r2, r1]*Zeta[3] + 
     10*cG[0, r2, r1]*cG[1, r2, r1]*Zeta[3] - 3*cG[1, r2, r1]^2*Zeta[3] + 
     3*cG[0, r1]*cG[0, 0, 1, r1]*Zeta[3] + 10*cG[0, r2]*cG[0, 0, 1, r1]*
      Zeta[3] - 3*cG[1, r1]*cG[0, 0, 1, r1]*Zeta[3] + 
     7*cG[1, r2]*cG[0, 0, 1, r1]*Zeta[3] - 7*cG[r2, r1]*cG[0, 0, 1, r1]*
      Zeta[3] + 14*cG[0, r2]*cG[0, 0, 1, r2]*Zeta[3] - 
     5*cG[1, r1]*cG[0, 0, 1, r2]*Zeta[3] + 12*cG[1, r2]*cG[0, 0, 1, r2]*
      Zeta[3] + 3*cG[r2, r1]*cG[0, 0, 1, r2]*Zeta[3] + 
     11*cG[1, r1]*cG[0, 0, r2, r1]*Zeta[3] + 4*cG[1, r2]*cG[0, 0, r2, r1]*
      Zeta[3] + 2*cG[0, r1]*cG[0, 1, 1, r1]*Zeta[3] - 
     cG[0, r2]*cG[0, 1, 1, r1]*Zeta[3] - 4*cG[1, r1]*cG[0, 1, 1, r1]*
      Zeta[3] + 9*cG[1, r2]*cG[0, 1, 1, r1]*Zeta[3] - 
     4*cG[r2, r1]*cG[0, 1, 1, r1]*Zeta[3] + 10*cG[0, r2]*cG[0, 1, 1, r2]*
      Zeta[3] + 5*cG[1, r1]*cG[0, 1, 1, r2]*Zeta[3] + 
     5*cG[0, r2]*cG[0, 1, r2, r1]*Zeta[3] - 3*cG[1, r1]*cG[0, 1, r2, r1]*
      Zeta[3] + 2*cG[1, r2]*cG[0, 1, r2, r1]*Zeta[3] - 
     5*cG[r2, r1]*cG[0, 1, r2, r1]*Zeta[3] + 7*cG[0, r1]*cG[0, r2, 1, r1]*
      Zeta[3] - 14*cG[0, r2]*cG[0, r2, 1, r1]*Zeta[3] - 
     4*cG[1, r1]*cG[0, r2, 1, r1]*Zeta[3] + 10*cG[1, r2]*cG[0, r2, 1, r1]*
      Zeta[3] + 5*cG[r2, r1]*cG[0, r2, 1, r1]*Zeta[3] - 
     10*cG[1, r1]*cG[0, r2, r2, r1]*Zeta[3] + 8*cG[1, r2]*cG[0, r2, r2, r1]*
      Zeta[3] + 9*cG[0, r1]*cG[1, 1, r2, r1]*Zeta[3] - 
     13*cG[0, r2]*cG[1, 1, r2, r1]*Zeta[3] - 16*cG[1, r1]*cG[1, 1, r2, r1]*
      Zeta[3] + 18*cG[1, r2]*cG[1, 1, r2, r1]*Zeta[3] - 
     6*cG[r2, r1]*cG[1, 1, r2, r1]*Zeta[3] - 2*cG[0, r1]*cG[1, r2, r2, r1]*
      Zeta[3] + 14*cG[0, r2]*cG[1, r2, r2, r1]*Zeta[3] + 
     2*cG[1, r1]*cG[1, r2, r2, r1]*Zeta[3] - 6*cG[1, r2]*cG[1, r2, r2, r1]*
      Zeta[3] - 16*cG[r2, r1]*cG[1, r2, r2, r1]*Zeta[3] + 
     6*cG[0, 0, 0, 1, r1]*Zeta[3] - 24*cG[0, 0, 0, 1, r2]*Zeta[3] - 
     6*cG[0, 0, 1, 1, r1]*Zeta[3] - 20*cG[0, 0, 1, 1, r2]*Zeta[3] + 
     6*cG[0, 0, 1, r2, r1]*Zeta[3] - 8*cG[0, 0, r2, 1, r1]*Zeta[3] - 
     4*cG[0, 1, 0, r2, r1]*Zeta[3] + 10*cG[0, 1, 1, 1, r1]*Zeta[3] + 
     4*cG[0, 1, 1, 1, r2]*Zeta[3] - 8*cG[0, 1, 1, r2, r1]*Zeta[3] - 
     8*cG[0, 1, r2, 1, r1]*Zeta[3] + 14*cG[0, 1, r2, r2, r1]*Zeta[3] - 
     8*cG[0, r2, 1, 1, r1]*Zeta[3] + 2*cG[0, r2, 1, r2, r1]*Zeta[3] + 
     10*cG[0, r2, r2, 1, r1]*Zeta[3] + 26*cG[1, 1, 1, r2, r1]*Zeta[3] + 
     4*cG[1, 1, r2, r2, r1]*Zeta[3] + 20*cG[1, r2, r2, r2, r1]*Zeta[3] - 
     4*cG[0, r1]*Zeta[3]^2 - 2*cG[1, r1]*Zeta[3]^2 + 4*cG[1, r2]*Zeta[3]^2 + 
     16*cG[0, r2]*cG[1, r1]*Zeta[5] + 16*cG[1, r1]^2*Zeta[5] + 
     8*cG[0, r2]*cG[1, r2]*Zeta[5] - 24*cG[1, r1]*cG[1, r2]*Zeta[5] + 
     8*cG[1, r2]^2*Zeta[5] - 16*cG[1, r1]*cG[r2, r1]*Zeta[5] + 
     8*cG[1, r2]*cG[r2, r1]*Zeta[5] + 16*cG[0, 1, r1]*Zeta[5] + 
     32*cG[1, r2, r1]*Zeta[5]
 
g[4, {0, 1}, {1, 1, 1}] = (-5*Pi^2*cG[0, r1]^2*cG[0, r2]*cG[1, r1])/12 - 
     (cG[0, r1]^4*cG[0, r2]*cG[1, r1])/16 + 
     (7*Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r1])/12 + 
     (3*cG[0, r1]^3*cG[0, r2]^2*cG[1, r1])/16 - (Pi^2*cG[0, r2]^3*cG[1, r1])/
      6 - (cG[0, r1]^2*cG[0, r2]^3*cG[1, r1])/3 + 
     (5*cG[0, r1]*cG[0, r2]^4*cG[1, r1])/16 - (5*cG[0, r2]^5*cG[1, r1])/48 + 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]^2)/4 + 
     (cG[0, r1]^3*cG[0, r2]*cG[1, r1]^2)/16 - (Pi^2*cG[0, r2]^2*cG[1, r1]^2)/
      24 - (11*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]^2)/32 + 
     (cG[0, r1]*cG[0, r2]^3*cG[1, r1]^2)/2 - (17*cG[0, r2]^4*cG[1, r1]^2)/
      96 - (7*Pi^2*cG[0, r2]*cG[1, r1]^3)/36 - 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^3)/24 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]^3)/2 - (7*cG[0, r2]^3*cG[1, r1]^3)/36 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^4)/24 - (cG[0, r2]^2*cG[1, r1]^4)/8 - 
     (17*cG[0, r2]*cG[1, r1]^5)/240 - (3*Pi^4*cG[0, r2]*cG[1, r2])/5 + 
     (Pi^2*cG[0, r1]^2*cG[0, r2]*cG[1, r2])/2 - 
     (Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r2])/2 - (cG[0, r2]^5*cG[1, r2])/48 + 
     (5*Pi^2*cG[0, r1]^2*cG[1, r1]*cG[1, r2])/12 + 
     (cG[0, r1]^4*cG[1, r1]*cG[1, r2])/16 - 
     (5*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2])/3 - 
     (cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[1, r2])/4 + 
     (Pi^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/3 + 
     (17*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/16 - 
     (35*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[1, r2])/24 + 
     (cG[0, r2]^4*cG[1, r1]*cG[1, r2])/2 - 
     (Pi^2*cG[0, r1]*cG[1, r1]^2*cG[1, r2])/4 - 
     (cG[0, r1]^3*cG[1, r1]^2*cG[1, r2])/16 + 
     (Pi^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/6 + 
     (13*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/16 - 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/4 + 
     (25*cG[0, r2]^3*cG[1, r1]^2*cG[1, r2])/48 + 
     (7*Pi^2*cG[1, r1]^3*cG[1, r2])/36 + 
     (7*cG[0, r1]^2*cG[1, r1]^3*cG[1, r2])/24 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[1, r2])/6 + 
     (cG[0, r2]^2*cG[1, r1]^3*cG[1, r2])/3 - 
     (5*cG[0, r1]*cG[1, r1]^4*cG[1, r2])/24 + 
     (5*cG[0, r2]*cG[1, r1]^4*cG[1, r2])/48 + (17*cG[1, r1]^5*cG[1, r2])/
      240 + (3*Pi^4*cG[1, r2]^2)/5 - (Pi^2*cG[0, r1]^2*cG[1, r2]^2)/2 + 
     (2*Pi^2*cG[0, r2]^2*cG[1, r2]^2)/3 + (5*cG[0, r2]^4*cG[1, r2]^2)/48 + 
     (7*Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]^2)/6 + 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2]^2)/16 + 
     (3*Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/4 - 
     (21*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/16 + 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/2 - 
     (37*cG[0, r2]^3*cG[1, r1]*cG[1, r2]^2)/48 - 
     (Pi^2*cG[1, r1]^2*cG[1, r2]^2)/3 - (11*cG[0, r1]^2*cG[1, r1]^2*
       cG[1, r2]^2)/32 + (25*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/
      16 - (3*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]^2)/16 + 
     (17*cG[0, r1]*cG[1, r1]^3*cG[1, r2]^2)/48 - 
     (7*cG[0, r2]*cG[1, r1]^3*cG[1, r2]^2)/48 - (cG[1, r1]^4*cG[1, r2]^2)/
      24 + (Pi^2*cG[0, r1]*cG[1, r2]^3)/3 - (5*Pi^2*cG[0, r2]*cG[1, r2]^3)/
      6 - (5*cG[0, r2]^3*cG[1, r2]^3)/18 - (11*Pi^2*cG[1, r1]*cG[1, r2]^3)/
      18 + (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^3)/12 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/2 + 
     (7*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^3)/48 - 
     (11*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^3)/24 - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^3)/48 + (13*cG[1, r1]^3*cG[1, r2]^3)/
      144 + (Pi^2*cG[1, r2]^4)/3 + (cG[0, r2]^2*cG[1, r2]^4)/2 + 
     (13*cG[0, r1]*cG[1, r1]*cG[1, r2]^4)/48 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^4)/2 + (7*cG[1, r1]^2*cG[1, r2]^4)/96 - 
     (cG[0, r2]*cG[1, r2]^5)/2 - (7*cG[1, r1]*cG[1, r2]^5)/48 + 
     cG[1, r2]^6/6 - (5*Pi^2*cG[0, r1]^2*cG[1, r1]*cG[r2, r1])/12 - 
     (cG[0, r1]^4*cG[1, r1]*cG[r2, r1])/16 + 
     (Pi^2*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/4 + 
     (5*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/16 - 
     (cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/2 + 
     (5*cG[0, r2]^4*cG[1, r1]*cG[r2, r1])/24 + 
     (2*Pi^2*cG[0, r1]*cG[1, r1]^2*cG[r2, r1])/3 + 
     (cG[0, r1]^3*cG[1, r1]^2*cG[r2, r1])/4 - 
     (Pi^2*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/2 - 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/8 + 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/16 - 
     (5*cG[0, r2]^3*cG[1, r1]^2*cG[r2, r1])/48 - 
     (7*Pi^2*cG[1, r1]^3*cG[r2, r1])/36 - 
     (3*cG[0, r1]^2*cG[1, r1]^3*cG[r2, r1])/8 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/12 - 
     (cG[0, r2]^2*cG[1, r1]^3*cG[r2, r1])/6 + 
     (cG[0, r1]*cG[1, r1]^4*cG[r2, r1])/3 - 
     (cG[0, r2]*cG[1, r1]^4*cG[r2, r1])/8 - (17*cG[1, r1]^5*cG[r2, r1])/240 + 
     (5*Pi^2*cG[0, r1]^2*cG[1, r2]*cG[r2, r1])/12 + 
     (cG[0, r1]^4*cG[1, r2]*cG[r2, r1])/16 - 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1])/2 - 
     (cG[0, r1]^3*cG[0, r2]*cG[1, r2]*cG[r2, r1])/8 + 
     (Pi^2*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/16 + 
     (cG[0, r2]^4*cG[1, r2]*cG[r2, r1])/24 - 
     (4*Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/3 - 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 + 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 + 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 - 
     (cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 + 
     (13*Pi^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/12 + 
     (7*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/4 - 
     (19*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (21*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/16 - 
     (7*cG[0, r1]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/6 + 
     (23*cG[1, r1]^4*cG[1, r2]*cG[r2, r1])/48 + 
     (5*Pi^2*cG[0, r1]*cG[1, r2]^2*cG[r2, r1])/6 + 
     (3*cG[0, r1]^3*cG[1, r2]^2*cG[r2, r1])/16 - 
     (3*Pi^2*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/2 + 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1])/16 - 
     (5*cG[0, r2]^3*cG[1, r2]^2*cG[r2, r1])/12 - 
     (7*Pi^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/6 - 
     (31*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/16 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (7*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/8 + 
     (27*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/8 - 
     (39*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/16 - 
     (59*cG[1, r1]^3*cG[1, r2]^2*cG[r2, r1])/48 + 
     (5*Pi^2*cG[1, r2]^3*cG[r2, r1])/18 + 
     (17*cG[0, r1]^2*cG[1, r2]^3*cG[r2, r1])/24 - cG[0, r1]*cG[0, r2]*
      cG[1, r2]^3*cG[r2, r1] + (29*cG[0, r2]^2*cG[1, r2]^3*cG[r2, r1])/48 - 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/2 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/4 + 
     (3*cG[1, r1]^2*cG[1, r2]^3*cG[r2, r1])/2 + 
     (35*cG[0, r1]*cG[1, r2]^4*cG[r2, r1])/48 - 
     (cG[0, r2]*cG[1, r2]^4*cG[r2, r1])/2 - 
     (7*cG[1, r1]*cG[1, r2]^4*cG[r2, r1])/8 + (7*cG[1, r2]^5*cG[r2, r1])/48 - 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2)/3 - 
     (3*cG[0, r1]^3*cG[1, r1]*cG[r2, r1]^2)/16 + 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/16 - 
     (5*cG[0, r2]^3*cG[1, r1]*cG[r2, r1]^2)/48 + 
     (Pi^2*cG[1, r1]^2*cG[r2, r1]^2)/6 + 
     (9*cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1]^2)/32 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/16 + 
     (3*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]^2)/8 - 
     (5*cG[0, r1]*cG[1, r1]^3*cG[r2, r1]^2)/48 - 
     (cG[0, r2]*cG[1, r1]^3*cG[r2, r1]^2)/48 + (cG[1, r1]^4*cG[r2, r1]^2)/
      24 + (Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2)/3 + 
     (3*cG[0, r1]^3*cG[1, r2]*cG[r2, r1]^2)/16 - 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2)/8 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2)/16 - 
     (cG[0, r2]^3*cG[1, r2]*cG[r2, r1]^2)/48 - 
     (Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/3 - 
     (7*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/8 + 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/8 - 
     (7*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/16 + 
     cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2 - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/16 - 
     (7*cG[1, r1]^3*cG[1, r2]*cG[r2, r1]^2)/48 + 
     (Pi^2*cG[1, r2]^2*cG[r2, r1]^2)/6 + 
     (cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1]^2)/32 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2)/8 + 
     (13*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1]^2)/32 - 
     (17*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/16 + 
     (15*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/16 + 
     (5*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]^2)/8 + 
     (7*cG[0, r1]*cG[1, r2]^3*cG[r2, r1]^2)/24 - 
     (cG[0, r2]*cG[1, r2]^3*cG[r2, r1]^2)/8 - 
     (17*cG[1, r1]*cG[1, r2]^3*cG[r2, r1]^2)/48 + 
     (7*cG[1, r2]^4*cG[r2, r1]^2)/96 - (5*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^3)/
      16 + (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^3)/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^3)/4 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^3)/16 + (cG[1, r1]^3*cG[r2, r1]^3)/
      48 + (5*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^3)/16 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^3)/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/8 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/8 + 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^3)/8 + 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^3)/16 - 
     (3*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^3)/16 - 
     (7*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^3)/16 + (cG[1, r2]^3*cG[r2, r1]^3)/
      48 - (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]^4)/16 + 
     (3*cG[1, r1]^2*cG[r2, r1]^4)/32 + (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]^4)/
      16 - (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]^4)/16 + 
     (3*cG[1, r2]^2*cG[r2, r1]^4)/32 + (3*Pi^2*cG[0, r1]*cG[0, r2]*
       cG[0, 1, r1])/2 + (5*cG[0, r1]^3*cG[0, r2]*cG[0, 1, r1])/8 - 
     (13*Pi^2*cG[0, r2]^2*cG[0, 1, r1])/12 - 
     (23*cG[0, r1]^2*cG[0, r2]^2*cG[0, 1, r1])/16 + 
     (19*cG[0, r1]*cG[0, r2]^3*cG[0, 1, r1])/12 - 
     (11*cG[0, r2]^4*cG[0, 1, r1])/16 + (5*Pi^2*cG[0, r2]*cG[1, r1]*
       cG[0, 1, r1])/6 + (3*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/4 - 
     (cG[0, r2]^3*cG[1, r1]*cG[0, 1, r1])/6 + cG[0, r1]*cG[0, r2]*cG[1, r1]^2*
      cG[0, 1, r1] - (cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r1]^3*cG[0, 1, r1])/2 - 
     (3*Pi^2*cG[0, r1]*cG[1, r2]*cG[0, 1, r1])/2 - 
     (5*cG[0, r1]^3*cG[1, r2]*cG[0, 1, r1])/8 + 
     (4*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/3 + 2*cG[0, r1]^2*cG[0, r2]*
      cG[1, r2]*cG[0, 1, r1] - (19*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*
       cG[0, 1, r1])/4 + (73*cG[0, r2]^3*cG[1, r2]*cG[0, 1, r1])/24 - 
     (5*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/6 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 + 
     (3*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 - 
     cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1] + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/2 - 
     (cG[1, r1]^3*cG[1, r2]*cG[0, 1, r1])/2 + (Pi^2*cG[1, r2]^2*cG[0, 1, r1])/
      12 - (5*cG[0, r1]^2*cG[1, r2]^2*cG[0, 1, r1])/16 + 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/2 - 
     (9*cG[0, r2]^2*cG[1, r2]^2*cG[0, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/4 + 
     cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1] + 
     (cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r1])/4 - 
     (5*cG[0, r1]*cG[1, r2]^3*cG[0, 1, r1])/3 + 
     (41*cG[0, r2]*cG[1, r2]^3*cG[0, 1, r1])/24 - 
     (2*cG[1, r1]*cG[1, r2]^3*cG[0, 1, r1])/3 + (cG[1, r2]^4*cG[0, 1, r1])/
      48 + (7*Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1])/6 + 
     (cG[0, r1]^3*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (13*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (9*cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r1])/8 - Pi^2*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, r1] - (9*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (7*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     2*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1] + 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (3*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/6 + 
     (9*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (5*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (17*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1] + 
     cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1] + 
     (25*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (9*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (15*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (7*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r1])/12 + 
     (Pi^2*cG[r2, r1]^2*cG[0, 1, r1])/3 + 
     (17*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 - 
     (7*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 - 
     (cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/4 - 
     (7*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (5*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r1])/4 + 
     (7*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/2 - 
     (9*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (5*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/4 + cG[0, r1]*cG[r2, r1]^3*
      cG[0, 1, r1] - (3*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, r1])/8 - 
     (cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r1])/4 + 
     (7*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r1])/8 + 
     (3*cG[r2, r1]^4*cG[0, 1, r1])/16 + Pi^2*cG[0, r1]*cG[0, r2]*
      cG[0, 1, r2] + (Pi^2*cG[0, r2]^2*cG[0, 1, r2])/6 + 
     (5*cG[0, r2]^4*cG[0, 1, r2])/24 - (Pi^2*cG[0, r1]*cG[1, r1]*
       cG[0, 1, r2])/6 - (Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/2 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/4 + 
     (5*cG[0, r2]^3*cG[1, r1]*cG[0, 1, r2])/24 + 
     (5*Pi^2*cG[1, r1]^2*cG[0, 1, r2])/12 - 
     (cG[0, r1]^2*cG[1, r1]^2*cG[0, 1, r2])/4 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/8 + 
     (cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r2])/4 - 
     (cG[0, r1]*cG[1, r1]^3*cG[0, 1, r2])/24 + 
     (5*cG[0, r2]*cG[1, r1]^3*cG[0, 1, r2])/24 + (cG[1, r1]^4*cG[0, 1, r2])/
      8 - (5*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 1, r2])/3 - 
     (cG[0, r2]^3*cG[1, r2]*cG[0, 1, r2])/4 - 
     (2*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/3 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/8 - 
     cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2] - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/8 - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/8 - 
     (17*cG[1, r1]^3*cG[1, r2]*cG[0, 1, r2])/24 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/8 + 
     (7*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r2])/4 - 
     (13*cG[1, r1]*cG[1, r2]^3*cG[0, 1, r2])/8 - 
     (Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2])/2 - 
     (cG[0, r1]^3*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r2])/3 + 
     (2*Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/3 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (9*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (17*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r2])/24 + 
     (Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 - 
     (7*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (9*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (13*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 + 
     cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2] - 
     (5*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (13*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (7*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (Pi^2*cG[r2, r1]^2*cG[0, 1, r2])/3 + 
     (3*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 1, r2])/16 - 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/16 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/2 - 
     (5*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2] + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (9*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/16 + 
     (cG[0, r1]*cG[r2, r1]^3*cG[0, 1, r2])/8 + 
     (3*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, r2])/8 + 
     (5*cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r2])/8 + 
     (cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r2])/8 - (3*cG[r2, r1]^4*cG[0, 1, r2])/
      16 - (2*Pi^2*cG[0, 1, r1]*cG[0, 1, r2])/3 - 
     (cG[0, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (3*cG[0, r2]^2*cG[0, 1, r1]*cG[0, 1, r2])/2 + 2*cG[0, r1]*cG[1, r1]*
      cG[0, 1, r1]*cG[0, 1, r2] - (5*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*
       cG[0, 1, r2])/2 - (cG[1, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     3*cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2] + 
     (7*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2] - 
     (cG[1, r2]^2*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (3*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/2 - Pi^2*cG[0, 1, r2]^2 + 
     (cG[0, r2]^2*cG[0, 1, r2]^2)/4 + (cG[0, r2]*cG[1, r1]*cG[0, 1, r2]^2)/
      2 + (cG[1, r1]^2*cG[0, 1, r2]^2)/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]^2)/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]^2)/2 + (cG[r2, r1]^2*cG[0, 1, r2]^2)/
      4 + (7*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, r2, r1])/6 + 
     (cG[0, r1]^3*cG[1, r1]*cG[0, r2, r1])/2 - Pi^2*cG[0, r2]*cG[1, r1]*
      cG[0, r2, r1] - (5*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/2 + 
     (17*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1])/4 - 
     (9*cG[0, r2]^3*cG[1, r1]*cG[0, r2, r1])/4 - 
     (5*Pi^2*cG[1, r1]^2*cG[0, r2, r1])/12 - 
     (3*cG[0, r1]^2*cG[1, r1]^2*cG[0, r2, r1])/4 + 
     (25*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/8 - 
     (21*cG[0, r2]^2*cG[1, r1]^2*cG[0, r2, r1])/8 + 
     (25*cG[0, r1]*cG[1, r1]^3*cG[0, r2, r1])/24 - 
     (11*cG[0, r2]*cG[1, r1]^3*cG[0, r2, r1])/8 - (cG[1, r1]^4*cG[0, r2, r1])/
      3 - (3*Pi^2*cG[0, r1]*cG[1, r2]*cG[0, r2, r1])/2 - 
     (5*cG[0, r1]^3*cG[1, r2]*cG[0, r2, r1])/8 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1])/8 - 
     (cG[0, r2]^3*cG[1, r2]*cG[0, r2, r1])/2 + Pi^2*cG[1, r1]*cG[1, r2]*
      cG[0, r2, r1] + (7*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/2 - 
     (41*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 + 
     (27*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 - 
     (17*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
     (37*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/8 + 
     (43*cG[1, r1]^3*cG[1, r2]*cG[0, r2, r1])/24 - 
     (Pi^2*cG[1, r2]^2*cG[0, r2, r1])/12 - 
     (11*cG[0, r1]^2*cG[1, r2]^2*cG[0, r2, r1])/16 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/8 + 
     (cG[0, r2]^2*cG[1, r2]^2*cG[0, r2, r1])/16 + 6*cG[0, r1]*cG[1, r1]*
      cG[1, r2]^2*cG[0, r2, r1] - 6*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*
      cG[0, r2, r1] - (11*cG[1, r1]^2*cG[1, r2]^2*cG[0, r2, r1])/4 - 
     (25*cG[0, r1]*cG[1, r2]^3*cG[0, r2, r1])/12 + 
     (7*cG[0, r2]*cG[1, r2]^3*cG[0, r2, r1])/24 + 
     (13*cG[1, r1]*cG[1, r2]^3*cG[0, r2, r1])/6 - (cG[1, r2]^4*cG[0, r2, r1])/
      48 + (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 - 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (5*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (9*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/2 - 
     (7*cG[1, r1]^3*cG[r2, r1]*cG[0, r2, r1])/24 - 
     (4*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/3 - 
     (19*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (7*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/2 - 
     3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1] + 
     (5*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (9*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (13*cG[1, r2]^3*cG[r2, r1]*cG[0, r2, r1])/12 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/4 + 
     (3*cG[1, r1]^2*cG[r2, r1]^2*cG[0, r2, r1])/8 - 
     (31*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/8 + 
     (3*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/2 + 
     cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1] - 
     (7*cG[1, r2]^2*cG[r2, r1]^2*cG[0, r2, r1])/16 - 
     (11*cG[1, r2]*cG[r2, r1]^3*cG[0, r2, r1])/8 - 
     (Pi^2*cG[0, 1, r1]*cG[0, r2, r1])/3 + 
     (cG[0, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/4 - 
     (cG[0, r2]^2*cG[0, 1, r1]*cG[0, r2, r1])/4 + cG[0, r1]*cG[1, r1]*
      cG[0, 1, r1]*cG[0, r2, r1] - cG[1, r1]^2*cG[0, 1, r1]*cG[0, r2, r1] - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1] + 
     cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1] + 
     (cG[1, r2]^2*cG[0, 1, r1]*cG[0, r2, r1])/4 + cG[0, r1]*cG[r2, r1]*
      cG[0, 1, r1]*cG[0, r2, r1] - (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*
       cG[0, r2, r1])/2 - 2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1] + 
     (5*cG[r2, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/4 + 
     (5*Pi^2*cG[0, 1, r2]*cG[0, r2, r1])/6 + 
     (7*cG[0, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (7*cG[0, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1] + 
     2*cG[1, r1]^2*cG[0, 1, r2]*cG[0, r2, r1] + 
     (13*cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     (7*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (3*cG[1, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (3*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     2*cG[0, 1, r1]*cG[0, 1, r2]*cG[0, r2, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r1]^2)/4 + 
     (cG[0, r2]*cG[1, r1]*cG[0, r2, r1]^2)/4 + (cG[1, r1]^2*cG[0, r2, r1]^2)/
      2 - (cG[0, r1]*cG[1, r2]*cG[0, r2, r1]^2)/4 - 
     (cG[0, r2]*cG[1, r2]*cG[0, r2, r1]^2)/4 - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]^2)/4 + 
     (cG[1, r2]^2*cG[0, r2, r1]^2)/2 + (cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]^2)/
      4 - (cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]^2)/4 + 
     (cG[0, 1, r1]*cG[0, r2, r1]^2)/2 + (7*Pi^2*cG[0, r1]*cG[0, r2]*
       cG[1, r2, r1])/6 + (3*cG[0, r1]^3*cG[0, r2]*cG[1, r2, r1])/8 - 
     (3*Pi^2*cG[0, r2]^2*cG[1, r2, r1])/4 - 
     (21*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2, r1])/16 + 
     (7*cG[0, r1]*cG[0, r2]^3*cG[1, r2, r1])/4 - 
     (35*cG[0, r2]^4*cG[1, r2, r1])/48 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2, r1])/2 + 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2, r1])/8 - 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/6 - 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/4 + 
     (33*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/8 - 
     (13*cG[0, r2]^3*cG[1, r1]*cG[1, r2, r1])/6 - 
     (5*Pi^2*cG[1, r1]^2*cG[1, r2, r1])/6 - 
     (cG[0, r1]^2*cG[1, r1]^2*cG[1, r2, r1])/2 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/4 - 
     (5*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2, r1])/4 + 
     (7*cG[0, r1]*cG[1, r1]^3*cG[1, r2, r1])/12 - cG[0, r2]*cG[1, r1]^3*
      cG[1, r2, r1] - (11*cG[1, r1]^4*cG[1, r2, r1])/24 - 
     (Pi^2*cG[0, r1]*cG[1, r2]*cG[1, r2, r1])/2 + 
     (2*Pi^2*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/3 + 
     (15*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/8 - 
     (41*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/8 + 
     (17*cG[0, r2]^3*cG[1, r2]*cG[1, r2, r1])/6 + 
     (5*Pi^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/6 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 - 
     8*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1] + 
     (21*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/2 + 
     (5*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/2 + 
     (11*cG[1, r1]^3*cG[1, r2]*cG[1, r2, r1])/6 - 
     (Pi^2*cG[1, r2]^2*cG[1, r2, r1])/3 - 
     (cG[0, r1]^2*cG[1, r2]^2*cG[1, r2, r1])/8 + 
     (37*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/8 - 
     (55*cG[0, r2]^2*cG[1, r2]^2*cG[1, r2, r1])/16 + 
     (17*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/8 - 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/2 - 
     (13*cG[1, r1]^2*cG[1, r2]^2*cG[1, r2, r1])/4 - 
     (2*cG[0, r1]*cG[1, r2]^3*cG[1, r2, r1])/3 + 
     (29*cG[0, r2]*cG[1, r2]^3*cG[1, r2, r1])/24 + 
     (8*cG[1, r1]*cG[1, r2]^3*cG[1, r2, r1])/3 - 
     (13*cG[1, r2]^4*cG[1, r2, r1])/24 + 
     (2*Pi^2*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1])/3 + 
     (3*cG[0, r1]^3*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1])/2 + 
     (25*cG[0, r2]^3*cG[r2, r1]*cG[1, r2, r1])/24 - 
     (5*Pi^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/6 - 
     (15*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (3*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (13*cG[1, r1]^3*cG[r2, r1]*cG[1, r2, r1])/12 + 
     (5*Pi^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/6 + 
     (13*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (3*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (13*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1] + 
     (13*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (15*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (31*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (29*cG[1, r2]^3*cG[r2, r1]*cG[1, r2, r1])/24 + 
     (5*cG[0, r1]^2*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (9*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r1])/8 - 
     (5*cG[0, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/16 - 
     (15*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (9*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (3*cG[1, r1]^2*cG[r2, r1]^2*cG[1, r2, r1])/4 + 
     (11*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (13*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/8 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/4 + 
     (9*cG[1, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (9*cG[0, r1]*cG[r2, r1]^3*cG[1, r2, r1])/8 - 
     (11*cG[1, r1]*cG[r2, r1]^3*cG[1, r2, r1])/8 + 
     (11*cG[1, r2]*cG[r2, r1]^3*cG[1, r2, r1])/8 - 
     (Pi^2*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (7*cG[0, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (17*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (5*cG[0, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (5*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (3*cG[1, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (7*cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (21*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (9*cG[1, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1] - 
     (11*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (Pi^2*cG[0, 1, r2]*cG[1, r2, r1])/6 - 
     (3*cG[0, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (7*cG[0, r2]^2*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (5*cG[1, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (7*cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (15*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (29*cG[1, r2]^2*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (11*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (7*cG[r2, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (Pi^2*cG[0, r2, r1]*cG[1, r2, r1])/3 + 
     (7*cG[0, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/8 - 
     (7*cG[0, r2]^2*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     (9*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (13*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     cG[1, r1]^2*cG[0, r2, r1]*cG[1, r2, r1] + 
     (cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/2 + 
     (13*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (9*cG[1, r2]^2*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
     (3*cG[r2, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/8 - 
     2*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r1] + 
     2*cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     (cG[0, r2, r1]^2*cG[1, r2, r1])/2 + (Pi^2*cG[1, r2, r1]^2)/3 - 
     (9*cG[0, r1]^2*cG[1, r2, r1]^2)/8 + 2*cG[0, r1]*cG[0, r2]*
      cG[1, r2, r1]^2 - (7*cG[0, r2]^2*cG[1, r2, r1]^2)/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]^2)/4 - 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]^2)/4 - 
     (cG[1, r1]^2*cG[1, r2, r1]^2)/2 - 
     (3*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]^2)/2 + 
     (3*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]^2)/2 + 2*cG[1, r1]*cG[1, r2]*
      cG[1, r2, r1]^2 - (13*cG[1, r2]^2*cG[1, r2, r1]^2)/8 - 
     (3*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]^2)/4 + 
     (cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]^2)/4 - cG[1, r1]*cG[r2, r1]*
      cG[1, r2, r1]^2 + (3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1]^2)/4 - 
     (cG[r2, r1]^2*cG[1, r2, r1]^2)/8 - cG[0, 1, r1]*cG[1, r2, r1]^2 + 
     cG[0, 1, r2]*cG[1, r2, r1]^2 + cG[0, r2, r1]*cG[1, r2, r1]^2 - 
     3*Pi^2*cG[0, r2]*cG[0, 0, 1, r1] - 
     (17*cG[0, r1]^2*cG[0, r2]*cG[0, 0, 1, r1])/4 + 
     (13*cG[0, r1]*cG[0, r2]^2*cG[0, 0, 1, r1])/2 - 
     (41*cG[0, r2]^3*cG[0, 0, 1, r1])/12 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1])/2 + 
     cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r1] - 
     (5*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 1, r1])/2 + 
     3*Pi^2*cG[1, r2]*cG[0, 0, 1, r1] + 
     (17*cG[0, r1]^2*cG[1, r2]*cG[0, 0, 1, r1])/4 - 
     9*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1] + 
     (39*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, r1])/4 + 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1] + 
     (5*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, 0, 1, r1])/4 - 11*cG[0, r2]*cG[1, r2]^2*
      cG[0, 0, 1, r1] - (3*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, r1])/2 + 
     (7*cG[1, r2]^3*cG[0, 0, 1, r1])/2 - (7*Pi^2*cG[r2, r1]*cG[0, 0, 1, r1])/
      6 - (25*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (5*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (27*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/8 + 
     3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1] - 
     (9*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     2*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r1] - 
     (13*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     (9*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (15*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (43*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (15*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, r1])/4 + 
     (3*cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1])/2 + 
     (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r1])/2 - 
     (5*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1])/2 - 
     (13*cG[r2, r1]^3*cG[0, 0, 1, r1])/8 + 
     (7*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 - 
     (cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 - cG[1, r1]*cG[0, 1, r2]*
      cG[0, 0, 1, r1] + (13*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 + 
     (13*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 - 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 - 
     2*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1] + 
     (7*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 + 
     (11*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 - 
     (11*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 - 
     cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1] + 
     (7*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 + 
     (3*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 - 
     2*Pi^2*cG[0, r1]*cG[0, 0, 1, r2] - (Pi^2*cG[0, r2]*cG[0, 0, 1, r2])/3 - 
     (17*cG[0, r2]^3*cG[0, 0, 1, r2])/12 + 
     (11*Pi^2*cG[1, r1]*cG[0, 0, 1, r2])/6 + 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 0, 1, r2])/4 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/4 - 
     cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r2] - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[0, 0, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r1]^2*cG[0, 0, 1, r2])/2 + 
     (cG[1, r1]^3*cG[0, 0, 1, r2])/2 + 4*Pi^2*cG[1, r2]*cG[0, 0, 1, r2] + 
     (7*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, r2])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/2 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/4 - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r2])/2 + 
     (7*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, r2])/4 + 
     (4*cG[1, r2]^3*cG[0, 0, 1, r2])/3 + (Pi^2*cG[r2, r1]*cG[0, 0, 1, r2])/
      6 + (9*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (3*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (9*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (9*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (13*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (15*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (19*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/8 + 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2])/4 + cG[0, r2]*cG[r2, r1]^2*
      cG[0, 0, 1, r2] + (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2])/2 + 
     (3*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2])/2 - 
     (7*cG[r2, r1]^3*cG[0, 0, 1, r2])/8 + 4*cG[0, r2]*cG[0, 1, r1]*
      cG[0, 0, 1, r2] + 3*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2] - 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2] - cG[r2, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, r2] - cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, r2] - 
     cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2] + cG[r2, r1]*cG[0, 1, r2]*
      cG[0, 0, 1, r2] - 4*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2] - 
     cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2] + cG[1, r1]*cG[0, r2, r1]*
      cG[0, 0, 1, r2] - cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2] + 
     (5*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (9*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 - 
     5*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     (cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 - 
     2*cG[0, 0, 1, r1]*cG[0, 0, 1, r2] + 2*cG[0, 0, 1, r2]^2 - 
     (7*Pi^2*cG[1, r1]*cG[0, 0, r2, r1])/6 - 
     (25*cG[0, r1]^2*cG[1, r1]*cG[0, 0, r2, r1])/8 + 
     (37*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1])/4 - 
     (57*cG[0, r2]^2*cG[1, r1]*cG[0, 0, r2, r1])/8 + 
     2*cG[0, r1]*cG[1, r1]^2*cG[0, 0, r2, r1] - 
     (9*cG[0, r2]*cG[1, r1]^2*cG[0, 0, r2, r1])/2 - 
     (7*cG[1, r1]^3*cG[0, 0, r2, r1])/6 + 3*Pi^2*cG[1, r2]*cG[0, 0, r2, r1] + 
     (17*cG[0, r1]^2*cG[1, r2]*cG[0, 0, r2, r1])/4 - 
     cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1] - 
     (7*cG[0, r2]^2*cG[1, r2]*cG[0, 0, r2, r1])/4 - 
     (41*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/4 + 
     (69*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/4 + 
     (13*cG[1, r1]^2*cG[1, r2]*cG[0, 0, r2, r1])/2 + 
     (5*cG[0, r1]*cG[1, r2]^2*cG[0, 0, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r2]^2*cG[0, 0, r2, r1])/4 - 
     (77*cG[1, r1]*cG[1, r2]^2*cG[0, 0, r2, r1])/8 + 
     4*cG[1, r2]^3*cG[0, 0, r2, r1] - (cG[0, r1]*cG[1, r1]*cG[r2, r1]*
       cG[0, 0, r2, r1])/4 + (9*cG[0, r2]*cG[1, r1]*cG[r2, r1]*
       cG[0, 0, r2, r1])/4 - (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, r2, r1])/2 + 
     (21*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/2 - 
     2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1] - 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/4 - 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, r2, r1])/8 + 
     (23*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, r2, r1])/4 - 
     (cG[0, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - 
     (cG[0, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - cG[1, r1]*cG[0, 1, r1]*
      cG[0, 0, r2, r1] + (3*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - 
     (3*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - 
     4*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] + cG[0, r2]*cG[0, 1, r2]*
      cG[0, 0, r2, r1] - cG[1, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] - 
     7*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, r2, r1] - 2*cG[r2, r1]*cG[0, 1, r2]*
      cG[0, 0, r2, r1] - cG[1, r1]*cG[0, r2, r1]*cG[0, 0, r2, r1] - 
     (5*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 - 
     (3*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 - 
     3*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1] + 
     (3*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 - 
     (3*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 + 
     4*cG[0, 0, 1, r1]*cG[0, 0, r2, r1] + 7*cG[0, 0, 1, r2]*
      cG[0, 0, r2, r1] - (5*Pi^2*cG[0, r2]*cG[0, 1, 1, r1])/6 - 
     (13*cG[0, r1]^2*cG[0, r2]*cG[0, 1, 1, r1])/8 + 
     (7*cG[0, r1]*cG[0, r2]^2*cG[0, 1, 1, r1])/4 - 
     (19*cG[0, r2]^3*cG[0, 1, 1, r1])/24 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/2 + 
     (3*cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r1])/2 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, r1])/2 + 
     (5*Pi^2*cG[1, r2]*cG[0, 1, 1, r1])/6 + 
     (13*cG[0, r1]^2*cG[1, r2]*cG[0, 1, 1, r1])/8 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/2 + 
     (15*cG[0, r2]^2*cG[1, r2]*cG[0, 1, 1, r1])/8 + 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 - 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 + 
     (3*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r1])/2 + 
     (cG[0, r1]*cG[1, r2]^2*cG[0, 1, 1, r1])/2 - 
     (17*cG[0, r2]*cG[1, r2]^2*cG[0, 1, 1, r1])/8 + 
     (cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r1])/2 + 
     (17*cG[1, r2]^3*cG[0, 1, 1, r1])/24 + (Pi^2*cG[r2, r1]*cG[0, 1, 1, r1])/
      3 - (5*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, 1, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/8 - 
     (11*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/4 - 
     (7*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r1] + cG[0, r1]*cG[1, r2]*cG[r2, r1]*
      cG[0, 1, 1, r1] - (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 - 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/8 - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, r1])/2 + 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/8 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r1])/4 + 
     (5*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/8 - 
     (3*cG[r2, r1]^3*cG[0, 1, 1, r1])/8 - 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + cG[1, r1]*cG[0, 1, r2]*
      cG[0, 1, 1, r1] + (5*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     (3*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 - 
     (3*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 - 
     cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1] + 
     (5*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 + 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 + 
     (5*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 - 
     (5*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 + 
     3*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1] - 
     cG[0, 0, 1, r2]*cG[0, 1, 1, r1] + 2*cG[0, 0, r2, r1]*cG[0, 1, 1, r1] + 
     (4*Pi^2*cG[0, r2]*cG[0, 1, 1, r2])/3 - (11*cG[0, r2]^3*cG[0, 1, 1, r2])/
      12 - (Pi^2*cG[1, r1]*cG[0, 1, 1, r2])/6 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[0, 1, 1, r2])/4 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/4 - 
     cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r2] - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, 1, r2])/2 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, r2])/4 + 
     (cG[1, r1]^3*cG[0, 1, 1, r2])/2 + cG[0, r1]*cG[1, r1]*cG[1, r2]*
      cG[0, 1, 1, r2] - (7*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/4 - 
     (7*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r2])/2 + 
     (19*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r2])/4 - 
     (Pi^2*cG[r2, r1]*cG[0, 1, 1, r2])/3 + 
     (5*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, 1, r2])/8 + 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
     3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2] + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 + 
     (7*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 - 
     (15*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2])/8 + 
     cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2] - 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2])/4 + 
     (3*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/2 + 
     (3*cG[r2, r1]^3*cG[0, 1, 1, r2])/8 + 
     (7*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 - 
     (3*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 + 
     5*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2] - 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 + 
     (7*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 - 
     3*cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2] - cG[0, r2]*cG[0, r2, r1]*
      cG[0, 1, 1, r2] + 2*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2] + 
     cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2] - 6*cG[r2, r1]*cG[0, r2, r1]*
      cG[0, 1, 1, r2] + (5*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 + 
     (cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 + 8*cG[1, r1]*cG[1, r2, r1]*
      cG[0, 1, 1, r2] - (15*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 + 
     (9*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 - 
     9*cG[0, 0, 1, r1]*cG[0, 1, 1, r2] - 2*cG[0, 0, 1, r2]*cG[0, 1, 1, r2] + 
     9*cG[0, 0, r2, r1]*cG[0, 1, 1, r2] - 6*cG[0, 1, 1, r1]*cG[0, 1, 1, r2] - 
     2*cG[0, 1, 1, r2]^2 - (5*Pi^2*cG[0, r1]*cG[0, 1, r2, r1])/6 - 
     (3*cG[0, r1]^3*cG[0, 1, r2, r1])/8 - (5*Pi^2*cG[0, r2]*cG[0, 1, r2, r1])/
      3 - (5*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r2, r1])/8 + 
     (17*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r2, r1])/8 - 
     (13*cG[0, r2]^3*cG[0, 1, r2, r1])/8 + 
     (13*Pi^2*cG[1, r1]*cG[0, 1, r2, r1])/6 + 
     (29*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2, r1])/8 - 
     8*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1] + 
     (35*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2, r1])/8 - 
     (11*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2, r1])/2 + 
     (9*cG[1, r1]^3*cG[0, 1, r2, r1])/4 - (Pi^2*cG[1, r2]*cG[0, 1, r2, r1])/
      2 - (17*cG[0, r1]^2*cG[1, r2]*cG[0, 1, r2, r1])/8 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1])/4 + 
     (33*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r2, r1])/8 + 
     (33*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/4 - 
     (19*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 - 
     (13*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2, r1])/4 - 
     (25*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r2, r1])/8 - 
     (17*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2, r1])/8 + 
     (49*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2, r1])/8 - 
     (53*cG[1, r2]^3*cG[0, 1, r2, r1])/24 - 
     (2*Pi^2*cG[r2, r1]*cG[0, 1, r2, r1])/3 - 
     (13*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2, r1])/8 - 
     (3*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (21*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/8 + 
     (7*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
     (15*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
     (19*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
     (13*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/8 - 
     (29*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 + 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 + 
     (9*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 - 
     (33*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 - 
     (9*cG[r2, r1]^3*cG[0, 1, r2, r1])/8 - cG[0, r1]*cG[0, 1, r1]*
      cG[0, 1, r2, r1] + cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1] - 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2, r1] + 3*cG[0, r1]*cG[0, 1, r2]*
      cG[0, 1, r2, r1] - 2*cG[0, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1] - 
     cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1] + 9*cG[1, r2]*cG[0, 1, r2]*
      cG[0, 1, r2, r1] + 3*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1] - 
     cG[0, r2]*cG[0, r2, r1]*cG[0, 1, r2, r1] - 3*cG[1, r1]*cG[0, r2, r1]*
      cG[0, 1, r2, r1] - cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1] + 
     3*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1] - 
     (3*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[1, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1])/2 + 
     3*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, r2, r1] + 
     (3*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1])/2 - 
     3*cG[0, 0, 1, r2]*cG[0, 1, r2, r1] + 5*cG[0, 0, r2, r1]*
      cG[0, 1, r2, r1] - 3*cG[0, 1, 1, r1]*cG[0, 1, r2, r1] - 
     10*cG[0, 1, 1, r2]*cG[0, 1, r2, r1] - 
     (5*Pi^2*cG[0, r1]*cG[0, r2, 1, r1])/6 - (3*cG[0, r1]^3*cG[0, r2, 1, r1])/
      8 + (Pi^2*cG[0, r2]*cG[0, r2, 1, r1])/2 + 
     (9*cG[0, r1]^2*cG[0, r2]*cG[0, r2, 1, r1])/4 - 
     (33*cG[0, r1]*cG[0, r2]^2*cG[0, r2, 1, r1])/8 + 
     (9*cG[0, r2]^3*cG[0, r2, 1, r1])/4 + (5*Pi^2*cG[1, r1]*cG[0, r2, 1, r1])/
      6 + (cG[0, r1]^2*cG[1, r1]*cG[0, r2, 1, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r1])/2 + 
     cG[0, r2]^2*cG[1, r1]*cG[0, r2, 1, r1] - 
     (7*cG[0, r1]*cG[1, r1]^2*cG[0, r2, 1, r1])/4 + 
     (5*cG[0, r2]*cG[1, r1]^2*cG[0, r2, 1, r1])/4 + 
     cG[1, r1]^3*cG[0, r2, 1, r1] - (Pi^2*cG[1, r2]*cG[0, r2, 1, r1])/3 - 
     (9*cG[0, r1]^2*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
     (33*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/4 - 
     (23*cG[0, r2]^2*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
     cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1] - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/2 - 
     (7*cG[1, r1]^2*cG[1, r2]*cG[0, r2, 1, r1])/4 - 
     (27*cG[0, r1]*cG[1, r2]^2*cG[0, r2, 1, r1])/8 + 
     (9*cG[0, r2]*cG[1, r2]^2*cG[0, r2, 1, r1])/2 + 
     2*cG[1, r1]*cG[1, r2]^2*cG[0, r2, 1, r1] - 
     (7*cG[1, r2]^3*cG[0, r2, 1, r1])/3 - (Pi^2*cG[r2, r1]*cG[0, r2, 1, r1])/
      3 + (3*cG[0, r1]^2*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     cG[0, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1] + 
     (7*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1])/2 + 
     (3*cG[0, r1]*cG[r2, r1]^2*cG[0, r2, 1, r1])/8 - 
     (cG[0, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, r2, 1, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/4 + 
     (cG[r2, r1]^3*cG[0, r2, 1, r1])/4 - cG[0, r1]*cG[0, 1, r1]*
      cG[0, r2, 1, r1] + cG[0, r2]*cG[0, 1, r1]*cG[0, r2, 1, r1] + 
     2*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1] - 3*cG[1, r2]*cG[0, 1, r1]*
      cG[0, r2, 1, r1] + cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1] - 
     (cG[0, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 
     (3*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 
     2*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1] + 
     (11*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 
     (5*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[0, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     cG[1, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1] + 
     (cG[1, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (3*cG[0, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     2*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1] - 
     (cG[1, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     (cG[1, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 - 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1] + 3*cG[0, 0, 1, r1]*
      cG[0, r2, 1, r1] + cG[0, 0, r2, r1]*cG[0, r2, 1, r1] - 
     4*cG[0, 1, 1, r2]*cG[0, r2, 1, r1] + 5*cG[0, 1, r2, r1]*
      cG[0, r2, 1, r1] + 2*cG[0, r2, 1, r1]^2 - 
     (Pi^2*cG[1, r1]*cG[0, r2, r2, r1])/3 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[0, r2, r2, r1])/8 + 
     cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1] - 
     (7*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r2, r1])/8 - 
     2*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r2, r1] + cG[0, r2]*cG[1, r1]^2*
      cG[0, r2, r2, r1] + (cG[1, r1]^3*cG[0, r2, r2, r1])/2 + 
     2*Pi^2*cG[1, r2]*cG[0, r2, r2, r1] + 
     (11*cG[0, r1]^2*cG[1, r2]*cG[0, r2, r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r1])/2 - 
     (7*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r2, r1])/4 + 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/4 + 
     (9*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 - 
     (7*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r2, r1])/2 - 
     (5*cG[0, r1]*cG[1, r2]^2*cG[0, r2, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r2]^2*cG[0, r2, r2, r1])/4 + 
     (23*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r2, r1])/8 + 
     (11*cG[1, r2]^3*cG[0, r2, r2, r1])/6 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/2 + 
     (5*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/4 - 
     cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r2, r1] + 
     (21*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/2 - 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/2 - 
     4*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1] + 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r2, r1])/4 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r2, r1])/8 + 
     (27*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r2, r1])/4 - 
     cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1] + cG[0, r2]*cG[0, 1, r1]*
      cG[0, r2, r2, r1] + 7*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1] - 
     cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r2, r1] - 2*cG[r2, r1]*cG[0, 1, r1]*
      cG[0, r2, r2, r1] - cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1] + 
     2*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1] - 8*cG[1, r1]*cG[0, 1, r2]*
      cG[0, r2, r2, r1] - 3*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1] - 
     2*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1] + cG[1, r2]*cG[0, r2, r1]*
      cG[0, r2, r2, r1] - 3*cG[0, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1] + 
     (3*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[1, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1])/2 - 
     3*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, r2, r1] - 
     (3*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1])/2 + 
     3*cG[0, 0, 1, r1]*cG[0, r2, r2, r1] + cG[0, 0, 1, r2]*
      cG[0, r2, r2, r1] + 6*cG[0, 1, 1, r2]*cG[0, r2, r2, r1] + 
     2*cG[0, 1, r2, r1]*cG[0, r2, r2, r1] - cG[0, r2, 1, r1]*
      cG[0, r2, r2, r1] - (11*Pi^2*cG[0, r1]*cG[1, 1, r2, r1])/6 - 
     (5*cG[0, r1]^3*cG[1, 1, r2, r1])/8 + (7*Pi^2*cG[0, r2]*cG[1, 1, r2, r1])/
      6 + (27*cG[0, r1]^2*cG[0, r2]*cG[1, 1, r2, r1])/8 - 
     (47*cG[0, r1]*cG[0, r2]^2*cG[1, 1, r2, r1])/8 + 
     (25*cG[0, r2]^3*cG[1, 1, r2, r1])/8 + 
     (5*Pi^2*cG[1, r1]*cG[1, 1, r2, r1])/3 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, 1, r2, r1])/2 - 
     4*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1] + 
     cG[0, r2]^2*cG[1, r1]*cG[1, 1, r2, r1] - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[1, 1, r2, r1])/2 + 
     (9*cG[0, r2]*cG[1, r1]^2*cG[1, 1, r2, r1])/4 + 
     (23*cG[1, r1]^3*cG[1, 1, r2, r1])/12 - 
     (5*Pi^2*cG[1, r2]*cG[1, 1, r2, r1])/3 - 
     (27*cG[0, r1]^2*cG[1, r2]*cG[1, 1, r2, r1])/8 + 
     (25*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/2 - 
     (65*cG[0, r2]^2*cG[1, r2]*cG[1, 1, r2, r1])/8 + 
     (15*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/4 - 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/4 - 
     (11*cG[1, r1]^2*cG[1, r2]*cG[1, 1, r2, r1])/2 - 
     (35*cG[0, r1]*cG[1, r2]^2*cG[1, 1, r2, r1])/8 + 
     (41*cG[0, r2]*cG[1, r2]^2*cG[1, 1, r2, r1])/8 + 
     (25*cG[1, r1]*cG[1, r2]^2*cG[1, 1, r2, r1])/4 - 
     (83*cG[1, r2]^3*cG[1, 1, r2, r1])/24 + 
     (11*cG[0, r1]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
     (11*cG[0, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 - 
     (11*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/4 + 
     (15*cG[1, r1]^2*cG[r2, r1]*cG[1, 1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 + 
     (7*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
     (15*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 + 
     (29*cG[1, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (7*cG[0, r1]*cG[r2, r1]^2*cG[1, 1, r2, r1])/8 - 
     (15*cG[0, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/8 + 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[1, 1, r2, r1])/2 - 
     (15*cG[1, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/8 + 
     (13*cG[r2, r1]^3*cG[1, 1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (3*cG[0, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 + 
     3*cG[1, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1] - 
     (3*cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 + 
     (7*cG[r2, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (5*cG[0, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[1, 1, r2, r1])/2 - 7*cG[1, r1]*cG[0, 1, r2]*
      cG[1, 1, r2, r1] + (17*cG[1, r2]*cG[0, 1, r2]*cG[1, 1, r2, r1])/2 - 
     (9*cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/2 - 
     (9*cG[0, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 + 
     6*cG[0, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1] + 
     (5*cG[1, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 - 
     (9*cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 - 
     cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1] + 2*cG[0, r2]*cG[1, r2, r1]*
      cG[1, 1, r2, r1] - 2*cG[1, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1] - 
     cG[1, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1] + 3*cG[r2, r1]*cG[1, r2, r1]*
      cG[1, 1, r2, r1] - 2*cG[0, 0, 1, r2]*cG[1, 1, r2, r1] + 
     6*cG[0, 0, r2, r1]*cG[1, 1, r2, r1] - 3*cG[0, 1, 1, r1]*
      cG[1, 1, r2, r1] - 9*cG[0, 1, 1, r2]*cG[1, 1, r2, r1] - 
     3*cG[0, 1, r2, r1]*cG[1, 1, r2, r1] - cG[0, r2, 1, r1]*
      cG[1, 1, r2, r1] + 3*cG[0, r2, r2, r1]*cG[1, 1, r2, r1] - 
     6*cG[1, 1, r2, r1]^2 - (2*Pi^2*cG[0, r1]*cG[1, r2, r2, r1])/3 - 
     (cG[0, r1]^3*cG[1, r2, r2, r1])/2 - Pi^2*cG[0, r2]*cG[1, r2, r2, r1] - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2, r2, r1])/8 + 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r2, r2, r1])/2 - 
     (41*cG[0, r2]^3*cG[1, r2, r2, r1])/24 + Pi^2*cG[1, r1]*
      cG[1, r2, r2, r1] + (31*cG[0, r1]^2*cG[1, r1]*cG[1, r2, r2, r1])/8 - 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1])/4 - 
     (5*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r2, r1])/8 - 
     (13*cG[0, r1]*cG[1, r1]^2*cG[1, r2, r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r2, r1])/2 + 
     (17*cG[1, r1]^3*cG[1, r2, r2, r1])/12 - Pi^2*cG[1, r2]*
      cG[1, r2, r2, r1] - (21*cG[0, r1]^2*cG[1, r2]*cG[1, r2, r2, r1])/8 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/4 + 
     (25*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r2, r1])/8 + 
     5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1] - 
     2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1] - 
     (23*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r2, r1])/4 - 
     2*cG[0, r1]*cG[1, r2]^2*cG[1, r2, r2, r1] - 
     (3*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r2, r1])/8 + 
     (45*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r2, r1])/8 - 
     (41*cG[1, r2]^3*cG[1, r2, r2, r1])/24 - 
     (9*cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
     (5*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1])/2 + 
     (11*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/2 - 
     5*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1] + 
     2*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r2, r1] - 6*cG[0, r1]*cG[1, r2]*
      cG[r2, r1]*cG[1, r2, r2, r1] + (7*cG[0, r2]*cG[1, r2]*cG[r2, r1]*
       cG[1, r2, r2, r1])/4 + (cG[1, r1]*cG[1, r2]*cG[r2, r1]*
       cG[1, r2, r2, r1])/4 - 2*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1] - 
     (17*cG[0, r1]*cG[r2, r1]^2*cG[1, r2, r2, r1])/4 - 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r2, r1])/8 + 
     (49*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r2, r1])/8 - 
     (49*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r2, r1])/8 - 
     cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1] - 
     (3*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 + 
     (11*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 - 
     cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1] - 
     (cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 + 
     2*cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1] - cG[0, r2]*cG[0, 1, r2]*
      cG[1, r2, r2, r1] - 2*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1] + 
     3*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1] + 2*cG[r2, r1]*cG[0, 1, r2]*
      cG[1, r2, r2, r1] + 2*cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1] - 
     cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1] - 4*cG[1, r1]*cG[0, r2, r1]*
      cG[1, r2, r2, r1] + cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1] + 
     2*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1] + 
     cG[0, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1] - 
     (3*cG[0, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1])/2 + 
     (9*cG[1, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/2 - 
     3*cG[1, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1] - 
     (cG[r2, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/2 - 
     2*cG[0, 0, 1, r1]*cG[1, r2, r2, r1] + cG[0, 0, r2, r1]*
      cG[1, r2, r2, r1] - 5*cG[0, 1, 1, r1]*cG[1, r2, r2, r1] - 
     5*cG[0, 1, 1, r2]*cG[1, r2, r2, r1] + 3*cG[0, r2, 1, r1]*
      cG[1, r2, r2, r1] - 2*cG[1, 1, r2, r1]*cG[1, r2, r2, r1] + 
     18*cG[0, r1]*cG[0, r2]*cG[0, 0, 0, 1, r1] - 
     (27*cG[0, r2]^2*cG[0, 0, 0, 1, r1])/2 + 9*cG[0, r2]*cG[1, r1]*
      cG[0, 0, 0, 1, r1] - 18*cG[0, r1]*cG[1, r2]*cG[0, 0, 0, 1, r1] + 
     18*cG[0, r2]*cG[1, r2]*cG[0, 0, 0, 1, r1] - 9*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 0, 1, r1] + 12*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r1] + 
     3*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r1] - 6*cG[1, r1]*cG[r2, r1]*
      cG[0, 0, 0, 1, r1] + 3*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r1] + 
     6*cG[r2, r1]^2*cG[0, 0, 0, 1, r1] - 9*cG[0, 1, r2]*cG[0, 0, 0, 1, r1] - 
     3*cG[0, r2, r1]*cG[0, 0, 0, 1, r1] - 6*cG[1, r2, r1]*
      cG[0, 0, 0, 1, r1] + 6*cG[0, r2]^2*cG[0, 0, 0, 1, r2] + 
     cG[0, r1]*cG[1, r1]*cG[0, 0, 0, 1, r2] + 2*cG[0, r2]*cG[1, r1]*
      cG[0, 0, 0, 1, r2] + 2*cG[1, r1]^2*cG[0, 0, 0, 1, r2] - 
     8*cG[0, r2]*cG[1, r2]*cG[0, 0, 0, 1, r2] - 4*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 0, 1, r2] - 4*cG[1, r2]^2*cG[0, 0, 0, 1, r2] - 
     3*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2] + 7*cG[1, r1]*cG[r2, r1]*
      cG[0, 0, 0, 1, r2] + 2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2] - 
     3*cG[r2, r1]^2*cG[0, 0, 0, 1, r2] - 8*cG[0, 1, r1]*cG[0, 0, 0, 1, r2] - 
     2*cG[0, 1, r2]*cG[0, 0, 0, 1, r2] + 6*cG[0, r2, r1]*cG[0, 0, 0, 1, r2] - 
     2*cG[1, r2, r1]*cG[0, 0, 0, 1, r2] + 12*cG[0, r1]*cG[1, r1]*
      cG[0, 0, 0, r2, r1] - 15*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, r2, r1] - 
     3*cG[1, r1]^2*cG[0, 0, 0, r2, r1] - 18*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 0, r2, r1] + 12*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, r2, r1] + 
     3*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, r2, r1] - 18*cG[1, r2]*cG[r2, r1]*
      cG[0, 0, 0, r2, r1] - 3*cG[0, 1, r1]*cG[0, 0, 0, r2, r1] + 
     9*cG[0, 1, r2]*cG[0, 0, 0, r2, r1] + 5*cG[0, r1]*cG[0, r2]*
      cG[0, 0, 1, 1, r1] - (7*cG[0, r2]^2*cG[0, 0, 1, 1, r1])/2 + 
     5*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r1] - 5*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 1, 1, r1] + 5*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, 1, r1] - 
     5*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r1] - 
     cG[1, r2]^2*cG[0, 0, 1, 1, r1] + 2*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 1, 1, r1] + cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r1] + 
     2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r1] - 3*cG[1, r2]*cG[r2, r1]*
      cG[0, 0, 1, 1, r1] - cG[0, 1, r2]*cG[0, 0, 1, 1, r1] - 
     3*cG[0, r2, r1]*cG[0, 0, 1, 1, r1] + 3*cG[0, r2]^2*cG[0, 0, 1, 1, r2] + 
     2*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r2] + 
     cG[1, r1]^2*cG[0, 0, 1, 1, r2] - 3*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 1, 1, r2] - 4*cG[1, r2]^2*cG[0, 0, 1, 1, r2] - 
     cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2] - cG[0, r2]*cG[r2, r1]*
      cG[0, 0, 1, 1, r2] + 2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2] + 
     2*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2] - 
     cG[r2, r1]^2*cG[0, 0, 1, 1, r2] - 2*cG[0, 1, r1]*cG[0, 0, 1, 1, r2] + 
     2*cG[0, 1, r2]*cG[0, 0, 1, 1, r2] + 2*cG[1, r2, r1]*cG[0, 0, 1, 1, r2] + 
     (3*cG[0, r1]^2*cG[0, 0, 1, r2, r1])/2 + 5*cG[0, r1]*cG[0, r2]*
      cG[0, 0, 1, r2, r1] - 6*cG[0, r2]^2*cG[0, 0, 1, r2, r1] - 
     (29*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2, r1])/2 + 
     (29*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2, r1])/2 + 
     (7*cG[1, r1]^2*cG[0, 0, 1, r2, r1])/2 + 7*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 1, r2, r1] + 5*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2, r1] - 
     (27*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2, r1])/2 + 
     2*cG[1, r2]^2*cG[0, 0, 1, r2, r1] + 
     (9*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 + 
     (5*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (9*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 + 
     (19*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 + 
     (7*cG[r2, r1]^2*cG[0, 0, 1, r2, r1])/2 - 4*cG[0, 1, r2]*
      cG[0, 0, 1, r2, r1] - 5*cG[0, r2, r1]*cG[0, 0, 1, r2, r1] + 
     4*cG[1, r2, r1]*cG[0, 0, 1, r2, r1] + 
     (3*cG[0, r1]^2*cG[0, 0, r2, 1, r1])/2 - 8*cG[0, r1]*cG[0, r2]*
      cG[0, 0, r2, 1, r1] + (15*cG[0, r2]^2*cG[0, 0, r2, 1, r1])/2 - 
     4*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, 1, r1] + 2*cG[0, r2]*cG[1, r1]*
      cG[0, 0, r2, 1, r1] + (5*cG[1, r1]^2*cG[0, 0, r2, 1, r1])/2 + 
     (15*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, 1, r1])/2 - 
     (29*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, 1, r1])/2 - 
     4*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, 1, r1] + 
     (5*cG[1, r2]^2*cG[0, 0, r2, 1, r1])/2 - 
     (9*cG[0, r1]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/2 + 
     2*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, 1, r1] + cG[1, r2]*cG[r2, r1]*
      cG[0, 0, r2, 1, r1] - (5*cG[r2, r1]^2*cG[0, 0, r2, 1, r1])/2 - 
     3*cG[0, 1, r1]*cG[0, 0, r2, 1, r1] + 6*cG[0, 1, r2]*
      cG[0, 0, r2, 1, r1] - 2*cG[0, r2, r1]*cG[0, 0, r2, 1, r1] + 
     6*cG[1, r2, r1]*cG[0, 0, r2, 1, r1] + 
     (9*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (9*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (27*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r2, r1])/2 + 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r2, r1])/2 - 
     (3*cG[1, r2]^2*cG[0, 0, r2, r2, r1])/2 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (35*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r2, r1])/2 - 
     3*cG[0, 1, r1]*cG[0, 0, r2, r2, r1] + 7*cG[0, 1, r2]*
      cG[0, 0, r2, r2, r1] + 2*cG[1, r2, r1]*cG[0, 0, r2, r2, r1] - 
     cG[0, r1]*cG[0, r2]*cG[0, 1, 0, r2, r1] + 
     cG[0, r2]^2*cG[0, 1, 0, r2, r1] - 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, 0, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, 0, r2, r1])/2 + 
     cG[1, r1]^2*cG[0, 1, 0, r2, r1] + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 - 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 + 
     cG[1, r2]^2*cG[0, 1, 0, r2, r1] - cG[0, r1]*cG[r2, r1]*
      cG[0, 1, 0, r2, r1] + (3*cG[1, r1]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 - 
     (3*cG[r2, r1]^2*cG[0, 1, 0, r2, r1])/2 + 
     cG[0, 1, r2]*cG[0, 1, 0, r2, r1] - cG[0, r2, r1]*cG[0, 1, 0, r2, r1] + 
     4*cG[1, r2, r1]*cG[0, 1, 0, r2, r1] + 6*cG[0, r1]*cG[0, r2]*
      cG[0, 1, 1, 1, r1] - 4*cG[0, r2]^2*cG[0, 1, 1, 1, r1] + 
     (9*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 1, r1])/2 - 
     6*cG[0, r1]*cG[1, r2]*cG[0, 1, 1, 1, r1] + 
     (13*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, 1, r1])/2 - 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, r1])/2 - 
     2*cG[1, r2]^2*cG[0, 1, 1, 1, r1] + 4*cG[0, r1]*cG[r2, r1]*
      cG[0, 1, 1, 1, r1] + 2*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1] - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 
     cG[0, 1, r2]*cG[0, 1, 1, 1, r1] - 3*cG[1, r2, r1]*cG[0, 1, 1, 1, r1] + 
     5*cG[0, r2]^2*cG[0, 1, 1, 1, r2] - cG[0, r1]*cG[1, r1]*
      cG[0, 1, 1, 1, r2] + 4*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 1, r2] + 
     3*cG[1, r1]^2*cG[0, 1, 1, 1, r2] - 7*cG[1, r1]*cG[1, r2]*
      cG[0, 1, 1, 1, r2] - 2*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r2] - 
     cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2] + 3*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, 1, 1, r2] + 4*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2] - 
     2*cG[r2, r1]^2*cG[0, 1, 1, 1, r2] - 2*cG[0, 1, r1]*cG[0, 1, 1, 1, r2] + 
     4*cG[0, 1, r2]*cG[0, 1, 1, 1, r2] + 2*cG[0, r2, r1]*cG[0, 1, 1, 1, r2] + 
     4*cG[1, r2, r1]*cG[0, 1, 1, 1, r2] + (cG[0, r1]^2*cG[0, 1, 1, r2, r1])/
      2 - (cG[0, r2]^2*cG[0, 1, 1, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2, r1])/2 + 4*cG[0, r2]*cG[1, r1]*
      cG[0, 1, 1, r2, r1] - 3*cG[1, r1]^2*cG[0, 1, 1, r2, r1] + 
     cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r2, r1] - 2*cG[0, r2]*cG[1, r2]*
      cG[0, 1, 1, r2, r1] + (cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 + 
     3*cG[1, r2]^2*cG[0, 1, 1, r2, r1] + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 + 
     (3*cG[r2, r1]^2*cG[0, 1, 1, r2, r1])/2 + 3*cG[0, 1, r1]*
      cG[0, 1, 1, r2, r1] - 2*cG[0, 1, r2]*cG[0, 1, 1, r2, r1] - 
     3*cG[0, r2, r1]*cG[0, 1, 1, r2, r1] + cG[1, r2, r1]*
      cG[0, 1, 1, r2, r1] - (cG[0, r1]^2*cG[0, 1, r2, 1, r1])/2 + 
     4*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, 1, r1] - 
     3*cG[0, r2]^2*cG[0, 1, r2, 1, r1] + 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, 1, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, 1, r2, 1, r1] - 
     4*cG[1, r1]^2*cG[0, 1, r2, 1, r1] - 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, 1, r1])/2 + 
     4*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, 1, r1] + cG[1, r1]*cG[1, r2]*
      cG[0, 1, r2, 1, r1] + (5*cG[1, r2]^2*cG[0, 1, r2, 1, r1])/2 + 
     2*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, 1, r1] - cG[1, r1]*cG[r2, r1]*
      cG[0, 1, r2, 1, r1] - 2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1] + 
     (5*cG[r2, r1]^2*cG[0, 1, r2, 1, r1])/2 + 3*cG[0, 1, r1]*
      cG[0, 1, r2, 1, r1] - 4*cG[0, 1, r2]*cG[0, 1, r2, 1, r1] - 
     cG[0, r2, r1]*cG[0, 1, r2, 1, r1] - cG[1, r2, r1]*cG[0, 1, r2, 1, r1] + 
     (cG[0, r1]^2*cG[0, 1, r2, r2, r1])/2 + 5*cG[0, r1]*cG[0, r2]*
      cG[0, 1, r2, r2, r1] - (13*cG[0, r2]^2*cG[0, 1, r2, r2, r1])/2 - 
     11*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r2, r1] + 11*cG[0, r2]*cG[1, r1]*
      cG[0, 1, r2, r2, r1] + (5*cG[1, r1]^2*cG[0, 1, r2, r2, r1])/2 + 
     5*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r2, r1] + 7*cG[0, r2]*cG[1, r2]*
      cG[0, 1, r2, r2, r1] - 11*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r2, r1] + 
     (cG[1, r2]^2*cG[0, 1, r2, r2, r1])/2 + 7*cG[0, r1]*cG[r2, r1]*
      cG[0, 1, r2, r2, r1] + 3*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r1] - 
     7*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r2, r1] + 10*cG[1, r2]*cG[r2, r1]*
      cG[0, 1, r2, r2, r1] + (9*cG[r2, r1]^2*cG[0, 1, r2, r2, r1])/2 - 
     5*cG[0, 1, r2]*cG[0, 1, r2, r2, r1] - 2*cG[0, r2, r1]*
      cG[0, 1, r2, r2, r1] - 3*cG[1, r2, r1]*cG[0, 1, r2, r2, r1] + 
     cG[0, r1]^2*cG[0, r2, 1, 1, r1] - 3*cG[0, r1]*cG[0, r2]*
      cG[0, r2, 1, 1, r1] + (5*cG[0, r2]^2*cG[0, r2, 1, 1, r1])/2 + 
     3*cG[0, r1]*cG[1, r1]*cG[0, r2, 1, 1, r1] - 
     (cG[0, r2]*cG[1, r1]*cG[0, r2, 1, 1, r1])/2 - 
     2*cG[1, r1]^2*cG[0, r2, 1, 1, r1] + 
     (7*cG[0, r1]*cG[1, r2]*cG[0, r2, 1, 1, r1])/2 - 
     (11*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, 1, r1])/2 + 
     (7*cG[1, r2]^2*cG[0, r2, 1, 1, r1])/2 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     2*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1] + 
     cG[r2, r1]^2*cG[0, r2, 1, 1, r1] - cG[0, 1, r2]*cG[0, r2, 1, 1, r1] - 
     cG[1, r2, r1]*cG[0, r2, 1, 1, r1] - cG[0, r1]^2*cG[0, r2, 1, r2, r1] + 
     (3*cG[0, r2]^2*cG[0, r2, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r2, r1])/2 - 
     3*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r2, r1] + 
     (5*cG[1, r1]^2*cG[0, r2, 1, r2, r1])/2 - 2*cG[0, r1]*cG[1, r2]*
      cG[0, r2, 1, r2, r1] - (3*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r2, r1])/2 - 
     (5*cG[1, r2]^2*cG[0, r2, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/2 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/2 - 
     cG[r2, r1]^2*cG[0, r2, 1, r2, r1] - 5*cG[0, 1, r1]*
      cG[0, r2, 1, r2, r1] + 4*cG[0, 1, r2]*cG[0, r2, 1, r2, r1] + 
     cG[0, r2, r1]*cG[0, r2, 1, r2, r1] - cG[1, r2, r1]*
      cG[0, r2, 1, r2, r1] - (cG[0, r1]^2*cG[0, r2, r2, 1, r1])/2 + 
     cG[0, r2]^2*cG[0, r2, r2, 1, r1] - 
     (9*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, 1, r1])/2 + 
     (11*cG[1, r1]^2*cG[0, r2, r2, 1, r1])/2 - cG[0, r1]*cG[1, r2]*
      cG[0, r2, r2, 1, r1] - 2*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, 1, r1] - 
     (5*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, 1, r1])/2 - 
     5*cG[1, r2]^2*cG[0, r2, r2, 1, r1] - 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/2 + 
     cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r1] + 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/2 - 
     2*cG[r2, r1]^2*cG[0, r2, r2, 1, r1] - 7*cG[0, 1, r1]*
      cG[0, r2, r2, 1, r1] + 8*cG[0, 1, r2]*cG[0, r2, r2, 1, r1] + 
     cG[1, r2, r1]*cG[0, r2, r2, 1, r1] + 7*cG[0, r1]*cG[1, r1]*
      cG[0, r2, r2, r2, r1] - 7*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r2, r1] - 
     3*cG[1, r1]^2*cG[0, r2, r2, r2, r1] - 14*cG[0, r1]*cG[1, r2]*
      cG[0, r2, r2, r2, r1] + (3*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r2, r1])/
      2 + (23*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r2, r1])/2 + 
     3*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r2, r1] - 
     (41*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r2, r1])/2 + 
     cG[0, 1, r1]*cG[0, r2, r2, r2, r1] + 5*cG[0, 1, r2]*
      cG[0, r2, r2, r2, r1] + 3*cG[1, r2, r1]*cG[0, r2, r2, r2, r1] - 
     cG[0, r1]^2*cG[1, 1, 1, r2, r1] + 2*cG[0, r1]*cG[0, r2]*
      cG[1, 1, 1, r2, r1] + 2*cG[0, r2]^2*cG[1, 1, 1, r2, r1] + 
     8*cG[0, r1]*cG[1, r1]*cG[1, 1, 1, r2, r1] - 5*cG[0, r2]*cG[1, r1]*
      cG[1, 1, 1, r2, r1] - 6*cG[1, r1]^2*cG[1, 1, 1, r2, r1] - 
     3*cG[0, r1]*cG[1, r2]*cG[1, 1, 1, r2, r1] - 5*cG[0, r2]*cG[1, r2]*
      cG[1, 1, 1, r2, r1] + 12*cG[1, r1]*cG[1, r2]*cG[1, 1, 1, r2, r1] - 
     (9*cG[1, r2]^2*cG[1, 1, 1, r2, r1])/2 + 3*cG[0, r1]*cG[r2, r1]*
      cG[1, 1, 1, r2, r1] + 2*cG[0, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1] - 
     8*cG[1, r1]*cG[r2, r1]*cG[1, 1, 1, r2, r1] + 8*cG[1, r2]*cG[r2, r1]*
      cG[1, 1, 1, r2, r1] - (13*cG[r2, r1]^2*cG[1, 1, 1, r2, r1])/2 - 
     6*cG[0, 1, r1]*cG[1, 1, 1, r2, r1] + 9*cG[0, 1, r2]*
      cG[1, 1, 1, r2, r1] - cG[0, r2, r1]*cG[1, 1, 1, r2, r1] + 
     10*cG[1, r2, r1]*cG[1, 1, 1, r2, r1] + 
     (cG[0, r1]^2*cG[1, 1, r2, r2, r1])/2 - 9*cG[0, r1]*cG[0, r2]*
      cG[1, 1, r2, r2, r1] + (17*cG[0, r2]^2*cG[1, 1, r2, r2, r1])/2 + 
     4*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r2, r1] - cG[0, r2]*cG[1, r1]*
      cG[1, 1, r2, r2, r1] - 2*cG[1, r1]^2*cG[1, 1, r2, r2, r1] + 
     (7*cG[0, r1]*cG[1, r2]*cG[1, 1, r2, r2, r1])/2 - 
     (25*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r2, r1])/2 + 
     7*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r2, r1] + 
     (cG[1, r2]^2*cG[1, 1, r2, r2, r1])/2 - 
     (cG[0, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/2 - 
     4*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r1] + 4*cG[1, r2]*cG[r2, r1]*
      cG[1, 1, r2, r2, r1] - (13*cG[r2, r1]^2*cG[1, 1, r2, r2, r1])/2 - 
     3*cG[0, 1, r1]*cG[1, 1, r2, r2, r1] + 3*cG[0, 1, r2]*
      cG[1, 1, r2, r2, r1] + cG[0, r2, r1]*cG[1, 1, r2, r2, r1] + 
     2*cG[1, r2, r1]*cG[1, 1, r2, r2, r1] + 
     cG[0, r1]^2*cG[1, r2, r2, r2, r1] + 4*cG[0, r1]*cG[0, r2]*
      cG[1, r2, r2, r2, r1] - 5*cG[0, r2]^2*cG[1, r2, r2, r2, r1] - 
     5*cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r2, r1] + 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r2, r1])/2 - 
     4*cG[1, r1]^2*cG[1, r2, r2, r2, r1] + 5*cG[0, r1]*cG[1, r2]*
      cG[1, r2, r2, r2, r1] + cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r2, r1] + 
     3*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r2, r1] + 
     (3*cG[1, r2]^2*cG[1, r2, r2, r2, r1])/2 + 9*cG[0, r1]*cG[r2, r1]*
      cG[1, r2, r2, r2, r1] + (9*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r1])/
      2 - 16*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r2, r1] + 
     16*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r1] - 
     cG[0, 1, r1]*cG[1, r2, r2, r2, r1] - 3*cG[0, 1, r2]*
      cG[1, r2, r2, r2, r1] - 2*cG[0, r2, r1]*cG[1, r2, r2, r2, r1] - 
     cG[1, r2, r1]*cG[1, r2, r2, r2, r1] - 36*cG[0, r2]*
      cG[0, 0, 0, 0, 1, r1] + 36*cG[1, r2]*cG[0, 0, 0, 0, 1, r1] - 
     18*cG[r2, r1]*cG[0, 0, 0, 0, 1, r1] - 12*cG[0, r2]*
      cG[0, 0, 0, 0, 1, r2] + 24*cG[1, r2]*cG[0, 0, 0, 0, 1, r2] - 
     18*cG[1, r1]*cG[0, 0, 0, 0, r2, r1] + 36*cG[1, r2]*
      cG[0, 0, 0, 0, r2, r1] - 9*cG[0, r2]*cG[0, 0, 0, 1, 1, r1] + 
     9*cG[1, r2]*cG[0, 0, 0, 1, 1, r1] - 6*cG[0, r2]*cG[0, 0, 0, 1, 1, r2] + 
     8*cG[1, r2]*cG[0, 0, 0, 1, 1, r2] - 3*cG[0, r1]*cG[0, 0, 0, 1, r2, r1] - 
     9*cG[0, r2]*cG[0, 0, 0, 1, r2, r1] + 30*cG[1, r1]*
      cG[0, 0, 0, 1, r2, r1] - 21*cG[1, r2]*cG[0, 0, 0, 1, r2, r1] - 
     3*cG[r2, r1]*cG[0, 0, 0, 1, r2, r1] - 3*cG[0, r1]*
      cG[0, 0, 0, r2, 1, r1] + 18*cG[0, r2]*cG[0, 0, 0, r2, 1, r1] + 
     15*cG[1, r1]*cG[0, 0, 0, r2, 1, r1] - 21*cG[1, r2]*
      cG[0, 0, 0, r2, 1, r1] + 9*cG[r2, r1]*cG[0, 0, 0, r2, 1, r1] - 
     3*cG[1, r1]*cG[0, 0, 0, r2, r2, r1] + 27*cG[1, r2]*
      cG[0, 0, 0, r2, r2, r1] + 4*cG[0, r2]*cG[0, 0, 1, 0, r2, r1] + 
     4*cG[1, r1]*cG[0, 0, 1, 0, r2, r1] - 7*cG[1, r2]*
      cG[0, 0, 1, 0, r2, r1] + 3*cG[r2, r1]*cG[0, 0, 1, 0, r2, r1] - 
     10*cG[0, r2]*cG[0, 0, 1, 1, 1, r1] + 10*cG[1, r2]*
      cG[0, 0, 1, 1, 1, r1] - 3*cG[r2, r1]*cG[0, 0, 1, 1, 1, r1] - 
     10*cG[0, r2]*cG[0, 0, 1, 1, 1, r2] + 8*cG[1, r2]*cG[0, 0, 1, 1, 1, r2] + 
     3*cG[0, r1]*cG[0, 0, 1, 1, r2, r1] - cG[0, r2]*cG[0, 0, 1, 1, r2, r1] - 
     cG[1, r1]*cG[0, 0, 1, 1, r2, r1] + 5*cG[0, r1]*cG[0, 0, 1, r2, 1, r1] - 
     9*cG[0, r2]*cG[0, 0, 1, r2, 1, r1] - 7*cG[1, r1]*
      cG[0, 0, 1, r2, 1, r1] + 11*cG[1, r2]*cG[0, 0, 1, r2, 1, r1] - 
     7*cG[r2, r1]*cG[0, 0, 1, r2, 1, r1] - 
     cG[0, r1]*cG[0, 0, 1, r2, r2, r1] - 9*cG[0, r2]*
      cG[0, 0, 1, r2, r2, r1] + 16*cG[1, r1]*cG[0, 0, 1, r2, r2, r1] - 
     10*cG[1, r2]*cG[0, 0, 1, r2, r2, r1] - 3*cG[r2, r1]*
      cG[0, 0, 1, r2, r2, r1] + 2*cG[0, r2]*cG[0, 0, r2, 0, 1, r1] + 
     3*cG[1, r1]*cG[0, 0, r2, 0, 1, r1] - 4*cG[1, r2]*
      cG[0, 0, r2, 0, 1, r1] + cG[r2, r1]*cG[0, 0, r2, 0, 1, r1] + 
     3*cG[1, r1]*cG[0, 0, r2, 0, r2, r1] + 
     cG[1, r2]*cG[0, 0, r2, 0, r2, r1] + 2*cG[0, r1]*cG[0, 0, r2, 1, 1, r1] + 
     2*cG[0, r2]*cG[0, 0, r2, 1, 1, r1] - 5*cG[1, r1]*
      cG[0, 0, r2, 1, 1, r1] + 6*cG[1, r2]*cG[0, 0, r2, 1, 1, r1] - 
     4*cG[r2, r1]*cG[0, 0, r2, 1, 1, r1] + 4*cG[0, r1]*
      cG[0, 0, r2, 1, r2, r1] + 5*cG[0, r2]*cG[0, 0, r2, 1, r2, r1] - 
     6*cG[1, r1]*cG[0, 0, r2, 1, r2, r1] + 
     cG[1, r2]*cG[0, 0, r2, 1, r2, r1] + 5*cG[r2, r1]*
      cG[0, 0, r2, 1, r2, r1] + 5*cG[0, r1]*cG[0, 0, r2, r2, 1, r1] + 
     4*cG[0, r2]*cG[0, 0, r2, r2, 1, r1] - 4*cG[1, r1]*
      cG[0, 0, r2, r2, 1, r1] - 3*cG[1, r2]*cG[0, 0, r2, r2, 1, r1] + 
     7*cG[r2, r1]*cG[0, 0, r2, r2, 1, r1] - 10*cG[1, r1]*
      cG[0, 0, r2, r2, r2, r1] + 23*cG[1, r2]*cG[0, 0, r2, r2, r2, r1] + 
     2*cG[0, r1]*cG[0, 1, 0, 1, r2, r1] + 2*cG[0, r2]*
      cG[0, 1, 0, 1, r2, r1] - 3*cG[1, r2]*cG[0, 1, 0, 1, r2, r1] + 
     2*cG[0, r1]*cG[0, 1, 0, r2, 1, r1] - 2*cG[1, r1]*
      cG[0, 1, 0, r2, 1, r1] + cG[1, r2]*cG[0, 1, 0, r2, 1, r1] - 
     2*cG[r2, r1]*cG[0, 1, 0, r2, 1, r1] + 4*cG[0, r2]*
      cG[0, 1, 0, r2, r2, r1] - 3*cG[1, r1]*cG[0, 1, 0, r2, r2, r1] - 
     2*cG[1, r2]*cG[0, 1, 0, r2, r2, r1] + 5*cG[r2, r1]*
      cG[0, 1, 0, r2, r2, r1] + 2*cG[0, r2]*cG[0, 1, 1, 0, r2, r1] + 
     2*cG[1, r1]*cG[0, 1, 1, 0, r2, r1] - 5*cG[1, r2]*
      cG[0, 1, 1, 0, r2, r1] - 9*cG[0, r2]*cG[0, 1, 1, 1, 1, r1] + 
     9*cG[1, r2]*cG[0, 1, 1, 1, 1, r1] - 3*cG[r2, r1]*cG[0, 1, 1, 1, 1, r1] - 
     12*cG[0, r2]*cG[0, 1, 1, 1, 1, r2] - 5*cG[0, r1]*
      cG[0, 1, 1, 1, r2, r1] - 4*cG[0, r2]*cG[0, 1, 1, 1, r2, r1] + 
     7*cG[1, r1]*cG[0, 1, 1, 1, r2, r1] - 5*cG[0, r1]*
      cG[0, 1, 1, r2, 1, r1] - cG[0, r2]*cG[0, 1, 1, r2, 1, r1] + 
     6*cG[1, r1]*cG[0, 1, 1, r2, 1, r1] - 5*cG[1, r2]*
      cG[0, 1, 1, r2, 1, r1] + 2*cG[r2, r1]*cG[0, 1, 1, r2, 1, r1] + 
     2*cG[0, r1]*cG[0, 1, 1, r2, r2, r1] - 4*cG[0, r2]*
      cG[0, 1, 1, r2, r2, r1] + 2*cG[1, r1]*cG[0, 1, 1, r2, r2, r1] + 
     3*cG[1, r2]*cG[0, 1, 1, r2, r2, r1] - 3*cG[r2, r1]*
      cG[0, 1, 1, r2, r2, r1] - cG[0, r1]*cG[0, 1, r2, 0, r2, r1] + 
     3*cG[0, r2]*cG[0, 1, r2, 0, r2, r1] + 2*cG[1, r1]*
      cG[0, 1, r2, 0, r2, r1] - 4*cG[1, r2]*cG[0, 1, r2, 0, r2, r1] + 
     2*cG[r2, r1]*cG[0, 1, r2, 0, r2, r1] - 
     5*cG[0, r1]*cG[0, 1, r2, 1, 1, r1] + 8*cG[1, r1]*
      cG[0, 1, r2, 1, 1, r1] - 8*cG[1, r2]*cG[0, 1, r2, 1, 1, r1] + 
     3*cG[r2, r1]*cG[0, 1, r2, 1, 1, r1] + 2*cG[0, r1]*
      cG[0, 1, r2, 1, r2, r1] - 6*cG[0, r2]*cG[0, 1, r2, 1, r2, r1] + 
     5*cG[1, r2]*cG[0, 1, r2, 1, r2, r1] - 5*cG[r2, r1]*
      cG[0, 1, r2, 1, r2, r1] + 3*cG[0, r1]*cG[0, 1, r2, r2, 1, r1] - 
     6*cG[0, r2]*cG[0, 1, r2, r2, 1, r1] - 5*cG[1, r1]*
      cG[0, 1, r2, r2, 1, r1] + 10*cG[1, r2]*cG[0, 1, r2, r2, 1, r1] - 
     5*cG[r2, r1]*cG[0, 1, r2, r2, 1, r1] - 
     4*cG[0, r1]*cG[0, 1, r2, r2, r2, r1] - 14*cG[0, r2]*
      cG[0, 1, r2, r2, r2, r1] + 22*cG[1, r1]*cG[0, 1, r2, r2, r2, r1] - 
     10*cG[1, r2]*cG[0, 1, r2, r2, r2, r1] - 9*cG[r2, r1]*
      cG[0, 1, r2, r2, r2, r1] + cG[0, r1]*cG[0, r2, 0, r2, 1, r1] + 
     cG[0, r2]*cG[0, r2, 0, r2, 1, r1] - 2*cG[1, r1]*
      cG[0, r2, 0, r2, 1, r1] - 2*cG[1, r2]*cG[0, r2, 0, r2, 1, r1] + 
     cG[r2, r1]*cG[0, r2, 0, r2, 1, r1] + 
     cG[1, r1]*cG[0, r2, 0, r2, r2, r1] - 
     cG[1, r2]*cG[0, r2, 0, r2, r2, r1] - 7*cG[0, r1]*
      cG[0, r2, 1, 1, 1, r1] + 4*cG[0, r2]*cG[0, r2, 1, 1, 1, r1] + 
     4*cG[1, r1]*cG[0, r2, 1, 1, 1, r1] - 4*cG[1, r2]*
      cG[0, r2, 1, 1, 1, r1] + 5*cG[0, r1]*cG[0, r2, 1, 1, r2, r1] - 
     cG[0, r2]*cG[0, r2, 1, 1, r2, r1] - 2*cG[1, r1]*
      cG[0, r2, 1, 1, r2, r1] + 4*cG[1, r2]*cG[0, r2, 1, 1, r2, r1] - 
     2*cG[r2, r1]*cG[0, r2, 1, 1, r2, r1] + 
     5*cG[0, r1]*cG[0, r2, 1, r2, 1, r1] - 5*cG[1, r1]*
      cG[0, r2, 1, r2, 1, r1] + 7*cG[1, r2]*cG[0, r2, 1, r2, 1, r1] - 
     2*cG[r2, r1]*cG[0, r2, 1, r2, 1, r1] - 
     cG[0, r1]*cG[0, r2, 1, r2, r2, r1] + 3*cG[0, r2]*
      cG[0, r2, 1, r2, r2, r1] - 2*cG[1, r2]*cG[0, r2, 1, r2, r2, r1] + 
     2*cG[r2, r1]*cG[0, r2, 1, r2, r2, r1] + 
     9*cG[0, r1]*cG[0, r2, r2, 1, 1, r1] - 4*cG[0, r2]*
      cG[0, r2, r2, 1, 1, r1] - 11*cG[1, r1]*cG[0, r2, r2, 1, 1, r1] + 
     15*cG[1, r2]*cG[0, r2, r2, 1, 1, r1] - 4*cG[r2, r1]*
      cG[0, r2, r2, 1, 1, r1] - cG[0, r1]*cG[0, r2, r2, 1, r2, r1] + 
     4*cG[0, r2]*cG[0, r2, r2, 1, r2, r1] + 
     cG[1, r1]*cG[0, r2, r2, 1, r2, r1] - 5*cG[1, r2]*
      cG[0, r2, r2, 1, r2, r1] + 4*cG[r2, r1]*cG[0, r2, r2, 1, r2, r1] - 
     2*cG[0, r1]*cG[0, r2, r2, r2, 1, r1] + 
     4*cG[0, r2]*cG[0, r2, r2, r2, 1, r1] + 
     6*cG[1, r1]*cG[0, r2, r2, r2, 1, r1] - 10*cG[1, r2]*
      cG[0, r2, r2, r2, 1, r1] + 4*cG[r2, r1]*cG[0, r2, r2, r2, 1, r1] - 
     13*cG[1, r1]*cG[0, r2, r2, r2, r2, r1] + 
     31*cG[1, r2]*cG[0, r2, r2, r2, r2, r1] - 
     19*cG[0, r1]*cG[1, 1, 1, 1, r2, r1] + 14*cG[0, r2]*
      cG[1, 1, 1, 1, r2, r1] + 12*cG[1, r1]*cG[1, 1, 1, 1, r2, r1] - 
     20*cG[1, r2]*cG[1, 1, 1, 1, r2, r1] + 8*cG[r2, r1]*
      cG[1, 1, 1, 1, r2, r1] - 8*cG[0, r1]*cG[1, 1, 1, r2, r2, r1] - 
     4*cG[0, r2]*cG[1, 1, 1, r2, r2, r1] + 16*cG[1, r1]*
      cG[1, 1, 1, r2, r2, r1] - 11*cG[1, r2]*cG[1, 1, 1, r2, r2, r1] - 
     5*cG[r2, r1]*cG[1, 1, 1, r2, r2, r1] - 
     4*cG[0, r2]*cG[1, 1, r2, 1, r2, r1] + 6*cG[1, r1]*
      cG[1, 1, r2, 1, r2, r1] - 6*cG[r2, r1]*cG[1, 1, r2, 1, r2, r1] - 
     5*cG[0, r1]*cG[1, 1, r2, r2, r2, r1] + 17*cG[0, r2]*
      cG[1, 1, r2, r2, r2, r1] - 19*cG[1, r1]*cG[1, 1, r2, r2, r2, r1] + 
     2*cG[1, r2]*cG[1, 1, r2, r2, r2, r1] + 17*cG[r2, r1]*
      cG[1, 1, r2, r2, r2, r1] + cG[0, r1]*cG[1, r2, 1, r2, r2, r1] + 
     2*cG[0, r2]*cG[1, r2, 1, r2, r2, r1] - 
     9*cG[1, r1]*cG[1, r2, 1, r2, r2, r1] + 
     7*cG[1, r2]*cG[1, r2, 1, r2, r2, r1] + 2*cG[r2, r1]*
      cG[1, r2, 1, r2, r2, r1] - 9*cG[0, r1]*cG[1, r2, r2, r2, r2, r1] - 
     9*cG[0, r2]*cG[1, r2, r2, r2, r2, r1] + 22*cG[1, r1]*
      cG[1, r2, r2, r2, r2, r1] - 22*cG[1, r2]*cG[1, r2, r2, r2, r2, r1] + 
     (Pi^2*cG[1, r1]*Zeta[3])/3 + (3*cG[0, r1]^2*cG[1, r1]*Zeta[3])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*Zeta[3])/2 - cG[0, r2]^2*cG[1, r1]*
      Zeta[3] + cG[0, r1]*cG[1, r1]^2*Zeta[3] - 5*cG[0, r2]*cG[1, r1]^2*
      Zeta[3] - cG[1, r1]^3*Zeta[3] - (8*Pi^2*cG[1, r2]*Zeta[3])/3 + 
     (3*cG[0, r2]^2*cG[1, r2]*Zeta[3])/2 - 2*cG[0, r1]*cG[1, r1]*cG[1, r2]*
      Zeta[3] + (19*cG[0, r2]*cG[1, r1]*cG[1, r2]*Zeta[3])/2 + 
     (17*cG[1, r1]^2*cG[1, r2]*Zeta[3])/2 - 2*cG[0, r2]*cG[1, r2]^2*Zeta[3] - 
     (19*cG[1, r1]*cG[1, r2]^2*Zeta[3])/2 + 4*cG[1, r2]^3*Zeta[3] + 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*Zeta[3])/2 - 
     cG[0, r1]*cG[1, r2]*cG[r2, r1]*Zeta[3] + cG[0, r2]*cG[1, r2]*cG[r2, r1]*
      Zeta[3] + (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*Zeta[3])/2 + 
     cG[1, r2]^2*cG[r2, r1]*Zeta[3] + 3*cG[1, r1]*cG[r2, r1]^2*Zeta[3] - 
     (7*cG[1, r2]*cG[r2, r1]^2*Zeta[3])/2 - 7*cG[0, r1]*cG[0, 1, r1]*
      Zeta[3] + cG[0, r2]*cG[0, 1, r1]*Zeta[3] - 10*cG[1, r1]*cG[0, 1, r1]*
      Zeta[3] + 7*cG[1, r2]*cG[0, 1, r1]*Zeta[3] - 7*cG[r2, r1]*cG[0, 1, r1]*
      Zeta[3] - 6*cG[0, r2]*cG[0, 1, r2]*Zeta[3] - 2*cG[1, r1]*cG[0, 1, r2]*
      Zeta[3] - 4*cG[1, r1]*cG[0, r2, r1]*Zeta[3] + 
     6*cG[1, r2]*cG[0, r2, r1]*Zeta[3] - 3*cG[0, r1]*cG[1, r2, r1]*Zeta[3] - 
     2*cG[0, r2]*cG[1, r2, r1]*Zeta[3] - 11*cG[1, r1]*cG[1, r2, r1]*Zeta[3] + 
     9*cG[1, r2]*cG[1, r2, r1]*Zeta[3] - 6*cG[r2, r1]*cG[1, r2, r1]*Zeta[3] + 
     18*cG[0, 0, 1, r1]*Zeta[3] + 4*cG[0, 0, 1, r2]*Zeta[3] + 
     12*cG[0, 1, 1, r1]*Zeta[3] + 4*cG[0, 1, 1, r2]*Zeta[3] + 
     12*cG[0, 1, r2, r1]*Zeta[3] + 6*cG[0, r2, 1, r1]*Zeta[3] + 
     12*cG[1, 1, r2, r1]*Zeta[3] + 8*cG[1, r2, r2, r1]*Zeta[3] + 
     16*cG[1, r2]*Zeta[5]
 
g[4, {0, 2}, {1, 1, 1}] = 2*((cG[0, r1]^2*cG[0, r2]^2*cG[1, r1])/8 - 
      (5*cG[0, r1]*cG[0, r2]^3*cG[1, r1])/24 + (cG[0, r2]^4*cG[1, r1])/12 + 
      (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2)/8 - 
      (cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2)/4 + (cG[0, r2]^3*cG[1, r1]^2)/12 - 
      (cG[0, r1]*cG[0, r2]*cG[1, r1]^3)/24 + (cG[0, r2]^2*cG[1, r1]^3)/24 + 
      (cG[0, r2]*cG[1, r1]^4)/48 + (Pi^2*cG[0, r2]^2*cG[1, r2])/4 + 
      (cG[0, r2]^4*cG[1, r2])/24 - (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*
        cG[1, r2])/2 + (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/8 - 
      (7*cG[0, r2]^3*cG[1, r1]*cG[1, r2])/24 - 
      (cG[0, r1]^2*cG[1, r1]^2*cG[1, r2])/8 + 
      (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/8 - 
      (cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/8 + 
      (cG[0, r1]*cG[1, r1]^3*cG[1, r2])/24 - 
      (cG[0, r2]*cG[1, r1]^3*cG[1, r2])/6 - (cG[1, r1]^4*cG[1, r2])/48 - 
      Pi^2*cG[0, r2]*cG[1, r2]^2 - (7*cG[0, r2]^3*cG[1, r2]^2)/24 + 
      (cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2)/2 - 
      (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/4 - 
      (cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/4 - 
      (7*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2)/16 - 
      (5*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/16 + (5*cG[1, r1]^3*cG[1, r2]^2)/
       24 + (2*Pi^2*cG[1, r2]^3)/3 + (3*cG[0, r2]^2*cG[1, r2]^3)/4 + 
      (cG[0, r1]*cG[1, r1]*cG[1, r2]^3)/3 + 
      (3*cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/4 + (cG[1, r1]^2*cG[1, r2]^3)/48 - 
      cG[0, r2]*cG[1, r2]^4 - (cG[1, r1]*cG[1, r2]^4)/6 + (2*cG[1, r2]^5)/5 + 
      (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1])/2 - 
      (5*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/8 + 
      (cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/6 + 
      (cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1])/8 - 
      (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/2 + 
      (cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/4 - 
      (cG[0, r1]*cG[1, r1]^3*cG[r2, r1])/8 + 
      (cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/12 + (cG[1, r1]^4*cG[r2, r1])/48 - 
      (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1])/2 + 
      (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/4 - 
      (7*cG[0, r2]^3*cG[1, r2]*cG[r2, r1])/24 - 
      (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 + 
      (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 - 
      cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1] + 
      (7*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 - 
      (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/4 - 
      (cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/6 + 
      (cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1])/2 - 
      (5*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/4 + 
      (3*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1])/4 - 
      (13*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/8 + 
      (13*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/8 + 
      (11*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/16 + 
      (2*cG[0, r1]*cG[1, r2]^3*cG[r2, r1])/3 - 
      (3*cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/4 - 
      (7*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/8 + (cG[1, r2]^4*cG[r2, r1])/6 + 
      (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2)/8 + 
      (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/8 - 
      (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2)/4 - 
      (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^2)/16 + 
      (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/16 - 
      (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2)/8 - 
      (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2)/8 + 
      (cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2)/4 - 
      (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/4 + 
      (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/8 - 
      (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/16 + 
      (5*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^2)/16 - 
      (3*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2)/16 - 
      (cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/8 + (5*cG[1, r2]^3*cG[r2, r1]^2)/
       48 + (cG[0, r1]*cG[1, r1]*cG[r2, r1]^3)/8 - (cG[1, r1]^2*cG[r2, r1]^3)/
       16 - (cG[0, r1]*cG[1, r2]*cG[r2, r1]^3)/8 + 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/8 - (cG[1, r2]^2*cG[r2, r1]^3)/16 - 
      (cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1])/2 + (5*cG[0, r2]^3*cG[0, 1, r1])/
       12 - (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/4 + 
      (cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1])/4 + 2*cG[0, r1]*cG[0, r2]*
       cG[1, r2]*cG[0, 1, r1] - (7*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/4 + 
      (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 - 
      2*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r1] + cG[0, r2]*cG[1, r2]^2*
       cG[0, 1, r1] - (cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/2 - 
      (3*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
      (3*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/4 - 
      (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 + 
      (cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/4 + 
      (9*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
      (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
      (cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/2 - 
      (3*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1])/8 - 
      (3*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
      (3*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 - (cG[r2, r1]^3*cG[0, 1, r1])/
       8 + (Pi^2*cG[0, r2]*cG[0, 1, r2])/2 - (cG[0, r2]^3*cG[0, 1, r2])/12 - 
      (cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2])/4 - 
      (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/2 + 
      (3*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/4 + 
      (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2])/8 + 
      (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/8 - (cG[1, r1]^3*cG[0, 1, r2])/
       6 - cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2] + 
      (9*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/8 + 
      (cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2])/2 - 
      (7*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/4 + 
      (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
      (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
      (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 - 
      (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 - 
      (cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
      (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 + 
      (3*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
      (3*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
      (cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
      (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
      (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/8 + (cG[r2, r1]^3*cG[0, 1, r2])/
       8 + cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2] + 2*cG[0, r2]*cG[0, 1, r1]*
       cG[0, 1, r2] + (cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
      cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2] + 
      (cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
      (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/4 + 
      (3*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1])/4 - 
      (3*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1])/8 + 
      (5*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/8 + (cG[1, r1]^3*cG[0, r2, r1])/
       12 + 2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1] - 
      (5*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
      (9*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 - 
      (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/2 - 
      (9*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/8 - 2*cG[0, r1]*cG[1, r2]^2*
       cG[0, r2, r1] + cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1] + 
      (3*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/2 - 
      (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 + 
      (5*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 + 
      (3*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/8 + 
      (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 + 
      (7*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 - 
      (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 - 
      (3*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/2 - 
      (cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/2 + 
      (cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/2 - cG[0, r1]*cG[0, 1, r2]*
       cG[0, r2, r1] + cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1] - 
      (3*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 - cG[1, r2]*cG[0, 1, r2]*
       cG[0, r2, r1] - (3*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 - 
      (cG[0, r1]^2*cG[0, r2]*cG[1, r2, r1])/4 + (cG[0, r2]^3*cG[1, r2, r1])/
       6 + (cG[0, r1]^2*cG[1, r1]*cG[1, r2, r1])/4 - 
      (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/4 + 
      (cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/4 - 
      (cG[0, r1]*cG[1, r1]^2*cG[1, r2, r1])/2 + 
      (cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/2 + (cG[1, r1]^3*cG[1, r2, r1])/
       4 + (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 - 
      cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1] - 
      (5*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/4 - 
      (cG[0, r1]*cG[1, r2]^2*cG[1, r2, r1])/2 - 
      (cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/4 + 
      (9*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/4 - (cG[1, r2]^3*cG[1, r2, r1])/
       2 + (cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
      2*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1] + 
      cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1] - 
      (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/2 + 
      (7*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 + 
      (3*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 + 2*cG[0, r1]*cG[1, r2]*
       cG[r2, r1]*cG[1, r2, r1] - (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*
        cG[1, r2, r1])/2 - (9*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/
       4 + (3*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/2 - 
      (cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r1])/2 - 
      (3*cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
      (7*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 + cG[1, r1]*cG[0, 1, r1]*
       cG[1, r2, r1] - (11*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
      (5*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
      (3*cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
      (5*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
      (7*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 + cG[r2, r1]*cG[0, 1, r2]*
       cG[1, r2, r1] + (3*cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
      (3*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 + cG[1, r1]*cG[0, r2, r1]*
       cG[1, r2, r1] + (3*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
      (cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
      (3*cG[0, r1]*cG[1, r2, r1]^2)/4 + (3*cG[0, r2]*cG[1, r2, r1]^2)/4 + 
      (3*cG[1, r1]*cG[1, r2, r1]^2)/2 - (3*cG[1, r2]*cG[1, r2, r1]^2)/2 + 
      cG[0, r2]^2*cG[0, 0, 1, r1] + cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1] - 
      4*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1] - cG[1, r1]*cG[1, r2]*
       cG[0, 0, 1, r1] + 4*cG[1, r2]^2*cG[0, 0, 1, r1] + 
      2*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1] + cG[1, r1]*cG[r2, r1]*
       cG[0, 0, 1, r1] - 3*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1] + 
      (cG[r2, r1]^2*cG[0, 0, 1, r1])/2 - 2*cG[0, 1, r2]*cG[0, 0, 1, r1] + 
      cG[1, r2, r1]*cG[0, 0, 1, r1] - Pi^2*cG[0, 0, 1, r2] - 
      (cG[0, r2]^2*cG[0, 0, 1, r2])/2 + (7*cG[0, r1]*cG[1, r1]*
        cG[0, 0, 1, r2])/4 - (9*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/4 - 
      (3*cG[1, r1]^2*cG[0, 0, 1, r2])/2 - 
      (cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2])/2 + 
      (11*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/4 + 
      (cG[1, r2]^2*cG[0, 0, 1, r2])/2 + 
      (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 
      (7*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - cG[1, r2]*cG[r2, r1]*
       cG[0, 0, 1, r2] - 4*cG[0, 1, r1]*cG[0, 0, 1, r2] - 
      cG[0, 1, r2]*cG[0, 0, 1, r2] - cG[0, r2, r1]*cG[0, 0, 1, r2] - 
      (5*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + cG[0, r2]*cG[1, r1]*
       cG[0, 0, r2, r1] + (cG[1, r1]^2*cG[0, 0, r2, r1])/2 - 
      4*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1] - 3*cG[1, r1]*cG[1, r2]*
       cG[0, 0, r2, r1] + 4*cG[1, r2]^2*cG[0, 0, r2, r1] + 
      2*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1] - cG[1, r2]*cG[r2, r1]*
       cG[0, 0, r2, r1] + 2*cG[0, 1, r2]*cG[0, 0, r2, r1] - 
      cG[1, r2, r1]*cG[0, 0, r2, r1] + (cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r1])/
       2 - (cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 - 
      (cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/2 + (cG[1, r2]^2*cG[0, 1, 1, r1])/
       2 + (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
      (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 - 
      (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
      (cG[r2, r1]^2*cG[0, 1, 1, r1])/4 - (cG[1, r2, r1]*cG[0, 1, 1, r1])/2 + 
      (3*cG[0, r2]^2*cG[0, 1, 1, r2])/2 + 
      (5*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2])/4 - 
      (cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/4 - cG[1, r1]^2*cG[0, 1, 1, r2] - 
      cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2] + 
      (13*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/4 - 
      (cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
      (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 + 
      (7*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
      (9*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
      (cG[r2, r1]^2*cG[0, 1, 1, r2])/4 - 3*cG[0, 1, r1]*cG[0, 1, 1, r2] + 
      2*cG[0, 1, r2]*cG[0, 1, 1, r2] + 3*cG[0, r2, r1]*cG[0, 1, 1, r2] - 
      5*cG[1, r2, r1]*cG[0, 1, 1, r2] + (5*cG[0, r1]*cG[0, r2]*
        cG[0, 1, r2, r1])/4 - (cG[0, r2]^2*cG[0, 1, r2, r1])/4 + 
      (3*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r1])/2 - 2*cG[0, r2]*cG[1, r1]*
       cG[0, 1, r2, r1] - (3*cG[1, r1]^2*cG[0, 1, r2, r1])/4 - 
      (3*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 + 
      (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1])/4 + 
      (9*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 - 
      (3*cG[1, r2]^2*cG[0, 1, r2, r1])/2 + 
      (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + cG[0, r2]*cG[r2, r1]*
       cG[0, 1, r2, r1] - cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1] - 
      (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
      (cG[r2, r1]^2*cG[0, 1, r2, r1])/2 - cG[0, 1, r2]*cG[0, 1, r2, r1] + 
      (cG[1, r2, r1]*cG[0, 1, r2, r1])/2 + 
      (cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r1])/4 - 
      (cG[0, r2]^2*cG[0, r2, 1, r1])/4 + 
      (3*cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r1])/4 - 
      (7*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r1])/4 - 
      (3*cG[0, r1]*cG[1, r2]*cG[0, r2, 1, r1])/2 + 
      (cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
      (9*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/4 - 
      (3*cG[1, r2]^2*cG[0, r2, 1, r1])/2 + 
      (3*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/2 - 
      (7*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
      (cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
      (3*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/2 + 
      (cG[r2, r1]^2*cG[0, r2, 1, r1])/2 + 3*cG[0, 1, r2]*cG[0, r2, 1, r1] - 
      (3*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
      (3*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r1])/4 - 
      (cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1])/4 - 
      (cG[0, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 - 3*cG[0, r2]*cG[1, r2]*
       cG[0, r2, r2, r1] + (cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/4 + 
      (5*cG[1, r2]^2*cG[0, r2, r2, r1])/2 + 
      (5*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/4 - 
      cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1] + 2*cG[0, 1, r2]*
       cG[0, r2, r2, r1] - (cG[1, r2, r1]*cG[0, r2, r2, r1])/2 - 
      (cG[0, r1]^2*cG[1, 1, r2, r1])/2 + 
      (3*cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r1])/2 - 
      (cG[0, r2]^2*cG[1, 1, r2, r1])/2 + 
      (3*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r1])/2 - 
      (cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1])/2 - 
      (cG[1, r1]^2*cG[1, 1, r2, r1])/4 - (15*cG[0, r1]*cG[1, r2]*
        cG[1, 1, r2, r1])/4 + (7*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/4 + 
      (3*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/2 - 
      (13*cG[1, r2]^2*cG[1, 1, r2, r1])/4 + 
      (9*cG[0, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
      (11*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
      (3*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/2 + 3*cG[1, r2]*cG[r2, r1]*
       cG[1, 1, r2, r1] + (cG[r2, r1]^2*cG[1, 1, r2, r1])/2 - 
      cG[0, 1, r1]*cG[1, 1, r2, r1] + 4*cG[0, 1, r2]*cG[1, 1, r2, r1] - 
      (5*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 - 5*cG[1, r2, r1]*
       cG[1, 1, r2, r1] - (cG[0, r1]^2*cG[1, r2, r2, r1])/2 + 
      (11*cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r1])/4 - 
      (5*cG[0, r2]^2*cG[1, r2, r2, r1])/4 + 
      (9*cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r1])/4 - 
      (13*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1])/4 - 
      (3*cG[1, r1]^2*cG[1, r2, r2, r1])/4 - 
      (11*cG[0, r1]*cG[1, r2]*cG[1, r2, r2, r1])/4 + 
      4*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1] + 
      (13*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/4 - 
      (9*cG[1, r2]^2*cG[1, r2, r2, r1])/4 - 
      (cG[0, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/2 + 
      (7*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
      (3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/4 - 
      (3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 - 
      (3*cG[0, 1, r1]*cG[1, r2, r2, r1])/2 - 2*cG[0, 1, r2]*
       cG[1, r2, r2, r1] - (cG[1, r2, r1]*cG[1, r2, r2, r1])/2 + 
      4*cG[0, r2]*cG[0, 0, 0, 1, r2] + cG[1, r1]*cG[0, 0, 0, 1, r2] - 
      cG[1, r2]*cG[0, 0, 0, 1, r2] - cG[r2, r1]*cG[0, 0, 0, 1, r2] - 
      cG[r2, r1]*cG[0, 0, 1, 1, r1] - 2*cG[0, r2]*cG[0, 0, 1, 1, r2] - 
      2*cG[1, r1]*cG[0, 0, 1, 1, r2] - cG[1, r2]*cG[0, 0, 1, 1, r2] + 
      2*cG[r2, r1]*cG[0, 0, 1, 1, r2] - cG[0, r2]*cG[0, 0, 1, r2, r1] - 
      2*cG[1, r1]*cG[0, 0, 1, r2, r1] - cG[r2, r1]*cG[0, 0, 1, r2, r1] + 
      cG[0, r2]*cG[0, 0, r2, 1, r1] - cG[1, r1]*cG[0, 0, r2, 1, r1] - 
      2*cG[r2, r1]*cG[0, 0, r2, 1, r1] - cG[1, r1]*cG[0, 0, r2, r2, r1] - 
      (cG[0, r2]*cG[0, 1, 1, 1, r1])/2 + (cG[1, r2]*cG[0, 1, 1, 1, r1])/2 - 
      (cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 3*cG[0, r2]*cG[0, 1, 1, 1, r2] - 
      4*cG[1, r1]*cG[0, 1, 1, 1, r2] + 4*cG[r2, r1]*cG[0, 1, 1, 1, r2] - 
      cG[0, r1]*cG[0, 1, 1, r2, r1] - (cG[0, r2]*cG[0, 1, 1, r2, r1])/2 + 
      cG[1, r2]*cG[0, 1, 1, r2, r1] - cG[r2, r1]*cG[0, 1, 1, r2, r1] - 
      2*cG[0, r1]*cG[0, 1, r2, 1, r1] - (cG[1, r1]*cG[0, 1, r2, 1, r1])/2 - 
      (cG[1, r2]*cG[0, 1, r2, 1, r1])/2 - cG[0, r1]*cG[0, 1, r2, r2, r1] - 
      (cG[0, r2]*cG[0, 1, r2, r2, r1])/2 - (cG[1, r1]*cG[0, 1, r2, r2, r1])/
       2 + cG[1, r2]*cG[0, 1, r2, r2, r1] - 
      (3*cG[r2, r1]*cG[0, 1, r2, r2, r1])/2 - cG[0, r1]*cG[0, r2, 1, 1, r1] + 
      (3*cG[0, r2]*cG[0, r2, 1, 1, r1])/2 - cG[1, r1]*cG[0, r2, 1, 1, r1] - 
      cG[1, r2]*cG[0, r2, 1, 1, r1] - (3*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
      2*cG[0, r1]*cG[0, r2, 1, r2, r1] + (5*cG[0, r2]*cG[0, r2, 1, r2, r1])/
       2 - (cG[1, r2]*cG[0, r2, 1, r2, r1])/2 - 
      2*cG[r2, r1]*cG[0, r2, 1, r2, r1] - cG[0, r1]*cG[0, r2, r2, 1, r1] + 
      (3*cG[0, r2]*cG[0, r2, r2, 1, r1])/2 - cG[1, r1]*cG[0, r2, r2, 1, r1] - 
      cG[1, r2]*cG[0, r2, r2, 1, r1] - (3*cG[r2, r1]*cG[0, r2, r2, 1, r1])/
       2 - cG[1, r1]*cG[0, r2, r2, r2, r1] + 
      (cG[1, r2]*cG[0, r2, r2, r2, r1])/2 - cG[0, r1]*cG[1, 1, 1, r2, r1] - 
      (3*cG[0, r2]*cG[1, 1, 1, r2, r1])/2 - (3*cG[1, r1]*cG[1, 1, 1, r2, r1])/
       2 + 2*cG[1, r2]*cG[1, 1, 1, r2, r1] + (cG[r2, r1]*cG[1, 1, 1, r2, r1])/
       2 + (3*cG[0, r2]*cG[1, 1, r2, r2, r1])/2 - 
      (9*cG[1, r1]*cG[1, 1, r2, r2, r1])/2 + 2*cG[1, r2]*
       cG[1, 1, r2, r2, r1] - (5*cG[r2, r1]*cG[1, 1, r2, r2, r1])/2 + 
      cG[0, r1]*cG[1, r2, r2, r2, r1] - (5*cG[0, r2]*cG[1, r2, r2, r2, r1])/
       2 - 2*cG[1, r1]*cG[1, r2, r2, r2, r1] + 
      2*cG[1, r2]*cG[1, r2, r2, r2, r1] - 8*cG[0, 0, 0, 0, 1, r2] + 
      8*cG[0, 0, 0, 1, 1, r2] + 2*cG[0, 0, 1, 0, 1, r2] - 
      6*cG[0, 0, 1, 1, 1, r2] + 2*cG[0, 0, 1, 1, r2, r1] + 
      4*cG[0, 0, 1, r2, 1, r1] + 2*cG[0, 0, 1, r2, r2, r1] + 
      2*cG[0, 0, r2, 1, 1, r1] + 4*cG[0, 0, r2, 1, r2, r1] + 
      2*cG[0, 0, r2, r2, 1, r1] - 4*cG[0, 1, 0, 1, 1, r2] + 
      cG[0, 1, 1, 1, r2, r1] + 2*cG[0, 1, 1, r2, r2, r1] + 
      cG[0, 1, r2, 1, 1, r1] + cG[0, 1, r2, r2, 1, r1] + 
      3*cG[0, 1, r2, r2, r2, r1] + 2*cG[0, r2, 1, 1, 1, r1] + 
      3*cG[0, r2, 1, 1, r2, r1] + 4*cG[0, r2, 1, r2, r2, r1] + 
      2*cG[0, r2, r2, 1, 1, r1] + 3*cG[0, r2, r2, 1, r2, r1] + 
      2*cG[0, r2, r2, r2, 1, r1] + 3*cG[1, 1, 1, 1, r2, r1] + 
      29*cG[1, 1, 1, r2, r2, r1] + 10*cG[1, 1, r2, 1, r2, r1] + 
      7*cG[1, 1, r2, r2, r2, r1] + cG[1, r2, 1, r2, r2, r1] - 
      (5*cG[0, r1]*cG[1, r1]*Zeta[3])/2 + (5*cG[0, r2]*cG[1, r1]*Zeta[3])/2 + 
      2*cG[1, r1]^2*Zeta[3] - 3*cG[0, r2]*cG[1, r2]*Zeta[3] - 
      (9*cG[1, r1]*cG[1, r2]*Zeta[3])/2 + 5*cG[1, r2]^2*Zeta[3] - 
      (5*cG[1, r1]*cG[r2, r1]*Zeta[3])/2 + 2*cG[1, r2]*cG[r2, r1]*Zeta[3] + 
      6*cG[0, 1, r1]*Zeta[3] + 2*cG[0, 1, r2]*Zeta[3] + 
      5*cG[1, r2, r1]*Zeta[3])
 
g[4, {0, 3}, {1, 1, 1}] = 6*(-1/36*(cG[0, r2]^3*cG[1, r2]) + 
      (cG[0, r2]^2*cG[1, r2]^2)/4 - (2*cG[0, r2]*cG[1, r2]^3)/3 + 
      cG[1, r2]^4/3 - (cG[0, r2]^2*cG[0, 1, r2])/6 + 
      cG[0, r2]*cG[1, r2]*cG[0, 1, r2] + cG[0, 1, r2]^2/3 + 
      (cG[0, r2]*cG[0, 0, 1, r2])/3 - (5*cG[1, r2]*cG[0, 0, 1, r2])/3 - 
      cG[0, r2]*cG[0, 1, 1, r2] + 2*cG[1, r2]*Zeta[3])
 
g[4, {1, 0}, {1, 1, 1}] = (-3*Pi^4*cG[0, r1]*cG[1, r1])/5 - 
     (cG[0, r1]^5*cG[1, r1])/48 + (Pi^2*cG[0, r1]^2*cG[0, r2]*cG[1, r1])/6 + 
     (cG[0, r1]^4*cG[0, r2]*cG[1, r1])/24 - 
     (Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r1])/3 - 
     (7*cG[0, r1]^3*cG[0, r2]^2*cG[1, r1])/48 + (Pi^2*cG[0, r2]^3*cG[1, r1])/
      6 + (cG[0, r1]^2*cG[0, r2]^3*cG[1, r1])/4 - 
     (11*cG[0, r1]*cG[0, r2]^4*cG[1, r1])/48 + (cG[0, r2]^5*cG[1, r1])/12 + 
     (3*Pi^4*cG[1, r1]^2)/5 + (Pi^2*cG[0, r1]^2*cG[1, r1]^2)/6 + 
     (5*cG[0, r1]^4*cG[1, r1]^2)/48 - (5*Pi^2*cG[0, r1]*cG[0, r2]*
       cG[1, r1]^2)/6 - (7*cG[0, r1]^3*cG[0, r2]*cG[1, r1]^2)/24 + 
     (3*Pi^2*cG[0, r2]^2*cG[1, r1]^2)/8 + 
     (9*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]^2)/16 - 
     (2*cG[0, r1]*cG[0, r2]^3*cG[1, r1]^2)/3 + (7*cG[0, r2]^4*cG[1, r1]^2)/
      24 - (Pi^2*cG[0, r1]*cG[1, r1]^3)/2 - (5*cG[0, r1]^3*cG[1, r1]^3)/18 + 
     (5*Pi^2*cG[0, r2]*cG[1, r1]^3)/18 + (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^3)/
      2 - (5*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^3)/6 + 
     (5*cG[0, r2]^3*cG[1, r1]^3)/12 + (Pi^2*cG[1, r1]^4)/3 + 
     (cG[0, r1]^2*cG[1, r1]^4)/2 - (31*cG[0, r1]*cG[0, r2]*cG[1, r1]^4)/48 + 
     (17*cG[0, r2]^2*cG[1, r1]^4)/48 - (cG[0, r1]*cG[1, r1]^5)/2 + 
     (7*cG[0, r2]*cG[1, r1]^5)/48 + cG[1, r1]^6/6 - 
     (2*Pi^2*cG[0, r1]^2*cG[1, r1]*cG[1, r2])/3 - 
     (cG[0, r1]^4*cG[1, r1]*cG[1, r2])/24 + 
     (7*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2])/6 + 
     (5*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[1, r2])/12 - 
     (Pi^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/3 - 
     (3*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/4 + 
     (23*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[1, r2])/24 - 
     (5*cG[0, r2]^4*cG[1, r1]*cG[1, r2])/12 + 
     (11*Pi^2*cG[0, r1]*cG[1, r1]^2*cG[1, r2])/6 + 
     (7*cG[0, r1]^3*cG[1, r1]^2*cG[1, r2])/24 - 
     (7*Pi^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/12 - 
     (9*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/8 + 
     (31*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/16 - 
     (25*cG[0, r2]^3*cG[1, r1]^2*cG[1, r2])/24 - 
     (11*Pi^2*cG[1, r1]^3*cG[1, r2])/18 - (cG[0, r1]^2*cG[1, r1]^3*cG[1, r2])/
      2 + (7*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[1, r2])/4 - 
     (19*cG[0, r2]^2*cG[1, r1]^3*cG[1, r2])/24 + 
     (31*cG[0, r1]*cG[1, r1]^4*cG[1, r2])/48 - 
     (7*cG[0, r2]*cG[1, r1]^4*cG[1, r2])/16 - (7*cG[1, r1]^5*cG[1, r2])/48 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]^2)/12 - 
     (7*cG[0, r1]^3*cG[1, r1]*cG[1, r2]^2)/48 + 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/12 + 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/8 - 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/8 + 
     (5*cG[0, r2]^3*cG[1, r1]*cG[1, r2]^2)/8 - (Pi^2*cG[1, r1]^2*cG[1, r2]^2)/
      3 + (7*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]^2)/16 - 
     (29*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/16 + 
     (35*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]^2)/32 - 
     (9*cG[0, r1]*cG[1, r1]^3*cG[1, r2]^2)/16 + 
     (cG[0, r2]*cG[1, r1]^3*cG[1, r2]^2)/2 + (7*cG[1, r1]^4*cG[1, r2]^2)/96 + 
     (7*Pi^2*cG[1, r1]*cG[1, r2]^3)/36 - (cG[0, r1]^2*cG[1, r1]*cG[1, r2]^3)/
      24 + (11*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/12 - 
     (3*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^3)/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]^3)/3 - 
     (17*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^3)/48 + (13*cG[1, r1]^3*cG[1, r2]^3)/
      144 - (7*cG[0, r1]*cG[1, r1]*cG[1, r2]^4)/48 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^4)/48 - (cG[1, r1]^2*cG[1, r2]^4)/24 + 
     (17*cG[1, r1]*cG[1, r2]^5)/240 - (Pi^2*cG[0, r1]^2*cG[1, r1]*cG[r2, r1])/
      6 - (cG[0, r1]^4*cG[1, r1]*cG[r2, r1])/24 + 
     (2*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1])/3 + 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[r2, r1])/24 - 
     (Pi^2*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/12 - 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/2 + 
     (2*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/3 - 
     (7*cG[0, r2]^4*cG[1, r1]*cG[r2, r1])/24 - 
     (Pi^2*cG[0, r1]*cG[1, r1]^2*cG[r2, r1])/12 + 
     (cG[0, r1]^3*cG[1, r1]^2*cG[r2, r1])/24 - 
     (Pi^2*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/2 - 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/4 + 
     cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1] - 
     (5*cG[0, r2]^3*cG[1, r1]^2*cG[r2, r1])/12 + 
     (5*Pi^2*cG[1, r1]^3*cG[r2, r1])/18 + 
     (cG[0, r1]^2*cG[1, r1]^3*cG[r2, r1])/8 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/8 - 
     (5*cG[0, r2]^2*cG[1, r1]^3*cG[r2, r1])/24 - 
     (11*cG[0, r1]*cG[1, r1]^4*cG[r2, r1])/48 - 
     (cG[0, r2]*cG[1, r1]^4*cG[r2, r1])/6 + (7*cG[1, r1]^5*cG[r2, r1])/48 - 
     (Pi^2*cG[0, r1]^2*cG[1, r2]*cG[r2, r1])/12 - 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1])/6 - 
     (cG[0, r1]^3*cG[0, r2]*cG[1, r2]*cG[r2, r1])/8 - 
     (Pi^2*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/6 + 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]^3*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r2]^4*cG[1, r2]*cG[r2, r1])/8 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 - 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1])/24 + 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/6 + 
     (11*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/8 - 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 + 
     (25*cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1])/24 - 
     (Pi^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/3 - 
     (3*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 - 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (5*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (31*cG[0, r1]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/24 + 
     (cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/12 - 
     (9*cG[1, r1]^4*cG[1, r2]*cG[r2, r1])/16 - 
     (7*Pi^2*cG[0, r1]*cG[1, r2]^2*cG[r2, r1])/12 - 
     (cG[0, r1]^3*cG[1, r2]^2*cG[r2, r1])/8 - 
     (Pi^2*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/12 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1])/8 - 
     (cG[0, r2]^3*cG[1, r2]^2*cG[r2, r1])/8 + 
     (Pi^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/8 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/8 - 
     (9*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/16 - 
     (29*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/16 - 
     (13*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/16 + 
     (17*cG[1, r1]^3*cG[1, r2]^2*cG[r2, r1])/16 - 
     (7*Pi^2*cG[1, r2]^3*cG[r2, r1])/36 - 
     (5*cG[0, r1]^2*cG[1, r2]^3*cG[r2, r1])/24 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/12 - 
     (cG[0, r2]^2*cG[1, r2]^3*cG[r2, r1])/8 + 
     (13*cG[0, r1]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/12 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/24 - 
     (41*cG[1, r1]^2*cG[1, r2]^3*cG[r2, r1])/48 - 
     (17*cG[0, r1]*cG[1, r2]^4*cG[r2, r1])/48 + 
     (cG[0, r2]*cG[1, r2]^4*cG[r2, r1])/48 + 
     (13*cG[1, r1]*cG[1, r2]^4*cG[r2, r1])/48 - (17*cG[1, r2]^5*cG[r2, r1])/
      240 - (Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2)/3 - 
     (7*cG[0, r1]^3*cG[1, r1]*cG[r2, r1]^2)/48 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/2 - 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2)/8 + 
     (cG[0, r2]^3*cG[1, r1]*cG[r2, r1]^2)/3 + (Pi^2*cG[1, r1]^2*cG[r2, r1]^2)/
      6 + (3*cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1]^2)/16 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/2 + 
     (7*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]^2)/32 - 
     (cG[0, r1]*cG[1, r1]^3*cG[r2, r1]^2)/6 - 
     (cG[0, r2]*cG[1, r1]^3*cG[r2, r1]^2)/48 + (7*cG[1, r1]^4*cG[r2, r1]^2)/
      96 + (Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2)/3 + 
     (cG[0, r1]^3*cG[1, r2]*cG[r2, r1]^2)/8 - 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2)/8 + 
     (11*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2)/16 - 
     (cG[0, r2]^3*cG[1, r2]*cG[r2, r1]^2)/4 - 
     (Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/3 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/4 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/4 - 
     (17*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/16 + 
     cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/8 - 
     (13*cG[1, r1]^3*cG[1, r2]*cG[r2, r1]^2)/48 + 
     (Pi^2*cG[1, r2]^2*cG[r2, r1]^2)/6 - (3*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*
       cG[r2, r1]^2)/16 + (11*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1]^2)/32 - 
     (11*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/16 + 
     (9*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/8 + 
     (5*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]^2)/8 + 
     (cG[0, r1]*cG[1, r2]^3*cG[r2, r1]^2)/6 - 
     (cG[0, r2]*cG[1, r2]^3*cG[r2, r1]^2)/16 - 
     (11*cG[1, r1]*cG[1, r2]^3*cG[r2, r1]^2)/48 + (cG[1, r2]^4*cG[r2, r1]^2)/
      24 - (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^3)/4 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^3)/8 - 
     (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^3)/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^3)/8 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^3)/16 + (cG[1, r1]^3*cG[r2, r1]^3)/
      48 + (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^3)/4 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^3)/8 + 
     (cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^3)/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/8 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/8 + 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^3)/8 + 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^3)/16 - 
     (5*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^3)/16 - 
     (7*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^3)/16 + (cG[1, r2]^3*cG[r2, r1]^3)/
      48 - (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]^4)/16 + 
     (3*cG[1, r1]^2*cG[r2, r1]^4)/32 + (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]^4)/
      16 - (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]^4)/16 + 
     (3*cG[1, r2]^2*cG[r2, r1]^4)/32 + (7*Pi^2*cG[0, r1]^2*cG[0, 1, r1])/6 + 
     (5*cG[0, r1]^4*cG[0, 1, r1])/24 - (Pi^2*cG[0, r1]*cG[0, r2]*
       cG[0, 1, r1])/3 - (cG[0, r1]^3*cG[0, r2]*cG[0, 1, r1])/3 - 
     (Pi^2*cG[0, r2]^2*cG[0, 1, r1])/12 + 
     (5*cG[0, r1]^2*cG[0, r2]^2*cG[0, 1, r1])/8 - 
     (5*cG[0, r1]*cG[0, r2]^3*cG[0, 1, r1])/8 + (5*cG[0, r2]^4*cG[0, 1, r1])/
      24 - (5*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 1, r1])/3 - 
     (cG[0, r1]^3*cG[1, r1]*cG[0, 1, r1])/4 + 
     (5*Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/6 + cG[0, r1]^2*cG[0, r2]*
      cG[1, r1]*cG[0, 1, r1] - (3*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*
       cG[0, 1, r1])/8 + (cG[0, r2]^3*cG[1, r1]*cG[0, 1, r1])/12 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1])/2 - 
     (3*cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]^3*cG[0, 1, r1])/8 - 
     (2*Pi^2*cG[0, r1]*cG[1, r2]*cG[0, 1, r1])/3 + 
     (cG[0, r1]^3*cG[1, r2]*cG[0, 1, r1])/3 - 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/4 + 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/4 - 
     (13*cG[0, r2]^3*cG[1, r2]*cG[0, 1, r1])/24 - 
     (5*Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/6 - cG[0, r1]^2*cG[1, r1]*
      cG[1, r2]*cG[0, 1, r1] - (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*
       cG[0, 1, r1])/2 + (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/2 + 
     2*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1] - 
     (3*cG[1, r1]^3*cG[1, r2]*cG[0, 1, r1])/8 + 
     (5*Pi^2*cG[1, r2]^2*cG[0, 1, r1])/12 + 
     (7*cG[0, r1]^2*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/8 + 
     (3*cG[0, r2]^2*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r1])/4 - 
     (7*cG[0, r2]*cG[1, r2]^3*cG[0, 1, r1])/24 - 
     (5*cG[1, r1]*cG[1, r2]^3*cG[0, 1, r1])/24 + (cG[1, r2]^4*cG[0, 1, r1])/
      8 + (Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1])/6 + 
     (cG[0, r1]^3*cG[r2, r1]*cG[0, 1, r1])/3 - 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/6 - 
     (3*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (11*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (7*cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r1])/12 - 
     (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1] - 
     (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (5*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/3 + 
     (3*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1] + 
     (5*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (13*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (13*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (3*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (Pi^2*cG[r2, r1]^2*cG[0, 1, r1])/3 + 
     (7*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 1, r1])/8 - 
     (13*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (13*cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 - 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (9*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 + 
     cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1] - 
     (13*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/2 + 
     (5*cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (7*cG[0, r1]*cG[r2, r1]^3*cG[0, 1, r1])/8 - 
     (5*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, r1])/8 - 
     (cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r1])/8 + 
     (3*cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r1])/4 + 
     (3*cG[r2, r1]^4*cG[0, 1, r1])/16 - Pi^2*cG[0, 1, r1]^2 + 
     (cG[0, r1]^2*cG[0, 1, r1]^2)/4 - (cG[0, r1]*cG[0, r2]*cG[0, 1, r1]^2)/
      2 + (cG[0, r2]^2*cG[0, 1, r1]^2)/4 + 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]^2)/2 - 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r1]^2)/2 + (cG[1, r2]^2*cG[0, 1, r1]^2)/
      4 + (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]^2)/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]^2)/2 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]^2)/2 + (cG[r2, r1]^2*cG[0, 1, r1]^2)/
      4 - (5*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 1, r2])/6 - 
     (cG[0, r1]^3*cG[1, r1]*cG[0, 1, r2])/4 - 
     (2*Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/3 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/4 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r2]^3*cG[1, r1]*cG[0, 1, r2])/8 + (Pi^2*cG[1, r1]^2*cG[0, 1, r2])/
      12 + (cG[0, r1]^2*cG[1, r1]^2*cG[0, 1, r2])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/4 - 
     (cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r2])/16 - 
     (17*cG[0, r1]*cG[1, r1]^3*cG[0, 1, r2])/24 - 
     (7*cG[0, r2]*cG[1, r1]^3*cG[0, 1, r2])/6 + (cG[1, r1]^4*cG[0, 1, r2])/
      48 - (cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/4 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/4 - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/8 + 
     cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2] + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/4 + 
     (cG[1, r1]^3*cG[1, r2]*cG[0, 1, r2])/24 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/4 - 
     (cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r2])/4 + 
     (cG[1, r1]*cG[1, r2]^3*cG[0, 1, r2])/4 + 
     (2*Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2])/3 + 
     (cG[0, r1]^3*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/2 + 
     (9*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r2])/2 + 
     (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/6 - cG[0, r1]^2*cG[1, r1]*
      cG[r2, r1]*cG[0, 1, r2] + 2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, r2] - (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (17*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (15*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (11*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r2])/24 + Pi^2*cG[1, r2]*cG[r2, r1]*
      cG[0, 1, r2] + (3*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 + 
     (3*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 + 
     (23*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (5*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (5*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (3*cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (Pi^2*cG[r2, r1]^2*cG[0, 1, r2])/3 + 
     (cG[0, r1]^2*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (13*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/8 + 
     (5*cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/16 - 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (7*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (7*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/2 - 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (cG[0, r1]*cG[r2, r1]^3*cG[0, 1, r2])/2 + 
     (3*cG[0, r2]*cG[r2, r1]^3*cG[0, 1, r2])/8 + 
     (cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r2])/2 + 
     (cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r2])/4 - (3*cG[r2, r1]^4*cG[0, 1, r2])/
      16 - (2*Pi^2*cG[0, 1, r1]*cG[0, 1, r2])/3 + 
     (cG[0, r1]^2*cG[0, 1, r1]*cG[0, 1, r2])/2 - cG[0, r2]^2*cG[0, 1, r1]*
      cG[0, 1, r2] + (5*cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2] - 
     2*cG[1, r1]^2*cG[0, 1, r1]*cG[0, 1, r2] - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2] - 
     3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2] - 
     (2*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, r2, r1])/3 - 
     (2*cG[0, r1]^3*cG[1, r1]*cG[0, r2, r1])/3 + Pi^2*cG[0, r2]*cG[1, r1]*
      cG[0, r2, r1] + (11*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/4 - 
     4*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1] + 
     (49*cG[0, r2]^3*cG[1, r1]*cG[0, r2, r1])/24 + 
     (5*Pi^2*cG[1, r1]^2*cG[0, r2, r1])/12 + 
     (7*cG[0, r1]^2*cG[1, r1]^2*cG[0, r2, r1])/4 - 5*cG[0, r1]*cG[0, r2]*
      cG[1, r1]^2*cG[0, r2, r1] + (57*cG[0, r2]^2*cG[1, r1]^2*cG[0, r2, r1])/
      16 - 2*cG[0, r1]*cG[1, r1]^3*cG[0, r2, r1] + 
     (11*cG[0, r2]*cG[1, r1]^3*cG[0, r2, r1])/4 + 
     (9*cG[1, r1]^4*cG[0, r2, r1])/16 - (5*Pi^2*cG[0, r1]*cG[1, r2]*
       cG[0, r2, r1])/6 - (cG[0, r1]^3*cG[1, r2]*cG[0, r2, r1])/4 + 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/4 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
     (cG[0, r2]^3*cG[1, r2]*cG[0, r2, r1])/4 - 
     (Pi^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/6 - cG[0, r1]^2*cG[1, r1]*
      cG[1, r2]*cG[0, r2, r1] + (19*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*
       cG[0, r2, r1])/4 - (29*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/
      8 + (7*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/2 - 
     (25*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/4 - 
     (11*cG[1, r1]^3*cG[1, r2]*cG[0, r2, r1])/8 - 
     (5*Pi^2*cG[1, r2]^2*cG[0, r2, r1])/12 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/8 - 
     (5*cG[0, r2]^2*cG[1, r2]^2*cG[0, r2, r1])/8 - 
     (15*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/8 + 
     (29*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/8 + 
     2*cG[1, r1]^2*cG[1, r2]^2*cG[0, r2, r1] - 
     (cG[0, r1]*cG[1, r2]^3*cG[0, r2, r1])/2 + 
     (7*cG[0, r2]*cG[1, r2]^3*cG[0, r2, r1])/24 - 
     (19*cG[1, r1]*cG[1, r2]^3*cG[0, r2, r1])/24 - 
     (cG[1, r2]^4*cG[0, r2, r1])/8 - (Pi^2*cG[1, r1]*cG[r2, r1]*
       cG[0, r2, r1])/6 - (5*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/
      4 + 4*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1] - 
     (13*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1] - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (3*cG[1, r1]^3*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (2*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/3 - 
     (9*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (9*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     2*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1] - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (17*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/8 + 
     cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1] + 
     (7*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (11*cG[1, r2]^3*cG[r2, r1]*cG[0, r2, r1])/8 - 
     cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1] + 
     (13*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/8 + 
     (cG[1, r1]^2*cG[r2, r1]^2*cG[0, r2, r1])/16 - 
     (9*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/4 + 
     2*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1] + 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/8 - 
     (cG[1, r2]^2*cG[r2, r1]^2*cG[0, r2, r1])/8 - 
     (cG[1, r1]*cG[r2, r1]^3*cG[0, r2, r1])/4 - 
     (9*cG[1, r2]*cG[r2, r1]^3*cG[0, r2, r1])/8 - 
     Pi^2*cG[0, 1, r1]*cG[0, r2, r1] - (cG[0, r1]^2*cG[0, 1, r1]*
       cG[0, r2, r1])/2 + (cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r1])/
      2 - (cG[0, r2]^2*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     2*cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1] + 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     2*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1] + 
     2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1] - 
     cG[1, r2]^2*cG[0, 1, r1]*cG[0, r2, r1] - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1] + 
     (cG[r2, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     (5*Pi^2*cG[0, 1, r2]*cG[0, r2, r1])/6 - 
     (cG[0, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (5*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     (cG[0, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     (11*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (cG[1, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (cG[1, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (15*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     (5*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     2*cG[0, 1, r1]*cG[0, 1, r2]*cG[0, r2, r1] - 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r1]^2)/2 - 
     (cG[0, r2]*cG[1, r1]*cG[0, r2, r1]^2)/4 - cG[1, r1]^2*cG[0, r2, r1]^2 - 
     (3*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]^2)/4 + 
     (cG[1, r1]*cG[1, r2]*cG[0, r2, r1]^2)/4 - (cG[1, r2]^2*cG[0, r2, r1]^2)/
      2 + (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]^2)/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]^2)/4 - 
     cG[0, 1, r1]*cG[0, r2, r1]^2 + (3*cG[0, 1, r2]*cG[0, r2, r1]^2)/2 + 
     (Pi^2*cG[0, r1]^2*cG[1, r2, r1])/3 + (cG[0, r1]^4*cG[1, r2, r1])/12 - 
     (4*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2, r1])/3 - 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r2, r1])/12 + 
     (7*Pi^2*cG[0, r2]^2*cG[1, r2, r1])/12 + 
     (5*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2, r1])/4 - 
     (19*cG[0, r1]*cG[0, r2]^3*cG[1, r2, r1])/12 + 
     (17*cG[0, r2]^4*cG[1, r2, r1])/24 - 
     (5*cG[0, r1]^3*cG[1, r1]*cG[1, r2, r1])/12 + Pi^2*cG[0, r2]*cG[1, r1]*
      cG[1, r2, r1] + (11*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/4 - 
     (13*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/4 + 
     (31*cG[0, r2]^3*cG[1, r1]*cG[1, r2, r1])/24 + 
     (Pi^2*cG[1, r1]^2*cG[1, r2, r1])/3 + 
     (5*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2, r1])/4 - 
     (43*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/8 + 
     (27*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2, r1])/8 - 
     (23*cG[0, r1]*cG[1, r1]^3*cG[1, r2, r1])/24 + 
     (25*cG[0, r2]*cG[1, r1]^3*cG[1, r2, r1])/12 + 
     (13*cG[1, r1]^4*cG[1, r2, r1])/24 + 
     (2*Pi^2*cG[0, r1]*cG[1, r2]*cG[1, r2, r1])/3 + 
     (cG[0, r1]^3*cG[1, r2]*cG[1, r2, r1])/3 - 
     (7*Pi^2*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/6 - 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/2 + 
     4*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1] - 
     (25*cG[0, r2]^3*cG[1, r2]*cG[1, r2, r1])/12 - 
     (3*Pi^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/2 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/2 + 
     (27*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 - 
     (29*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/8 + 
     (11*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/4 - 
     (47*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/8 - 
     (11*cG[1, r1]^3*cG[1, r2]*cG[1, r2, r1])/4 + 
     (5*Pi^2*cG[1, r2]^2*cG[1, r2, r1])/6 + 
     (3*cG[0, r1]^2*cG[1, r2]^2*cG[1, r2, r1])/4 - 
     (13*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/4 + 
     (9*cG[0, r2]^2*cG[1, r2]^2*cG[1, r2, r1])/4 - 2*cG[0, r1]*cG[1, r1]*
      cG[1, r2]^2*cG[1, r2, r1] + (9*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*
       cG[1, r2, r1])/2 + 3*cG[1, r1]^2*cG[1, r2]^2*cG[1, r2, r1] + 
     (5*cG[0, r1]*cG[1, r2]^3*cG[1, r2, r1])/6 - 
     (5*cG[0, r2]*cG[1, r2]^3*cG[1, r2, r1])/4 - 
     (3*cG[1, r1]*cG[1, r2]^3*cG[1, r2, r1])/2 + 
     (11*cG[1, r2]^4*cG[1, r2, r1])/24 + 
     (4*Pi^2*cG[0, r1]*cG[r2, r1]*cG[1, r2, r1])/3 + 
     (7*cG[0, r1]^3*cG[r2, r1]*cG[1, r2, r1])/12 - 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/6 - 2*cG[0, r1]^2*cG[0, r2]*
      cG[r2, r1]*cG[1, r2, r1] + (15*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*
       cG[1, r2, r1])/4 - (11*cG[0, r2]^3*cG[r2, r1]*cG[1, r2, r1])/6 - 
     (5*Pi^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/6 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (5*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (31*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (5*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (29*cG[1, r1]^3*cG[r2, r1]*cG[1, r2, r1])/24 + 
     (5*Pi^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/6 + 
     2*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1] - 
     4*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1] + 
     (7*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (19*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (25*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (7*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (11*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (13*cG[1, r2]^3*cG[r2, r1]*cG[1, r2, r1])/12 + 
     (5*cG[0, r1]^2*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (29*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (11*cG[0, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (9*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/4 - 
     (9*cG[1, r1]^2*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     2*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1] - 
     (27*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/2 + 
     (3*cG[1, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/4 + 
     (11*cG[0, r1]*cG[r2, r1]^3*cG[1, r2, r1])/8 - 
     (cG[0, r2]*cG[r2, r1]^3*cG[1, r2, r1])/4 - 
     (11*cG[1, r1]*cG[r2, r1]^3*cG[1, r2, r1])/8 + 
     (11*cG[1, r2]*cG[r2, r1]^3*cG[1, r2, r1])/8 + 
     (Pi^2*cG[0, 1, r1]*cG[1, r2, r1])/6 - cG[0, r1]^2*cG[0, 1, r1]*
      cG[1, r2, r1] + (5*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (15*cG[0, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1] - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (29*cG[1, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     3*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1] + 
     2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1] - 
     (3*cG[1, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     2*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1] + 
     (13*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (11*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (7*cG[r2, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (Pi^2*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (cG[0, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (cG[0, r2]^2*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[1, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1] + 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[1, r2]^2*cG[0, 1, r2]*cG[1, r2, r1])/2 - 
     (7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (13*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (11*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (Pi^2*cG[0, r2, r1]*cG[1, r2, r1])/3 + 
     (3*cG[0, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
     (21*cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (33*cG[0, r2]^2*cG[0, r2, r1]*cG[1, r2, r1])/8 - 
     (3*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (13*cG[1, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     4*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     (15*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (21*cG[1, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     3*cG[1, r2]^2*cG[0, r2, r1]*cG[1, r2, r1] + 
     (11*cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (15*cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1] + 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (5*cG[r2, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/8 + 
     4*cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r1] - 
     4*cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     (cG[0, r2, r1]^2*cG[1, r2, r1])/2 + (Pi^2*cG[1, r2, r1]^2)/3 - 
     (cG[0, r1]^2*cG[1, r2, r1]^2)/2 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]^2)/4 - 
     (11*cG[0, r2]^2*cG[1, r2, r1]^2)/8 + 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]^2)/4 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2, r1]^2)/2 - 
     (13*cG[1, r1]^2*cG[1, r2, r1]^2)/8 - 
     (3*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]^2)/4 + 
     (cG[0, r2]*cG[1, r2]*cG[1, r2, r1]^2)/4 + 2*cG[1, r1]*cG[1, r2]*
      cG[1, r2, r1]^2 - (cG[1, r2]^2*cG[1, r2, r1]^2)/2 - 
     cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]^2 + 
     (7*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]^2)/4 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1]^2)/4 - cG[1, r2]*cG[r2, r1]*
      cG[1, r2, r1]^2 - (cG[r2, r1]^2*cG[1, r2, r1]^2)/8 - 
     cG[0, 1, r1]*cG[1, r2, r1]^2 + cG[0, 1, r2]*cG[1, r2, r1]^2 + 
     cG[0, r2, r1]*cG[1, r2, r1]^2 - (7*Pi^2*cG[0, r1]*cG[0, 0, 1, r1])/3 - 
     (17*cG[0, r1]^3*cG[0, 0, 1, r1])/12 + 
     (3*cG[0, r1]^2*cG[0, r2]*cG[0, 0, 1, r1])/2 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[0, 0, 1, r1])/4 + 
     (cG[0, r2]^3*cG[0, 0, 1, r1])/2 + 4*Pi^2*cG[1, r1]*cG[0, 0, 1, r1] + 
     (7*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 1, r1])/4 - 3*cG[0, r1]*cG[0, r2]*
      cG[1, r1]*cG[0, 0, 1, r1] + (5*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r1])/
      4 - cG[0, r2]*cG[1, r1]^2*cG[0, 0, 1, r1] + 
     (4*cG[1, r1]^3*cG[0, 0, 1, r1])/3 + 2*Pi^2*cG[1, r2]*cG[0, 0, 1, r1] - 
     (3*cG[0, r1]^2*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1])/2 - 
     cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, r1] + 3*cG[0, r1]*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 1, r1] - 2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1] + 
     cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r1] - 
     (11*cG[0, r1]*cG[1, r2]^2*cG[0, 0, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r2]^2*cG[0, 0, 1, r1])/4 + cG[1, r1]*cG[1, r2]^2*
      cG[0, 0, 1, r1] + (Pi^2*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
     (13*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     (5*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     (5*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (5*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     2*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, r1] + 2*cG[0, r2]*cG[r2, r1]^2*
      cG[0, 0, 1, r1] - (5*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1])/4 - 
     (5*cG[r2, r1]^3*cG[0, 0, 1, r1])/4 - cG[0, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, r1] + cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 1, r1] - 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r1] - cG[r2, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, r1] + cG[0, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1] - 
     (3*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 - 
     (cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 + 3*cG[1, r2]*cG[0, 1, r2]*
      cG[0, 0, 1, r1] + (7*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 - 
     cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1] - 
     (9*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 + 
     (9*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 + 
     2*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1] + 
     (5*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 - 
     3*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1] - 
     (5*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 + 
     (cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 + 4*cG[r2, r1]*cG[1, r2, r1]*
      cG[0, 0, 1, r1] + 2*cG[0, 0, 1, r1]^2 + 
     (13*Pi^2*cG[1, r1]*cG[0, 0, 1, r2])/6 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 1, r2])/2 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/2 + 
     (9*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r2])/8 - 2*cG[0, r1]*cG[1, r1]^2*
      cG[0, 0, 1, r2] + (3*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 1, r2])/4 + 
     (67*cG[1, r1]^3*cG[0, 0, 1, r2])/24 + 2*cG[0, r1]*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 1, r2] + (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/2 - 
     cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r2] + cG[1, r1]*cG[1, r2]^2*
      cG[0, 0, 1, r2] - (3*Pi^2*cG[r2, r1]*cG[0, 0, 1, r2])/2 - 
     cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2] - 
     (17*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2] - 
     (23*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     4*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2] - 
     (9*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (11*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     3*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2] + 
     (9*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2])/4 + 
     (3*cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2])/2 + 
     (19*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2])/8 + 
     (7*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2])/4 - 
     (5*cG[r2, r1]^3*cG[0, 0, 1, r2])/4 - 2*cG[0, r1]*cG[0, 1, r1]*
      cG[0, 0, 1, r2] + 5*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2] + 
     cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2] - 2*cG[1, r2]*cG[0, 1, r1]*
      cG[0, 0, 1, r2] + cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2] - 
     (3*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 - 
     (3*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 + 
     3*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2] - 
     (3*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 - 
     (9*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (7*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 - 
     2*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     (7*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (3*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + 
     2*cG[0, 0, 1, r1]*cG[0, 0, 1, r2] + (3*Pi^2*cG[1, r1]*cG[0, 0, r2, r1])/
      2 + (5*cG[0, r1]^2*cG[1, r1]*cG[0, 0, r2, r1])/2 - 
     (27*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1])/4 + 
     (21*cG[0, r2]^2*cG[1, r1]*cG[0, 0, r2, r1])/4 - 
     (15*cG[0, r1]*cG[1, r1]^2*cG[0, 0, r2, r1])/4 + 
     (23*cG[0, r2]*cG[1, r1]^2*cG[0, 0, r2, r1])/4 + 
     3*cG[1, r1]^3*cG[0, 0, r2, r1] + Pi^2*cG[1, r2]*cG[0, 0, r2, r1] + 
     2*cG[0, r1]^2*cG[1, r2]*cG[0, 0, r2, r1] - 2*cG[0, r1]*cG[0, r2]*
      cG[1, r2]*cG[0, 0, r2, r1] + (cG[0, r2]^2*cG[1, r2]*cG[0, 0, r2, r1])/
      2 + (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/2 - 
     (15*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/4 - 
     (23*cG[1, r1]^2*cG[1, r2]*cG[0, 0, r2, r1])/4 + 
     cG[0, r1]*cG[1, r2]^2*cG[0, 0, r2, r1] - 
     (5*cG[0, r2]*cG[1, r2]^2*cG[0, 0, r2, r1])/4 + 
     (13*cG[1, r1]*cG[1, r2]^2*cG[0, 0, r2, r1])/4 + 
     cG[1, r2]^3*cG[0, 0, r2, r1] + (13*cG[0, r1]*cG[1, r1]*cG[r2, r1]*
       cG[0, 0, r2, r1])/4 - 6*cG[0, r2]*cG[1, r1]*cG[r2, r1]*
      cG[0, 0, r2, r1] - (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (11*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/2 - 
     3*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1] - 
     (13*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (7*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, r2, r1])/4 + 
     (7*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, r2, r1])/2 - 
     (cG[0, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - 
     (5*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 + 
     4*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1] - 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - 
     cG[0, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] - 3*cG[1, r1]*cG[0, 1, r2]*
      cG[0, 0, r2, r1] - 2*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, r2, r1] - 
     cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1] + 5*cG[1, r1]*cG[0, r2, r1]*
      cG[0, 0, r2, r1] - 2*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, r2, r1] - 
     (5*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 + 
     6*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1] + 
     (7*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 - 
     (5*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 - 
     5*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1] + 
     4*cG[0, 0, 1, r1]*cG[0, 0, r2, r1] + 2*cG[0, 0, 1, r2]*
      cG[0, 0, r2, r1] + (4*Pi^2*cG[0, r1]*cG[0, 1, 1, r1])/3 - 
     (11*cG[0, r1]^3*cG[0, 1, 1, r1])/12 - (Pi^2*cG[0, r2]*cG[0, 1, 1, r1])/
      6 + cG[0, r1]^2*cG[0, r2]*cG[0, 1, 1, r1] - 2*cG[0, r1]*cG[0, r2]^2*
      cG[0, 1, 1, r1] + cG[0, r2]^3*cG[0, 1, 1, r1] - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/4 + 
     (7*cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r1])/4 - 
     (9*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, r1])/4 + 
     (Pi^2*cG[1, r2]*cG[0, 1, 1, r1])/6 - cG[0, r1]^2*cG[1, r2]*
      cG[0, 1, 1, r1] + (23*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/
      4 - (13*cG[0, r2]^2*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/4 - 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 + 
     (9*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r1])/4 - 
     (7*cG[0, r1]*cG[1, r2]^2*cG[0, 1, 1, r1])/4 + 3*cG[0, r2]*cG[1, r2]^2*
      cG[0, 1, 1, r1] + (cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r1])/2 - 
     (cG[1, r2]^3*cG[0, 1, 1, r1])/2 + (Pi^2*cG[r2, r1]*cG[0, 1, 1, r1])/3 - 
     cG[0, r1]^2*cG[r2, r1]*cG[0, 1, 1, r1] + 
     (5*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 - 
     (15*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     (15*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r1])/8 - 
     (9*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 - 
     2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1] - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, r1])/2 + 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/4 - 
     (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r1])/2 - 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/4 - 
     (3*cG[r2, r1]^3*cG[0, 1, 1, r1])/8 - 4*cG[0, r1]*cG[0, 1, r2]*
      cG[0, 1, 1, r1] - (cG[0, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     (5*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     cG[1, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1] + 
     (3*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 - 
     cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1] - 
     (5*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 - 
     (7*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 + 
     2*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1] + 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/2 + 
     3*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1] - 
     (5*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 - 
     (15*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 + 
     (9*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 - 
     2*cG[0, 0, 1, r1]*cG[0, 1, 1, r1] + 3*cG[0, 0, 1, r2]*cG[0, 1, 1, r1] + 
     2*cG[0, 0, r2, r1]*cG[0, 1, 1, r1] - 2*cG[0, 1, 1, r1]^2 - 
     (5*Pi^2*cG[1, r1]*cG[0, 1, 1, r2])/6 - 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 1, 1, r2])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/2 - 
     (cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r2])/8 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, 1, r2])/2 - 
     (17*cG[1, r1]^3*cG[0, 1, 1, r2])/24 + cG[0, r1]*cG[1, r1]*cG[1, r2]*
      cG[0, 1, 1, r2] + (3*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r2])/2 - 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r2])/2 - 
     (Pi^2*cG[r2, r1]*cG[0, 1, 1, r2])/3 - 
     (3*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 + 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 + 
     (9*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
     (7*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
     cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2] - 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
     cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2] + 
     (5*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2])/4 - 
     (3*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/4 - 
     (9*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2])/8 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/4 + 
     (3*cG[r2, r1]^3*cG[0, 1, 1, r2])/8 + 2*cG[0, r1]*cG[0, 1, r1]*
      cG[0, 1, 1, r2] - (3*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 + 
     (7*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 + 
     (5*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 - 
     (3*cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2])/2 + 
     (cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2])/2 - 
     (3*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2])/2 - 
     (9*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2])/2 + 
     (5*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 - 
     cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2] - 
     (cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 + 
     (5*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 + 
     3*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2] - 
     5*cG[0, 0, 1, r1]*cG[0, 1, 1, r2] + 4*cG[0, 0, r2, r1]*cG[0, 1, 1, r2] - 
     6*cG[0, 1, 1, r1]*cG[0, 1, 1, r2] + (Pi^2*cG[0, r1]*cG[0, 1, r2, r1])/
      6 - Pi^2*cG[0, r2]*cG[0, 1, r2, r1] + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r2, r1])/4 - 
     (5*cG[0, r2]^3*cG[0, 1, r2, r1])/8 + (Pi^2*cG[1, r1]*cG[0, 1, r2, r1])/
      2 + 2*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2, r1] - 
     (19*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1])/4 + 
     (9*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2, r1])/8 - 
     (cG[1, r1]^3*cG[0, 1, r2, r1])/2 + (7*Pi^2*cG[1, r2]*cG[0, 1, r2, r1])/
      6 - 2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1] + 
     2*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r2, r1] + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 - 
     (9*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]^2*cG[0, 1, r2, r1])/2 - 3*cG[0, r2]*cG[1, r2]^2*
      cG[0, 1, r2, r1] + cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2, r1] + 
     (5*cG[1, r2]^3*cG[0, 1, r2, r1])/6 - 
     (2*Pi^2*cG[r2, r1]*cG[0, 1, r2, r1])/3 - 2*cG[0, r1]^2*cG[r2, r1]*
      cG[0, 1, r2, r1] + 2*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1] - 
     (cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/8 + 
     (23*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     6*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1] - 
     (17*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2, r1])/8 - 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/2 + 
     2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1] + 
     (21*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1] - 
     (13*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2, r1])/4 + 
     (15*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 + 
     2*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2, r1] - 
     (5*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1])/2 - 
     (9*cG[r2, r1]^3*cG[0, 1, r2, r1])/8 + cG[0, r2]*cG[0, 1, r1]*
      cG[0, 1, r2, r1] - cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1] - 
     cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1] + 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 - cG[1, r1]*cG[0, 1, r2]*
      cG[0, 1, r2, r1] + (3*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 - 
     (cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     cG[0, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1] - cG[0, r2]*cG[0, r2, r1]*
      cG[0, 1, r2, r1] + 4*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1] + 
     cG[1, r2]*cG[0, r2, r1]*cG[0, 1, r2, r1] - cG[r2, r1]*cG[0, r2, r1]*
      cG[0, 1, r2, r1] - 3*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1] + 
     4*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, r2, r1] + 2*cG[1, r1]*cG[1, r2, r1]*
      cG[0, 1, r2, r1] - 3*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, r2, r1] + 
     2*cG[0, 0, 1, r1]*cG[0, 1, r2, r1] - cG[0, 0, r2, r1]*cG[0, 1, r2, r1] + 
     5*cG[0, 1, 1, r1]*cG[0, 1, r2, r1] - 2*cG[0, 1, 1, r2]*
      cG[0, 1, r2, r1] + (5*Pi^2*cG[0, r1]*cG[0, r2, 1, r1])/6 + 
     (2*cG[0, r1]^3*cG[0, r2, 1, r1])/3 - (5*Pi^2*cG[0, r2]*cG[0, r2, 1, r1])/
      6 - (5*cG[0, r1]^2*cG[0, r2]*cG[0, r2, 1, r1])/2 + 
     (15*cG[0, r1]*cG[0, r2]^2*cG[0, r2, 1, r1])/4 - 
     (43*cG[0, r2]^3*cG[0, r2, 1, r1])/24 - 
     (5*Pi^2*cG[1, r1]*cG[0, r2, 1, r1])/6 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r1])/4 - 
     (5*cG[0, r2]^2*cG[1, r1]*cG[0, r2, 1, r1])/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[0, r2, 1, r1])/2 + 
     (15*cG[0, r2]*cG[1, r1]^2*cG[0, r2, 1, r1])/8 - 
     (13*cG[1, r1]^3*cG[0, r2, 1, r1])/8 + 2*Pi^2*cG[1, r2]*
      cG[0, r2, 1, r1] + 2*cG[0, r1]^2*cG[1, r2]*cG[0, r2, 1, r1] - 
     (27*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
     (19*cG[0, r2]^2*cG[1, r2]*cG[0, r2, 1, r1])/4 - 
     (9*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
     3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1] - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[0, r2, 1, r1])/4 - 
     (11*cG[0, r2]*cG[1, r2]^2*cG[0, r2, 1, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, r2, 1, r1])/4 + 
     (7*cG[1, r2]^3*cG[0, r2, 1, r1])/4 - (Pi^2*cG[r2, r1]*cG[0, r2, 1, r1])/
      3 + cG[0, r1]^2*cG[r2, r1]*cG[0, r2, 1, r1] - 
     (5*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/2 + 
     (11*cG[0, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/2 - 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, 1, r1])/2 + 
     (17*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1] + 
     2*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1] - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, r2, 1, r1])/4 - 
     (11*cG[0, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/8 + 
     (7*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, 1, r1])/8 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/4 + 
     (cG[r2, r1]^3*cG[0, r2, 1, r1])/4 + cG[0, r2]*cG[0, 1, r1]*
      cG[0, r2, 1, r1] + cG[1, r1]*cG[0, 1, r1]*cG[0, r2, 1, r1] - 
     2*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, 1, r1] + cG[r2, r1]*cG[0, 1, r1]*
      cG[0, r2, 1, r1] + (cG[0, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 + 
     cG[0, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1] - 
     (7*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 + 
     (cG[1, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 3*cG[r2, r1]*cG[0, 1, r2]*
      cG[0, r2, 1, r1] + cG[0, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1] + 
     (cG[0, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[1, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 + 
     4*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1] - 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (9*cG[0, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     5*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1] + 
     (19*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (5*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 - 
     4*cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1] + 
     5*cG[0, 0, 1, r1]*cG[0, r2, 1, r1] - 5*cG[0, 0, r2, r1]*
      cG[0, r2, 1, r1] + 10*cG[0, 1, 1, r1]*cG[0, r2, 1, r1] + 
     cG[0, 1, 1, r2]*cG[0, r2, 1, r1] - 3*cG[0, 1, r2, r1]*cG[0, r2, 1, r1] - 
     6*cG[0, r2, 1, r1]^2 + Pi^2*cG[1, r1]*cG[0, r2, r2, r1] - 
     2*cG[0, r1]^2*cG[1, r1]*cG[0, r2, r2, r1] + 
     (25*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1])/4 - 
     (31*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r2, r1])/8 + 
     (17*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r2, r1])/4 - 
     (19*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r2, r1])/4 + 
     (cG[1, r1]^3*cG[0, r2, r2, r1])/8 + (2*Pi^2*cG[1, r2]*cG[0, r2, r2, r1])/
      3 + (5*cG[0, r1]^2*cG[1, r2]*cG[0, r2, r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r1])/2 + 
     (3*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r2, r1])/4 - 
     (23*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 + 
     (31*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/4 + 
     9*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r2, r1] + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[0, r2, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r2]^2*cG[0, r2, r2, r1])/2 - 
     (31*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r2, r1])/4 + 
     (23*cG[1, r2]^3*cG[0, r2, r2, r1])/12 - 
     (7*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/4 + 
     (5*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r2, r1])/4 + 
     (9*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/2 - 
     (7*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/2 - 
     (25*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/4 + 
     (5*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r2, r1])/8 + 
     (17*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r2, r1])/4 + 
     2*cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1] - 7*cG[1, r1]*cG[0, 1, r1]*
      cG[0, r2, r2, r1] + cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r2, r1] - 
     (5*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 - 
     (3*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 + 
     7*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1] - 
     (11*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 + 
     (5*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 - 
     cG[1, r2]*cG[0, r2, r1]*cG[0, r2, r2, r1] + 3*cG[0, r1]*cG[1, r2, r1]*
      cG[0, r2, r2, r1] - 4*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, r2, r1] - 
     2*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1] + 3*cG[1, r2]*cG[1, r2, r1]*
      cG[0, r2, r2, r1] + 6*cG[0, 0, 1, r2]*cG[0, r2, r2, r1] - 
     cG[0, 1, 1, r1]*cG[0, r2, r2, r1] + 5*cG[0, 1, 1, r2]*
      cG[0, r2, r2, r1] + 2*cG[0, 1, r2, r1]*cG[0, r2, r2, r1] + 
     cG[0, r2, 1, r1]*cG[0, r2, r2, r1] - (3*Pi^2*cG[0, r1]*cG[1, 1, r2, r1])/
      2 + (cG[0, r1]^3*cG[1, 1, r2, r1])/6 + 
     (Pi^2*cG[0, r2]*cG[1, 1, r2, r1])/2 - 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, 1, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, 1, r2, r1])/2 + 
     (7*cG[0, r2]^3*cG[1, 1, r2, r1])/12 - 
     (2*Pi^2*cG[1, r1]*cG[1, 1, r2, r1])/3 - 
     (11*cG[0, r1]^2*cG[1, r1]*cG[1, 1, r2, r1])/4 + 
     13*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1] - 
     8*cG[0, r2]^2*cG[1, r1]*cG[1, 1, r2, r1] - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, 1, r2, r1])/4 - 
     (17*cG[0, r2]*cG[1, r1]^2*cG[1, 1, r2, r1])/4 - 
     (7*cG[1, r1]^3*cG[1, 1, r2, r1])/4 + (2*Pi^2*cG[1, r2]*cG[1, 1, r2, r1])/
      3 + (cG[0, r1]^2*cG[1, r2]*cG[1, 1, r2, r1])/2 - 
     3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1] - 
     (5*cG[0, r2]^2*cG[1, r2]*cG[1, 1, r2, r1])/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/2 + 
     (51*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/4 + 
     (53*cG[1, r1]^2*cG[1, r2]*cG[1, 1, r2, r1])/8 - 
     (9*cG[0, r2]*cG[1, r2]^2*cG[1, 1, r2, r1])/4 - 
     (21*cG[1, r1]*cG[1, r2]^2*cG[1, 1, r2, r1])/4 + 
     (cG[1, r2]^3*cG[1, 1, r2, r1])/2 + 
     (cG[0, r1]^2*cG[r2, r1]*cG[1, 1, r2, r1])/4 + 5*cG[0, r1]*cG[0, r2]*
      cG[r2, r1]*cG[1, 1, r2, r1] - (7*cG[0, r2]^2*cG[r2, r1]*
       cG[1, 1, r2, r1])/8 - 13*cG[0, r1]*cG[1, r1]*cG[r2, r1]*
      cG[1, 1, r2, r1] + (11*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/
      4 + (45*cG[1, r1]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1] + 
     (19*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
     (41*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/4 + 
     (7*cG[1, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
     3*cG[0, r1]*cG[r2, r1]^2*cG[1, 1, r2, r1] - 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/2 + 
     (17*cG[1, r1]*cG[r2, r1]^2*cG[1, 1, r2, r1])/4 - 
     (21*cG[1, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/8 + 
     (13*cG[r2, r1]^3*cG[1, 1, r2, r1])/8 + 3*cG[0, r1]*cG[0, 1, r1]*
      cG[1, 1, r2, r1] - (7*cG[0, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (11*cG[1, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1] + 
     (13*cG[r2, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/2 + 2*cG[0, r2]*cG[0, 1, r2]*
      cG[1, 1, r2, r1] - (cG[1, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/2 + 
     (5*cG[1, r2]*cG[0, 1, r2]*cG[1, 1, r2, r1])/2 - 
     4*cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1] - 3*cG[0, r1]*cG[0, r2, r1]*
      cG[1, 1, r2, r1] + (11*cG[0, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 + 
     (7*cG[1, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 + 
     2*cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1] - 
     (11*cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 - 
     (7*cG[0, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1])/2 + 
     5*cG[1, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1] - 
     (5*cG[1, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1])/2 - 
     (3*cG[r2, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1])/2 + 
     2*cG[0, 0, 1, r1]*cG[1, 1, r2, r1] + 4*cG[0, 1, 1, r1]*
      cG[1, 1, r2, r1] - 2*cG[0, 1, 1, r2]*cG[1, 1, r2, r1] - 
     cG[0, 1, r2, r1]*cG[1, 1, r2, r1] - 7*cG[0, r2, 1, r1]*
      cG[1, 1, r2, r1] + cG[0, r2, r2, r1]*cG[1, 1, r2, r1] - 
     4*cG[1, 1, r2, r1]^2 - 2*Pi^2*cG[0, r1]*cG[1, r2, r2, r1] - 
     (cG[0, r1]^3*cG[1, r2, r2, r1])/2 + (Pi^2*cG[0, r2]*cG[1, r2, r2, r1])/
      3 + (7*cG[0, r1]^2*cG[0, r2]*cG[1, r2, r2, r1])/4 - 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r2, r2, r1])/2 + 
     (21*cG[0, r2]^3*cG[1, r2, r2, r1])/8 + Pi^2*cG[1, r1]*
      cG[1, r2, r2, r1] + (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2, r2, r1])/4 + 
     cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1] + 
     (7*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r2, r1])/8 - 
     (11*cG[0, r1]*cG[1, r1]^2*cG[1, r2, r2, r1])/2 + 
     (13*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r2, r1])/8 + 
     (41*cG[1, r1]^3*cG[1, r2, r2, r1])/24 - Pi^2*cG[1, r2]*
      cG[1, r2, r2, r1] - 2*cG[0, r1]^2*cG[1, r2]*cG[1, r2, r2, r1] + 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/4 - 
     (35*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r2, r1])/8 + 
     (19*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/2 - 
     (29*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r2, r1])/8 - 
     (13*cG[0, r1]*cG[1, r2]^2*cG[1, r2, r2, r1])/4 + 
     cG[0, r2]*cG[1, r2]^2*cG[1, r2, r2, r1] + 
     (9*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r2, r1])/4 - 
     (17*cG[1, r2]^3*cG[1, r2, r2, r1])/12 - 
     (13*cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
     (43*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 - 
     5*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1] - 
     (9*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/4 - 
     (25*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
     2*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r2, r1] - 
     (19*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
     (19*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/2 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 - 
     2*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1] - 
     (27*cG[0, r1]*cG[r2, r1]^2*cG[1, r2, r2, r1])/4 + 
     (15*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r2, r1])/8 + 
     (49*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r2, r1])/8 - 
     (49*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r2, r1])/8 + 
     3*cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1] - 5*cG[0, r2]*cG[0, 1, r1]*
      cG[1, r2, r2, r1] + 3*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1] + 
     3*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1] + 2*cG[r2, r1]*cG[0, 1, r1]*
      cG[1, r2, r2, r1] + (5*cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1])/2 - 
     4*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1] + 
     (11*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1])/2 - 
     (cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/2 - 
     (9*cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 + 
     (13*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 - 
     3*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1] - 
     (7*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 - 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 + 
     (9*cG[0, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/2 - 
     (11*cG[0, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1])/2 - 
     3*cG[1, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1] + 
     (9*cG[1, r2]*cG[1, r2, r1]*cG[1, r2, r2, r1])/2 - 
     (cG[r2, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1])/2 - 
     5*cG[0, 0, 1, r1]*cG[1, r2, r2, r1] - 3*cG[0, 0, 1, r2]*
      cG[1, r2, r2, r1] + 7*cG[0, 0, r2, r1]*cG[1, r2, r2, r1] - 
     5*cG[0, 1, 1, r1]*cG[1, r2, r2, r1] - 5*cG[0, 1, 1, r2]*
      cG[1, r2, r2, r1] + 5*cG[0, r2, 1, r1]*cG[1, r2, r2, r1] + 
     2*cG[1, 1, r2, r1]*cG[1, r2, r2, r1] + 6*cG[0, r1]^2*
      cG[0, 0, 0, 1, r1] - 3*cG[0, r1]*cG[0, r2]*cG[0, 0, 0, 1, r1] - 
     8*cG[0, r1]*cG[1, r1]*cG[0, 0, 0, 1, r1] + 5*cG[0, r2]*cG[1, r1]*
      cG[0, 0, 0, 1, r1] - 4*cG[1, r1]^2*cG[0, 0, 0, 1, r1] + 
     3*cG[0, r1]*cG[1, r2]*cG[0, 0, 0, 1, r1] - 5*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 0, 1, r1] + 3*cG[1, r2]^2*cG[0, 0, 0, 1, r1] + 
     3*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r1] - 3*cG[0, r2]*cG[r2, r1]*
      cG[0, 0, 0, 1, r1] - 2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r1] + 
     3*cG[r2, r1]^2*cG[0, 0, 0, 1, r1] - 2*cG[0, 1, r1]*cG[0, 0, 0, 1, r1] - 
     6*cG[0, 1, r2]*cG[0, 0, 0, 1, r1] - 6*cG[0, r2, r1]*cG[0, 0, 0, 1, r1] - 
     2*cG[1, r2, r1]*cG[0, 0, 0, 1, r1] - 
     (13*cG[0, r1]*cG[1, r1]*cG[0, 0, 0, 1, r2])/2 - 
     (21*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 1, r2])/2 - 
     (11*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, r2])/2 + 
     (21*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/2 + 
     (9*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/2 + 
     (9*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/2 + 
     (21*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/2 - 
     6*cG[r2, r1]^2*cG[0, 0, 0, 1, r2] - 8*cG[0, 1, r1]*cG[0, 0, 0, 1, r2] + 
     6*cG[0, r2, r1]*cG[0, 0, 0, 1, r2] - 9*cG[1, r2, r1]*
      cG[0, 0, 0, 1, r2] - (15*cG[0, r1]*cG[1, r1]*cG[0, 0, 0, r2, r1])/2 + 
     (21*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, r2, r1])/2 + 
     3*cG[1, r1]^2*cG[0, 0, 0, r2, r1] - 7*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 0, r2, r1] + cG[0, r2]*cG[1, r2]*cG[0, 0, 0, r2, r1] + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 0, 0, r2, r1])/2 - 
     3*cG[1, r2]^2*cG[0, 0, 0, r2, r1] - 
     (9*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, r2, r1])/2 - 
     7*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r2, r1] - 
     4*cG[0, 1, r1]*cG[0, 0, 0, r2, r1] + 6*cG[0, 1, r2]*
      cG[0, 0, 0, r2, r1] - cG[1, r2, r1]*cG[0, 0, 0, r2, r1] + 
     3*cG[0, r1]^2*cG[0, 0, 1, 1, r1] - 2*cG[0, r1]*cG[0, r2]*
      cG[0, 0, 1, 1, r1] + cG[0, r2]^2*cG[0, 0, 1, 1, r1] + 
     4*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r1] - 
     4*cG[1, r1]^2*cG[0, 0, 1, 1, r1] + 2*cG[0, r1]*cG[1, r2]*
      cG[0, 0, 1, 1, r1] - 3*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, 1, r1] - 
     4*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r1] + 
     2*cG[1, r2]^2*cG[0, 0, 1, 1, r1] + 2*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 1, 1, r1] - 2*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r1] - 
     2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r1] + cG[1, r2]*cG[r2, r1]*
      cG[0, 0, 1, 1, r1] + cG[r2, r1]^2*cG[0, 0, 1, 1, r1] + 
     2*cG[0, 1, r1]*cG[0, 0, 1, 1, r1] - 4*cG[0, r2, r1]*cG[0, 0, 1, 1, r1] + 
     2*cG[1, r2, r1]*cG[0, 0, 1, 1, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[0, 0, 1, 1, r2])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r2])/2 - 
     cG[1, r1]^2*cG[0, 0, 1, 1, r2] - 
     (cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r2])/2 + 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/2 - 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/2 + 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/2 - 
     3*cG[1, r2, r1]*cG[0, 0, 1, 1, r2] + (3*cG[0, r1]^2*cG[0, 0, 1, r2, r1])/
      2 - (3*cG[0, r2]^2*cG[0, 0, 1, r2, r1])/2 - 11*cG[0, r1]*cG[1, r1]*
      cG[0, 0, 1, r2, r1] + (13*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (3*cG[1, r1]^2*cG[0, 0, 1, r2, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2, r1])/2 - 
     5*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2, r1] - 
     (cG[1, r2]^2*cG[0, 0, 1, r2, r1])/2 + 9*cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 1, r2, r1] - (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     7*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r1] + 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 + 
     3*cG[r2, r1]^2*cG[0, 0, 1, r2, r1] + cG[0, 1, r2]*cG[0, 0, 1, r2, r1] + 
     cG[0, r2, r1]*cG[0, 0, 1, r2, r1] - 3*cG[1, r2, r1]*
      cG[0, 0, 1, r2, r1] - (3*cG[0, r1]^2*cG[0, 0, r2, 1, r1])/2 + 
     5*cG[0, r1]*cG[0, r2]*cG[0, 0, r2, 1, r1] - 
     (7*cG[0, r2]^2*cG[0, 0, r2, 1, r1])/2 - 
     (9*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, 1, r1])/2 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, 1, r1])/2 + 
     cG[1, r1]^2*cG[0, 0, r2, 1, r1] - 
     (9*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, 1, r1])/2 + 
     4*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, 1, r1] - 
     4*cG[1, r2]^2*cG[0, 0, r2, 1, r1] + 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/2 + 
     4*cG[0, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1] - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/2 - 
     (3*cG[r2, r1]^2*cG[0, 0, r2, 1, r1])/2 - 5*cG[0, 1, r1]*
      cG[0, 0, r2, 1, r1] + 7*cG[0, 1, r2]*cG[0, 0, r2, 1, r1] + 
     6*cG[0, r2, r1]*cG[0, 0, r2, 1, r1] - 6*cG[1, r2, r1]*
      cG[0, 0, r2, 1, r1] + 5*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r2, r1] - 
     (9*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (9*cG[1, r1]^2*cG[0, 0, r2, r2, r1])/2 - 5*cG[0, r1]*cG[1, r2]*
      cG[0, 0, r2, r2, r1] + (9*cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r2, r1])/2 + 
     (21*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r2, r1])/2 + 
     (cG[1, r2]^2*cG[0, 0, r2, r2, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (15*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r2, r1])/2 + 
     3*cG[0, 1, r1]*cG[0, 0, r2, r2, r1] - 4*cG[0, 1, r2]*
      cG[0, 0, r2, r2, r1] - 3*cG[1, r2, r1]*cG[0, 0, r2, r2, r1] + 
     (cG[0, r1]^2*cG[0, 1, 0, r2, r1])/2 - 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, 0, r2, r1])/2 - 2*cG[0, r1]*cG[1, r1]*
      cG[0, 1, 0, r2, r1] - (3*cG[0, r2]*cG[1, r1]*cG[0, 1, 0, r2, r1])/2 - 
     (cG[1, r1]^2*cG[0, 1, 0, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 - 
     cG[1, r2]^2*cG[0, 1, 0, r2, r1] + 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 + 
     cG[0, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r1] - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 + 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 - 
     cG[r2, r1]^2*cG[0, 1, 0, r2, r1] + cG[0, 1, r2]*cG[0, 1, 0, r2, r1] + 
     2*cG[0, r2, r1]*cG[0, 1, 0, r2, r1] - 2*cG[1, r2, r1]*
      cG[0, 1, 0, r2, r1] + 5*cG[0, r1]^2*cG[0, 1, 1, 1, r1] - 
     3*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, 1, r1] + 
     cG[0, r2]^2*cG[0, 1, 1, 1, r1] + 7*cG[0, r2]*cG[1, r1]*
      cG[0, 1, 1, 1, r1] + 3*cG[0, r1]*cG[1, r2]*cG[0, 1, 1, 1, r1] - 
     3*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, 1, r1] - 7*cG[1, r1]*cG[1, r2]*
      cG[0, 1, 1, 1, r1] + 3*cG[1, r2]^2*cG[0, 1, 1, 1, r1] + 
     3*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r1] - 3*cG[0, r2]*cG[r2, r1]*
      cG[0, 1, 1, 1, r1] - 4*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r1] + 
     cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1] + 2*cG[r2, r1]^2*
      cG[0, 1, 1, 1, r1] + 4*cG[0, 1, r1]*cG[0, 1, 1, 1, r1] - 
     2*cG[0, 1, r2]*cG[0, 1, 1, 1, r1] - 6*cG[0, r2, r1]*cG[0, 1, 1, 1, r1] + 
     4*cG[1, r2, r1]*cG[0, 1, 1, 1, r1] - 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 1, r2])/2 - 
     2*cG[1, r1]^2*cG[0, 1, 1, 1, r2] + 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, r2])/2 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/2 - 
     cG[0, 1, r1]*cG[0, 1, 1, 1, r2] + 3*cG[0, r2, r1]*cG[0, 1, 1, 1, r2] - 
     3*cG[1, r2, r1]*cG[0, 1, 1, 1, r2] - 2*cG[0, r1]^2*cG[0, 1, 1, r2, r1] + 
     (9*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r2, r1])/2 - 
     2*cG[0, r2]^2*cG[0, 1, 1, r2, r1] - 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2, r1])/2 + 
     3*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2, r1] + 
     (3*cG[1, r1]^2*cG[0, 1, 1, r2, r1])/2 - 3*cG[0, r1]*cG[1, r2]*
      cG[0, 1, 1, r2, r1] - (cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 + 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 - 
     (3*cG[1, r2]^2*cG[0, 1, 1, r2, r1])/2 - 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 + 
     (3*cG[r2, r1]^2*cG[0, 1, 1, r2, r1])/2 - 5*cG[0, 1, r1]*
      cG[0, 1, 1, r2, r1] + 5*cG[0, 1, r2]*cG[0, 1, 1, r2, r1] - 
     3*cG[0, r2, r1]*cG[0, 1, 1, r2, r1] + cG[1, r2, r1]*
      cG[0, 1, 1, r2, r1] - 3*cG[0, r1]^2*cG[0, 1, r2, 1, r1] + 
     7*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, 1, r1] - 
     3*cG[0, r2]^2*cG[0, 1, r2, 1, r1] + cG[0, r1]*cG[1, r1]*
      cG[0, 1, r2, 1, r1] - (5*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, 1, r1])/2 + 
     (3*cG[1, r1]^2*cG[0, 1, r2, 1, r1])/2 - 5*cG[0, r1]*cG[1, r2]*
      cG[0, 1, r2, 1, r1] + (9*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, 1, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, 1, r1])/2 - 
     3*cG[1, r2]^2*cG[0, 1, r2, 1, r1] - 
     (7*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/2 + 
     (5*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/2 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/2 - 
     3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1] - 
     5*cG[0, 1, r1]*cG[0, 1, r2, 1, r1] + 3*cG[0, 1, r2]*
      cG[0, 1, r2, 1, r1] - cG[0, r2, r1]*cG[0, 1, r2, 1, r1] - 
     cG[1, r2, r1]*cG[0, 1, r2, 1, r1] + (5*cG[0, r1]^2*cG[0, 1, r2, r2, r1])/
      2 - (3*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r2, r1])/2 - 
     (3*cG[0, r2]^2*cG[0, 1, r2, r2, r1])/2 - 7*cG[0, r1]*cG[1, r1]*
      cG[0, 1, r2, r2, r1] + 6*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r2, r1] + 
     cG[1, r1]^2*cG[0, 1, r2, r2, r1] + 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r2, r1])/2 - 
     5*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r2, r1] + 
     (3*cG[1, r2]^2*cG[0, 1, r2, r2, r1])/2 + 
     (15*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r2, r1])/2 - 
     2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r1] - 8*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, r2, r2, r1] + 4*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r1] + 
     (9*cG[r2, r1]^2*cG[0, 1, r2, r2, r1])/2 + 2*cG[0, 1, r1]*
      cG[0, 1, r2, r2, r1] - cG[0, 1, r2]*cG[0, 1, r2, r2, r1] - 
     2*cG[0, r2, r1]*cG[0, 1, r2, r2, r1] + 2*cG[1, r2, r1]*
      cG[0, 1, r2, r2, r1] - 4*cG[0, r1]^2*cG[0, r2, 1, 1, r1] + 
     (23*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, 1, r1])/2 - 
     6*cG[0, r2]^2*cG[0, r2, 1, 1, r1] + 
     (5*cG[0, r1]*cG[1, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (13*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, 1, r1])/2 + 
     3*cG[1, r1]^2*cG[0, r2, 1, 1, r1] - 7*cG[0, r1]*cG[1, r2]*
      cG[0, r2, 1, 1, r1] + 8*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, 1, r1] + 
     4*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, 1, r1] - 
     6*cG[1, r2]^2*cG[0, r2, 1, 1, r1] - 
     (11*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 + 
     (9*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 + 
     4*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r1] - 5*cG[1, r2]*cG[r2, r1]*
      cG[0, r2, 1, 1, r1] - (cG[r2, r1]^2*cG[0, r2, 1, 1, r1])/2 - 
     10*cG[0, 1, r1]*cG[0, r2, 1, 1, r1] + 7*cG[0, 1, r2]*
      cG[0, r2, 1, 1, r1] + 5*cG[0, r2, r1]*cG[0, r2, 1, 1, r1] - 
     7*cG[1, r2, r1]*cG[0, r2, 1, 1, r1] + cG[0, r1]^2*cG[0, r2, 1, r2, r1] - 
     3*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r2, r1] + 
     cG[0, r2]^2*cG[0, r2, 1, r2, r1] - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r2, r1])/2 - 
     2*cG[1, r1]^2*cG[0, r2, 1, r2, r1] + 
     (cG[0, r1]*cG[1, r2]*cG[0, r2, 1, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r2, r1])/2 - 
     cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r2, r1] + 
     2*cG[1, r2]^2*cG[0, r2, 1, r2, r1] + 3*cG[0, r1]*cG[r2, r1]*
      cG[0, r2, 1, r2, r1] + (3*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/
      2 + cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r1] + 
     (cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/2 - 
     cG[r2, r1]^2*cG[0, r2, 1, r2, r1] + 3*cG[0, 1, r1]*
      cG[0, r2, 1, r2, r1] - 3*cG[0, 1, r2]*cG[0, r2, 1, r2, r1] + 
     cG[0, r2, r1]*cG[0, r2, 1, r2, r1] - cG[1, r2, r1]*
      cG[0, r2, 1, r2, r1] + (5*cG[0, r1]^2*cG[0, r2, r2, 1, r1])/2 - 
     (17*cG[0, r1]*cG[0, r2]*cG[0, r2, r2, 1, r1])/2 + 
     (9*cG[0, r2]^2*cG[0, r2, r2, 1, r1])/2 - 
     (7*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, 1, r1])/2 + 
     6*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, 1, r1] - 
     (9*cG[1, r1]^2*cG[0, r2, r2, 1, r1])/2 + 5*cG[0, r1]*cG[1, r2]*
      cG[0, r2, r2, 1, r1] - (13*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, 1, r1])/
      2 - (7*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, 1, r1])/2 + 
     5*cG[1, r2]^2*cG[0, r2, r2, 1, r1] + 6*cG[0, r1]*cG[r2, r1]*
      cG[0, r2, r2, 1, r1] - 2*cG[0, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1] - 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/2 + 
     3*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1] + 
     7*cG[0, 1, r1]*cG[0, r2, r2, 1, r1] - 5*cG[0, 1, r2]*
      cG[0, r2, r2, 1, r1] + cG[1, r2, r1]*cG[0, r2, r2, 1, r1] - 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r2, r1])/2 + 
     (7*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r2, r1])/2 - 
     (3*cG[1, r1]^2*cG[0, r2, r2, r2, r1])/2 - 5*cG[0, r1]*cG[1, r2]*
      cG[0, r2, r2, r2, r1] + 2*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r2, r1] + 
     (9*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r2, r1])/2 - 
     cG[1, r2]^2*cG[0, r2, r2, r2, r1] - 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r2, r1])/2 - 
     9*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r2, r1] - 
     2*cG[0, 1, r1]*cG[0, r2, r2, r2, r1] - 2*cG[1, r2, r1]*
      cG[0, r2, r2, r2, r1] + 3*cG[0, r1]^2*cG[1, 1, 1, r2, r1] - 
     (41*cG[0, r1]*cG[0, r2]*cG[1, 1, 1, r2, r1])/2 + 
     (25*cG[0, r2]^2*cG[1, 1, 1, r2, r1])/2 + 13*cG[0, r1]*cG[1, r1]*
      cG[1, 1, 1, r2, r1] + cG[0, r2]*cG[1, r1]*cG[1, 1, 1, r2, r1] + 
     4*cG[1, r1]^2*cG[1, 1, 1, r2, r1] + 
     (3*cG[0, r1]*cG[1, r2]*cG[1, 1, 1, r2, r1])/2 - 
     17*cG[0, r2]*cG[1, r2]*cG[1, 1, 1, r2, r1] - 6*cG[1, r1]*cG[1, r2]*
      cG[1, 1, 1, r2, r1] + 6*cG[1, r2]^2*cG[1, 1, 1, r2, r1] + 
     (43*cG[0, r1]*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     3*cG[0, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1] - 16*cG[1, r1]*cG[r2, r1]*
      cG[1, 1, 1, r2, r1] + 16*cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1] - 
     (13*cG[r2, r1]^2*cG[1, 1, 1, r2, r1])/2 - 
     cG[0, 1, r2]*cG[1, 1, 1, r2, r1] + 5*cG[1, r2, r1]*cG[1, 1, 1, r2, r1] + 
     2*cG[0, r1]^2*cG[1, 1, r2, r2, r1] - 15*cG[0, r1]*cG[0, r2]*
      cG[1, 1, r2, r2, r1] + (19*cG[0, r2]^2*cG[1, 1, r2, r2, r1])/2 + 
     (31*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r2, r1])/2 - 
     (11*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r2, r1])/2 - 
     cG[1, r1]^2*cG[1, 1, r2, r2, r1] + 
     (cG[0, r1]*cG[1, r2]*cG[1, 1, r2, r2, r1])/2 - 
     13*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r2, r1] + 7*cG[1, r1]*cG[1, r2]*
      cG[1, 1, r2, r2, r1] + 2*cG[1, r2]^2*cG[1, 1, r2, r2, r1] + 
     16*cG[0, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r1] - 
     (5*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/2 - 
     12*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r1] + 
     12*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r1] - 
     (13*cG[r2, r1]^2*cG[1, 1, r2, r2, r1])/2 - 
     6*cG[0, 1, r1]*cG[1, 1, r2, r2, r1] + 2*cG[0, 1, r2]*
      cG[1, 1, r2, r2, r1] + 6*cG[0, r2, r1]*cG[1, 1, r2, r2, r1] - 
     3*cG[1, r2, r1]*cG[1, 1, r2, r2, r1] + 4*cG[0, r1]^2*
      cG[1, r2, r2, r2, r1] - (31*cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r2, r1])/
      2 + (17*cG[0, r2]^2*cG[1, r2, r2, r2, r1])/2 + 
     4*cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r2, r1] + 7*cG[0, r2]*cG[1, r1]*
      cG[1, r2, r2, r2, r1] - (3*cG[1, r1]^2*cG[1, r2, r2, r2, r1])/2 + 
     (13*cG[0, r1]*cG[1, r2]*cG[1, r2, r2, r2, r1])/2 - 
     13*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r2, r1] - 
     2*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r2, r1] + 
     4*cG[1, r2]^2*cG[1, r2, r2, r2, r1] + 
     (41*cG[0, r1]*cG[r2, r1]*cG[1, r2, r2, r2, r1])/2 - 
     7*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r1] - 
     16*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r2, r1] + 
     16*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r2, r1] - 
     3*cG[0, 1, r1]*cG[1, r2, r2, r2, r1] - cG[0, 1, r2]*
      cG[1, r2, r2, r2, r1] + 3*cG[0, r2, r1]*cG[1, r2, r2, r2, r1] - 
     cG[1, r2, r1]*cG[1, r2, r2, r2, r1] - 12*cG[0, r1]*
      cG[0, 0, 0, 0, 1, r1] + 24*cG[1, r1]*cG[0, 0, 0, 0, 1, r1] + 
     30*cG[1, r1]*cG[0, 0, 0, 0, 1, r2] - 24*cG[r2, r1]*
      cG[0, 0, 0, 0, 1, r2] + 16*cG[1, r1]*cG[0, 0, 0, 0, r2, r1] + 
     8*cG[1, r2]*cG[0, 0, 0, 0, r2, r1] - 6*cG[0, r1]*cG[0, 0, 0, 1, 1, r1] + 
     8*cG[1, r1]*cG[0, 0, 0, 1, 1, r1] + 2*cG[1, r1]*cG[0, 0, 0, 1, 1, r2] - 
     3*cG[r2, r1]*cG[0, 0, 0, 1, 1, r2] - 3*cG[0, r1]*
      cG[0, 0, 0, 1, r2, r1] - 3*cG[0, r2]*cG[0, 0, 0, 1, r2, r1] + 
     30*cG[1, r1]*cG[0, 0, 0, 1, r2, r1] - 17*cG[1, r2]*
      cG[0, 0, 0, 1, r2, r1] - 9*cG[r2, r1]*cG[0, 0, 0, 1, r2, r1] + 
     3*cG[0, r1]*cG[0, 0, 0, r2, 1, r1] - 3*cG[0, r2]*
      cG[0, 0, 0, r2, 1, r1] + 18*cG[1, r1]*cG[0, 0, 0, r2, 1, r1] - 
     11*cG[1, r2]*cG[0, 0, 0, r2, 1, r1] - 3*cG[r2, r1]*
      cG[0, 0, 0, r2, 1, r1] - 23*cG[1, r1]*cG[0, 0, 0, r2, r2, r1] + 
     16*cG[1, r2]*cG[0, 0, 0, r2, r2, r1] - 
     cG[0, r1]*cG[0, 0, 1, 0, r2, r1] + cG[0, r2]*cG[0, 0, 1, 0, r2, r1] + 
     8*cG[1, r1]*cG[0, 0, 1, 0, r2, r1] - 7*cG[1, r2]*
      cG[0, 0, 1, 0, r2, r1] - cG[r2, r1]*cG[0, 0, 1, 0, r2, r1] - 
     10*cG[0, r1]*cG[0, 0, 1, 1, 1, r1] + 8*cG[1, r1]*cG[0, 0, 1, 1, 1, r1] + 
     cG[1, r1]*cG[0, 0, 1, 1, 1, r2] + 4*cG[0, r1]*cG[0, 0, 1, 1, r2, r1] - 
     4*cG[0, r2]*cG[0, 0, 1, 1, r2, r1] + 12*cG[1, r1]*
      cG[0, 0, 1, 1, r2, r1] - 4*cG[1, r2]*cG[0, 0, 1, 1, r2, r1] + 
     8*cG[0, r1]*cG[0, 0, 1, r2, 1, r1] - 7*cG[0, r2]*
      cG[0, 0, 1, r2, 1, r1] + 3*cG[1, r1]*cG[0, 0, 1, r2, 1, r1] + 
     5*cG[1, r2]*cG[0, 0, 1, r2, 1, r1] - 12*cG[0, r1]*
      cG[0, 0, 1, r2, r2, r1] + 9*cG[1, r1]*cG[0, 0, 1, r2, r2, r1] - 
     5*cG[1, r2]*cG[0, 0, 1, r2, r2, r1] - 2*cG[r2, r1]*
      cG[0, 0, 1, r2, r2, r1] + cG[0, r2]*cG[0, 0, r2, 0, 1, r1] + 
     8*cG[1, r1]*cG[0, 0, r2, 0, 1, r1] - 7*cG[1, r2]*
      cG[0, 0, r2, 0, 1, r1] - cG[r2, r1]*cG[0, 0, r2, 0, 1, r1] - 
     11*cG[1, r1]*cG[0, 0, r2, 0, r2, r1] + 
     3*cG[1, r2]*cG[0, 0, r2, 0, r2, r1] + 12*cG[0, r1]*
      cG[0, 0, r2, 1, 1, r1] - 10*cG[0, r2]*cG[0, 0, r2, 1, 1, r1] - 
     2*cG[1, r1]*cG[0, 0, r2, 1, 1, r1] + 12*cG[1, r2]*
      cG[0, 0, r2, 1, 1, r1] - 2*cG[r2, r1]*cG[0, 0, r2, 1, 1, r1] - 
     10*cG[0, r1]*cG[0, 0, r2, 1, r2, r1] + 
     4*cG[0, r2]*cG[0, 0, r2, 1, r2, r1] + 8*cG[1, r1]*
      cG[0, 0, r2, 1, r2, r1] - 9*cG[1, r2]*cG[0, 0, r2, 1, r2, r1] + 
     3*cG[r2, r1]*cG[0, 0, r2, 1, r2, r1] - 14*cG[0, r1]*
      cG[0, 0, r2, r2, 1, r1] + 7*cG[0, r2]*cG[0, 0, r2, r2, 1, r1] + 
     25*cG[1, r1]*cG[0, 0, r2, r2, 1, r1] - 22*cG[1, r2]*
      cG[0, 0, r2, r2, 1, r1] - cG[r2, r1]*cG[0, 0, r2, r2, 1, r1] + 
     5*cG[1, r1]*cG[0, 0, r2, r2, r2, r1] + 11*cG[1, r2]*
      cG[0, 0, r2, r2, r2, r1] + 2*cG[0, r1]*cG[0, 1, 0, 1, r2, r1] - 
     cG[0, r2]*cG[0, 1, 0, 1, r2, r1] + 5*cG[1, r1]*cG[0, 1, 0, 1, r2, r1] - 
     3*cG[1, r2]*cG[0, 1, 0, 1, r2, r1] + cG[r2, r1]*cG[0, 1, 0, 1, r2, r1] + 
     4*cG[0, r1]*cG[0, 1, 0, r2, 1, r1] - 3*cG[0, r2]*
      cG[0, 1, 0, r2, 1, r1] + cG[1, r1]*cG[0, 1, 0, r2, 1, r1] + 
     3*cG[1, r2]*cG[0, 1, 0, r2, 1, r1] - cG[r2, r1]*cG[0, 1, 0, r2, 1, r1] - 
     7*cG[0, r1]*cG[0, 1, 0, r2, r2, r1] + 4*cG[0, r2]*
      cG[0, 1, 0, r2, r2, r1] - 4*cG[1, r2]*cG[0, 1, 0, r2, r2, r1] + 
     4*cG[r2, r1]*cG[0, 1, 0, r2, r2, r1] + 
     4*cG[0, r1]*cG[0, 1, 1, 0, r2, r1] - cG[0, r2]*cG[0, 1, 1, 0, r2, r1] + 
     3*cG[1, r1]*cG[0, 1, 1, 0, r2, r1] - cG[1, r2]*cG[0, 1, 1, 0, r2, r1] + 
     cG[r2, r1]*cG[0, 1, 1, 0, r2, r1] - 12*cG[0, r1]*cG[0, 1, 1, 1, 1, r1] - 
     9*cG[1, r1]*cG[0, 1, 1, 1, 1, r2] + 3*cG[r2, r1]*cG[0, 1, 1, 1, 1, r2] - 
     4*cG[0, r2]*cG[0, 1, 1, 1, r2, r1] + 4*cG[1, r1]*
      cG[0, 1, 1, 1, r2, r1] + 6*cG[1, r2]*cG[0, 1, 1, 1, r2, r1] - 
     4*cG[r2, r1]*cG[0, 1, 1, 1, r2, r1] + 3*cG[0, r1]*
      cG[0, 1, 1, r2, 1, r1] - 2*cG[0, r2]*cG[0, 1, 1, r2, 1, r1] - 
     3*cG[1, r1]*cG[0, 1, 1, r2, 1, r1] + 5*cG[1, r2]*
      cG[0, 1, 1, r2, 1, r1] + cG[r2, r1]*cG[0, 1, 1, r2, 1, r1] + 
     7*cG[0, r1]*cG[0, 1, 1, r2, r2, r1] - 5*cG[0, r2]*
      cG[0, 1, 1, r2, r2, r1] - cG[1, r1]*cG[0, 1, 1, r2, r2, r1] + 
     3*cG[1, r2]*cG[0, 1, 1, r2, r2, r1] - 3*cG[r2, r1]*
      cG[0, 1, 1, r2, r2, r1] - 4*cG[1, r1]*cG[0, 1, r2, 0, r2, r1] + 
     2*cG[1, r2]*cG[0, 1, r2, 0, r2, r1] + 2*cG[r2, r1]*
      cG[0, 1, r2, 0, r2, r1] + 3*cG[0, r1]*cG[0, 1, r2, 1, 1, r1] - 
     3*cG[0, r2]*cG[0, 1, r2, 1, 1, r1] - 3*cG[1, r1]*
      cG[0, 1, r2, 1, 1, r1] + 6*cG[1, r2]*cG[0, 1, r2, 1, 1, r1] + 
     7*cG[0, r1]*cG[0, 1, r2, 1, r2, r1] - 4*cG[0, r2]*
      cG[0, 1, r2, 1, r2, r1] - 4*cG[1, r1]*cG[0, 1, r2, 1, r2, r1] + 
     3*cG[1, r2]*cG[0, 1, r2, 1, r2, r1] + 3*cG[0, r1]*
      cG[0, 1, r2, r2, 1, r1] - 2*cG[1, r1]*cG[0, 1, r2, r2, 1, r1] - 
     cG[1, r2]*cG[0, 1, r2, r2, 1, r1] + 2*cG[r2, r1]*
      cG[0, 1, r2, r2, 1, r1] - 7*cG[0, r1]*cG[0, 1, r2, r2, r2, r1] - 
     5*cG[0, r2]*cG[0, 1, r2, r2, r2, r1] + 12*cG[1, r1]*
      cG[0, 1, r2, r2, r2, r1] - 9*cG[r2, r1]*cG[0, 1, r2, r2, r2, r1] - 
     cG[0, r1]*cG[0, r2, 0, r2, 1, r1] + cG[0, r2]*cG[0, r2, 0, r2, 1, r1] + 
     8*cG[1, r1]*cG[0, r2, 0, r2, 1, r1] - 6*cG[1, r2]*
      cG[0, r2, 0, r2, 1, r1] + cG[r2, r1]*cG[0, r2, 0, r2, 1, r1] - 
     cG[1, r1]*cG[0, r2, 0, r2, r2, r1] + 
     cG[1, r2]*cG[0, r2, 0, r2, r2, r1] + 6*cG[0, r1]*
      cG[0, r2, 1, 1, 1, r1] - 6*cG[0, r2]*cG[0, r2, 1, 1, 1, r1] - 
     6*cG[1, r1]*cG[0, r2, 1, 1, 1, r1] + 12*cG[1, r2]*
      cG[0, r2, 1, 1, 1, r1] + 5*cG[0, r1]*cG[0, r2, 1, 1, r2, r1] - 
     2*cG[0, r2]*cG[0, r2, 1, 1, r2, r1] - 
     cG[1, r1]*cG[0, r2, 1, 1, r2, r1] - cG[1, r2]*cG[0, r2, 1, 1, r2, r1] + 
     cG[r2, r1]*cG[0, r2, 1, 1, r2, r1] + cG[0, r1]*cG[0, r2, 1, r2, 1, r1] - 
     cG[0, r2]*cG[0, r2, 1, r2, 1, r1] + 4*cG[1, r1]*
      cG[0, r2, 1, r2, 1, r1] - 2*cG[1, r2]*cG[0, r2, 1, r2, 1, r1] - 
     3*cG[r2, r1]*cG[0, r2, 1, r2, 1, r1] - 
     7*cG[0, r1]*cG[0, r2, 1, r2, r2, r1] + 
     2*cG[0, r2]*cG[0, r2, 1, r2, r2, r1] + 
     2*cG[1, r1]*cG[0, r2, 1, r2, r2, r1] - 
     cG[1, r2]*cG[0, r2, 1, r2, r2, r1] + 2*cG[r2, r1]*
      cG[0, r2, 1, r2, r2, r1] - cG[0, r1]*cG[0, r2, r2, 1, 1, r1] + 
     9*cG[1, r1]*cG[0, r2, r2, 1, 1, r1] - 7*cG[1, r2]*
      cG[0, r2, r2, 1, 1, r1] - 3*cG[r2, r1]*cG[0, r2, r2, 1, 1, r1] - 
     9*cG[0, r1]*cG[0, r2, r2, 1, r2, r1] + 
     3*cG[0, r2]*cG[0, r2, r2, 1, r2, r1] + 
     5*cG[1, r1]*cG[0, r2, r2, 1, r2, r1] - 
     2*cG[1, r2]*cG[0, r2, r2, 1, r2, r1] - 
     5*cG[0, r1]*cG[0, r2, r2, r2, 1, r1] - 
     cG[0, r2]*cG[0, r2, r2, r2, 1, r1] + 3*cG[1, r1]*
      cG[0, r2, r2, r2, 1, r1] + 2*cG[1, r2]*cG[0, r2, r2, r2, 1, r1] - 
     2*cG[r2, r1]*cG[0, r2, r2, r2, 1, r1] + 
     9*cG[1, r1]*cG[0, r2, r2, r2, r2, r1] + 
     9*cG[1, r2]*cG[0, r2, r2, r2, r2, r1] - 36*cG[0, r1]*
      cG[1, 1, 1, 1, r2, r1] + 18*cG[0, r2]*cG[1, 1, 1, 1, r2, r1] - 
     8*cG[1, r1]*cG[1, 1, 1, 1, r2, r1] - 10*cG[1, r2]*
      cG[1, 1, 1, 1, r2, r1] + 18*cG[r2, r1]*cG[1, 1, 1, 1, r2, r1] - 
     21*cG[0, r1]*cG[1, 1, 1, r2, r2, r1] + 13*cG[0, r2]*
      cG[1, 1, 1, r2, r2, r1] - 12*cG[1, r1]*cG[1, 1, 1, r2, r2, r1] - 
     13*cG[1, r2]*cG[1, 1, 1, r2, r2, r1] + 25*cG[r2, r1]*
      cG[1, 1, 1, r2, r2, r1] + 5*cG[0, r1]*cG[1, 1, r2, 1, r2, r1] - 
     2*cG[0, r2]*cG[1, 1, r2, 1, r2, r1] - 7*cG[1, r1]*
      cG[1, 1, r2, 1, r2, r1] + 3*cG[1, r2]*cG[1, 1, r2, 1, r2, r1] + 
     4*cG[r2, r1]*cG[1, 1, r2, 1, r2, r1] - 50*cG[0, r1]*
      cG[1, 1, r2, r2, r2, r1] + 37*cG[0, r2]*cG[1, 1, r2, r2, r2, r1] + 
     24*cG[1, r1]*cG[1, 1, r2, r2, r2, r1] - 41*cG[1, r2]*
      cG[1, 1, r2, r2, r2, r1] + 17*cG[r2, r1]*cG[1, 1, r2, r2, r2, r1] - 
     9*cG[0, r1]*cG[1, r2, 1, r2, r2, r1] + 
     8*cG[0, r2]*cG[1, r2, 1, r2, r2, r1] + 
     7*cG[1, r1]*cG[1, r2, 1, r2, r2, r1] - 
     9*cG[1, r2]*cG[1, r2, 1, r2, r2, r1] + 2*cG[r2, r1]*
      cG[1, r2, 1, r2, r2, r1] - 31*cG[0, r1]*cG[1, r2, r2, r2, r2, r1] + 
     13*cG[0, r2]*cG[1, r2, r2, r2, r2, r1] + 
     22*cG[1, r1]*cG[1, r2, r2, r2, r2, r1] - 
     22*cG[1, r2]*cG[1, r2, r2, r2, r2, r1] - Pi^2*cG[1, r1]*Zeta[3] + 
     (5*cG[0, r1]^2*cG[1, r1]*Zeta[3])/2 - 5*cG[0, r1]*cG[0, r2]*cG[1, r1]*
      Zeta[3] + (19*cG[0, r2]^2*cG[1, r1]*Zeta[3])/4 - 
     cG[0, r1]*cG[1, r1]^2*Zeta[3] + 6*cG[0, r2]*cG[1, r1]^2*Zeta[3] + 
     (65*cG[1, r1]^3*Zeta[3])/12 + cG[0, r1]*cG[1, r1]*cG[1, r2]*Zeta[3] - 
     8*cG[0, r2]*cG[1, r1]*cG[1, r2]*Zeta[3] - 7*cG[1, r1]^2*cG[1, r2]*
      Zeta[3] + (13*cG[1, r1]*cG[1, r2]^2*Zeta[3])/2 + 
     3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*Zeta[3] - 
     (11*cG[0, r2]*cG[1, r1]*cG[r2, r1]*Zeta[3])/2 - 
     cG[1, r1]^2*cG[r2, r1]*Zeta[3] - cG[0, r1]*cG[1, r2]*cG[r2, r1]*
      Zeta[3] + 2*cG[0, r2]*cG[1, r2]*cG[r2, r1]*Zeta[3] + 
     cG[1, r1]*cG[1, r2]*cG[r2, r1]*Zeta[3] + 2*cG[1, r2]^2*cG[r2, r1]*
      Zeta[3] + (7*cG[1, r1]*cG[r2, r1]^2*Zeta[3])/4 - 
     cG[1, r2]*cG[r2, r1]^2*Zeta[3] - 10*cG[0, r1]*cG[0, 1, r1]*Zeta[3] + 
     5*cG[0, r2]*cG[0, 1, r1]*Zeta[3] - 7*cG[1, r1]*cG[0, 1, r1]*Zeta[3] - 
     2*cG[1, r2]*cG[0, 1, r1]*Zeta[3] - 5*cG[r2, r1]*cG[0, 1, r1]*Zeta[3] + 
     12*cG[1, r1]*cG[0, r2, r1]*Zeta[3] + 6*cG[1, r2]*cG[0, r2, r1]*Zeta[3] - 
     8*cG[0, r1]*cG[1, r2, r1]*Zeta[3] + 15*cG[0, r2]*cG[1, r2, r1]*Zeta[3] + 
     7*cG[1, r1]*cG[1, r2, r1]*Zeta[3] - 10*cG[1, r2]*cG[1, r2, r1]*Zeta[3] - 
     9*cG[r2, r1]*cG[1, r2, r1]*Zeta[3] + 14*cG[0, 0, 1, r1]*Zeta[3] + 
     16*cG[0, 1, 1, r1]*Zeta[3] - 2*cG[0, 1, r2, r1]*Zeta[3] - 
     12*cG[0, r2, 1, r1]*Zeta[3] + 12*cG[1, r2, r2, r1]*Zeta[3] + 
     32*cG[1, r1]*Zeta[5]
 
g[4, {1, 1}, {1, 1, 1}] = Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1] + 
     (cG[0, r1]^3*cG[0, r2]*cG[1, r1])/4 - (Pi^2*cG[0, r2]^2*cG[1, r1])/2 - 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r1])/2 + 
     (7*cG[0, r1]*cG[0, r2]^3*cG[1, r1])/12 - (cG[0, r2]^4*cG[1, r1])/4 - 
     (Pi^2*cG[0, r2]*cG[1, r1]^2)/2 - (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2)/2 + 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2)/8 - (5*cG[0, r2]^3*cG[1, r1]^2)/
      8 + (11*cG[0, r1]*cG[0, r2]*cG[1, r1]^3)/12 - 
     (7*cG[0, r2]^2*cG[1, r1]^3)/12 - (cG[0, r2]*cG[1, r1]^4)/3 - 
     Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2] - (cG[0, r1]^3*cG[1, r1]*cG[1, r2])/
      4 + (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2])/2 - 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/4 + 
     (11*cG[0, r2]^3*cG[1, r1]*cG[1, r2])/12 + (Pi^2*cG[1, r1]^2*cG[1, r2])/
      2 + (cG[0, r1]^2*cG[1, r1]^2*cG[1, r2])/2 - 2*cG[0, r1]*cG[0, r2]*
      cG[1, r1]^2*cG[1, r2] + (13*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/8 - 
     (11*cG[0, r1]*cG[1, r1]^3*cG[1, r2])/12 + 
     (cG[0, r2]*cG[1, r1]^3*cG[1, r2])/2 + (cG[1, r1]^4*cG[1, r2])/3 + 
     (Pi^2*cG[1, r1]*cG[1, r2]^2)/2 + (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*
       cG[1, r2]^2)/4 - cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2 + 
     (5*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2)/8 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/4 + (cG[1, r1]^3*cG[1, r2]^2)/24 - 
     (2*cG[0, r1]*cG[1, r1]*cG[1, r2]^3)/3 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/4 + (cG[1, r1]^2*cG[1, r2]^3)/24 + 
     (cG[1, r1]*cG[1, r2]^4)/3 + Pi^2*cG[0, r1]*cG[1, r1]*cG[r2, r1] + 
     (cG[0, r1]^3*cG[1, r1]*cG[r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/2 + 
     (cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/4 - (Pi^2*cG[1, r1]^2*cG[r2, r1])/2 - 
     (3*cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1])/4 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/4 - 
     (cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/8 + 
     (13*cG[0, r1]*cG[1, r1]^3*cG[r2, r1])/12 - 
     (cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/6 - (cG[1, r1]^4*cG[r2, r1])/3 - 
     Pi^2*cG[0, r1]*cG[1, r2]*cG[r2, r1] - (cG[0, r1]^3*cG[1, r2]*cG[r2, r1])/
      4 + (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1])/4 + 
     Pi^2*cG[1, r1]*cG[1, r2]*cG[r2, r1] + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 + 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 - 
     4*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1] + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/4 + 
     (3*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/2 - (Pi^2*cG[1, r2]^2*cG[r2, r1])/
      2 - (cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1])/2 + 
     (15*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (5*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/2 - 
     (4*cG[0, r1]*cG[1, r2]^3*cG[r2, r1])/3 + 
     (cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/4 + 
     (5*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/4 - (cG[1, r2]^4*cG[r2, r1])/3 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2)/2 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/2 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^2)/8 + 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/4 + (cG[1, r1]^3*cG[r2, r1]^2)/24 - 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2)/2 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2)/2 + 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/4 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/2 - 
     (3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/8 + 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1]^2)/8 + 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2)/4 + 
     (5*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/8 + (cG[1, r2]^3*cG[r2, r1]^2)/
      24 + (cG[0, r1]*cG[1, r1]*cG[r2, r1]^3)/2 - (cG[1, r1]^2*cG[r2, r1]^3)/
      4 - (cG[0, r1]*cG[1, r2]*cG[r2, r1]^3)/2 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/2 - (cG[1, r2]^2*cG[r2, r1]^3)/4 - 
     cG[0, r1]^2*cG[0, r2]*cG[0, 1, r1] + 
     (5*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1])/4 - (5*cG[0, r2]^3*cG[0, 1, r1])/
      12 - cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1] + 
     cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1] + cG[0, r1]^2*cG[1, r2]*
      cG[0, 1, r1] - cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r1] + 
     (cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/4 + cG[0, r1]*cG[1, r1]*cG[1, r2]*
      cG[0, 1, r1] + (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/2 - 
     cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1] - 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/4 + 
     (cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/2 + (cG[1, r2]^3*cG[0, 1, r1])/12 - 
     Pi^2*cG[r2, r1]*cG[0, 1, r1] - (3*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r1])/
      2 + (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     2*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1] - cG[0, r1]*cG[1, r2]*cG[r2, r1]*
      cG[0, 1, r1] + cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1] + 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (7*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (7*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1])/4 + 
     (cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1])/2 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/4 - 
     (3*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/4 - (cG[r2, r1]^3*cG[0, 1, r1])/
      2 + (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2])/2 - 
     (5*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/4 + (cG[1, r1]^3*cG[0, 1, r2])/
      12 - (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/2 - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/2 + cG[1, r1]*cG[1, r2]^2*
      cG[0, 1, r2] + Pi^2*cG[r2, r1]*cG[0, 1, r2] + 
     (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2])/2 - 2*cG[0, r1]*cG[1, r1]*
      cG[r2, r1]*cG[0, 1, r2] + (11*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     2*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2] + 
     cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2] - 
     (5*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 + 
     2*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2] - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/2 - 
     (5*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 + (cG[r2, r1]^3*cG[0, 1, r2])/
      2 + cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2] + 2*cG[0, r2]*cG[0, 1, r1]*
      cG[0, 1, r2] - 2*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2] + 
     cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2] - Pi^2*cG[1, r1]*cG[0, r2, r1] - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[0, r2, r1])/2 + 4*cG[0, r1]*cG[0, r2]*
      cG[1, r1]*cG[0, r2, r1] - 3*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1] + 
     2*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1] - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/4 - 
     (5*cG[1, r1]^3*cG[0, r2, r1])/4 + cG[0, r1]^2*cG[1, r2]*cG[0, r2, r1] + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/2 - 
     (cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1])/2 - 6*cG[0, r1]*cG[1, r1]*
      cG[1, r2]*cG[0, r2, r1] + (13*cG[0, r2]*cG[1, r1]*cG[1, r2]*
       cG[0, r2, r1])/2 + (7*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]^2*cG[0, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/4 - 
     (7*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/2 - (cG[1, r2]^3*cG[0, r2, r1])/
      12 + (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 - 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/4 + cG[0, r1]*cG[1, r2]*
      cG[r2, r1]*cG[0, r2, r1] - cG[1, r1]*cG[1, r2]*cG[r2, r1]*
      cG[0, r2, r1] - (5*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/4 + 
     2*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1] + cG[0, r2]*cG[0, 1, r1]*
      cG[0, r2, r1] - 2*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1] - 
     cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1] - 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/2 + cG[1, r1]*cG[0, 1, r2]*
      cG[0, r2, r1] - (cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 + (cG[1, r1]*cG[0, r2, r1]^2)/
      2 - (cG[1, r2]*cG[0, r2, r1]^2)/2 - Pi^2*cG[0, r2]*cG[1, r2, r1] - 
     cG[0, r1]^2*cG[0, r2]*cG[1, r2, r1] + 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r2, r1])/4 - 
     (5*cG[0, r2]^3*cG[1, r2, r1])/4 - Pi^2*cG[1, r1]*cG[1, r2, r1] - 
     cG[0, r1]^2*cG[1, r1]*cG[1, r2, r1] + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/2 - 
     2*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1] + 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2, r1])/2 - 
     (7*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/2 - 
     (4*cG[1, r1]^3*cG[1, r2, r1])/3 + Pi^2*cG[1, r2]*cG[1, r2, r1] + 
     (cG[0, r1]^2*cG[1, r2]*cG[1, r2, r1])/2 - 4*cG[0, r1]*cG[0, r2]*
      cG[1, r2]*cG[1, r2, r1] + (11*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/2 + 
     (11*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/2 + 
     (9*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/2 + cG[0, r1]*cG[1, r2]^2*
      cG[1, r2, r1] - (5*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/2 - 
     (7*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/2 + 
     (4*cG[1, r2]^3*cG[1, r2, r1])/3 - cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r1] + 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 - cG[0, r2]*cG[1, r1]*
      cG[r2, r1]*cG[1, r2, r1] + cG[1, r1]*cG[1, r2]*cG[r2, r1]*
      cG[1, r2, r1] - 2*cG[0, r1]*cG[r2, r1]^2*cG[1, r2, r1] + 
     2*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1] - 2*cG[1, r2]*cG[r2, r1]^2*
      cG[1, r2, r1] + 2*cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r1] - 
     (cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (3*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 - cG[1, r1]*cG[0, 1, r2]*
      cG[1, r2, r1] - (3*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 - cG[0, r2]*cG[0, r2, r1]*
      cG[1, r2, r1] + (cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 + 
     (3*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/2 + cG[r2, r1]*cG[0, r2, r1]*
      cG[1, r2, r1] - (cG[0, r2]*cG[1, r2, r1]^2)/2 + 
     (cG[1, r1]*cG[1, r2, r1]^2)/2 + (cG[1, r2]*cG[1, r2, r1]^2)/2 - 
     cG[r2, r1]*cG[1, r2, r1]^2 + 2*cG[0, r1]*cG[0, r2]*cG[0, 0, 1, r1] - 
     cG[0, r2]^2*cG[0, 0, 1, r1] - cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1] - 
     2*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, r1] + cG[1, r1]*cG[1, r2]*
      cG[0, 0, 1, r1] + (3*cG[1, r2]^2*cG[0, 0, 1, r1])/2 + 
     (7*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 2*cG[1, r1]*cG[r2, r1]*
      cG[0, 0, 1, r1] + (5*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
     (5*cG[r2, r1]^2*cG[0, 0, 1, r1])/2 - cG[0, 1, r2]*cG[0, 0, 1, r1] + 
     cG[0, r2, r1]*cG[0, 0, 1, r1] - 3*cG[1, r2, r1]*cG[0, 0, 1, r1] + 
     (cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/2 + 
     (5*cG[1, r1]^2*cG[0, 0, 1, r2])/2 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/2 - 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 
     (3*cG[r2, r1]^2*cG[0, 0, 1, r2])/2 - 4*cG[0, 1, r1]*cG[0, 0, 1, r2] + 
     2*cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     (7*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r1])/2 - 
     (11*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1])/2 - 
     2*cG[1, r1]^2*cG[0, 0, r2, r1] - 2*cG[0, r1]*cG[1, r2]*
      cG[0, 0, r2, r1] - cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1] + 
     (19*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/2 + 
     (cG[1, r2]^2*cG[0, 0, r2, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/2 - 2*cG[1, r2]*cG[r2, r1]*
      cG[0, 0, r2, r1] + cG[0, 1, r1]*cG[0, 0, r2, r1] + 
     2*cG[0, 1, r2]*cG[0, 0, r2, r1] + cG[1, r2, r1]*cG[0, 0, r2, r1] + 
     (7*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r1])/2 - 
     (3*cG[0, r2]^2*cG[0, 1, 1, r1])/2 - cG[0, r2]*cG[1, r1]*
      cG[0, 1, 1, r1] - (7*cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 + 
     cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1] + cG[1, r1]*cG[1, r2]*
      cG[0, 1, 1, r1] - cG[1, r2]^2*cG[0, 1, 1, r1] + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/2 - cG[1, r2]*cG[r2, r1]*
      cG[0, 1, 1, r1] + cG[r2, r1]^2*cG[0, 1, 1, r1] + 
     3*cG[0, 1, r2]*cG[0, 1, 1, r1] - cG[0, r2, r1]*cG[0, 1, 1, r1] - 
     cG[1, r2, r1]*cG[0, 1, 1, r1] + 2*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2] - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/2 + cG[1, r1]^2*cG[0, 1, 1, r2] - 
     3*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2] - 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/2 - cG[0, r2]*cG[r2, r1]*
      cG[0, 1, 1, r2] + 3*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2] - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 - 
     cG[r2, r1]^2*cG[0, 1, 1, r2] - 3*cG[0, 1, r1]*cG[0, 1, 1, r2] + 
     2*cG[0, r2, r1]*cG[0, 1, 1, r2] - cG[1, r2, r1]*cG[0, 1, 1, r2] + 
     2*Pi^2*cG[0, 1, r2, r1] + 2*cG[0, r1]^2*cG[0, 1, r2, r1] - 
     2*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r1] + 
     (3*cG[0, r2]^2*cG[0, 1, r2, r1])/2 - 
     (9*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r1])/2 + cG[0, r2]*cG[1, r1]*
      cG[0, 1, r2, r1] + (11*cG[1, r1]^2*cG[0, 1, r2, r1])/2 + 
     4*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r1] - 5*cG[0, r2]*cG[1, r2]*
      cG[0, 1, r2, r1] - (9*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 + 
     5*cG[1, r2]^2*cG[0, 1, r2, r1] + 4*cG[0, r1]*cG[r2, r1]*
      cG[0, 1, r2, r1] - cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1] + 
     cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1] + 2*cG[r2, r1]^2*
      cG[0, 1, r2, r1] + 4*cG[0, 1, r1]*cG[0, 1, r2, r1] - 
     2*cG[0, 1, r2]*cG[0, 1, r2, r1] + 2*cG[0, r2, r1]*cG[0, 1, r2, r1] - 
     4*cG[1, r2, r1]*cG[0, 1, r2, r1] + 2*Pi^2*cG[0, r2, 1, r1] + 
     2*cG[0, r1]^2*cG[0, r2, 1, r1] - 
     (9*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r1])/2 + 
     3*cG[0, r2]^2*cG[0, r2, 1, r1] - cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r1] + 
     (7*cG[1, r1]^2*cG[0, r2, 1, r1])/2 + 
     (9*cG[0, r1]*cG[1, r2]*cG[0, r2, 1, r1])/2 - 8*cG[0, r2]*cG[1, r2]*
      cG[0, r2, 1, r1] - cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1] + 
     (11*cG[1, r2]^2*cG[0, r2, 1, r1])/2 + 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/2 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/2 + 
     2*cG[0, 1, r1]*cG[0, r2, 1, r1] + cG[0, 1, r2]*cG[0, r2, 1, r1] - 
     cG[0, r2, r1]*cG[0, r2, 1, r1] - 3*cG[1, r2, r1]*cG[0, r2, 1, r1] - 
     (5*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r1])/2 + 2*cG[0, r2]*cG[1, r1]*
      cG[0, r2, r2, r1] + 2*cG[1, r1]^2*cG[0, r2, r2, r1] - 
     (7*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 + 
     (5*cG[1, r2]^2*cG[0, r2, r2, r1])/2 - cG[1, r1]*cG[r2, r1]*
      cG[0, r2, r2, r1] - 4*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1] - 
     2*cG[0, 1, r2]*cG[0, r2, r2, r1] + 4*cG[1, r2, r1]*cG[0, r2, r2, r1] + 
     2*Pi^2*cG[1, 1, r2, r1] + (5*cG[0, r1]^2*cG[1, 1, r2, r1])/2 - 
     4*cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r1] + (cG[0, r2]^2*cG[1, 1, r2, r1])/
      2 - 4*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r1] + 9*cG[0, r2]*cG[1, r1]*
      cG[1, 1, r2, r1] + 4*cG[1, r1]^2*cG[1, 1, r2, r1] + 
     2*cG[0, r1]*cG[1, r2]*cG[1, 1, r2, r1] - 
     (9*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/2 - 
     (23*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/2 + 
     (7*cG[1, r2]^2*cG[1, 1, r2, r1])/2 + 3*cG[0, r1]*cG[r2, r1]*
      cG[1, 1, r2, r1] + (cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
     (5*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/2 + 
     (cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
     2*cG[r2, r1]^2*cG[1, 1, r2, r1] - cG[0, 1, r1]*cG[1, 1, r2, r1] + 
     3*cG[0, 1, r2]*cG[1, 1, r2, r1] - cG[0, r2, r1]*cG[1, 1, r2, r1] - 
     4*cG[1, r2, r1]*cG[1, 1, r2, r1] + (3*cG[0, r1]^2*cG[1, r2, r2, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r1])/2 - 
     (3*cG[0, r2]^2*cG[1, r2, r2, r1])/2 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r1])/2 + 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1])/2 + 
     (cG[1, r1]^2*cG[1, r2, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[1, r2, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/2 - 4*cG[1, r1]*cG[1, r2]*
      cG[1, r2, r2, r1] - (cG[1, r2]^2*cG[1, r2, r2, r1])/2 + 
     4*cG[0, r1]*cG[r2, r1]*cG[1, r2, r2, r1] + cG[0, r2]*cG[r2, r1]*
      cG[1, r2, r2, r1] - 3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1] + 
     3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1] + 
     2*cG[0, 1, r1]*cG[1, r2, r2, r1] + 2*cG[0, 1, r2]*cG[1, r2, r2, r1] - 
     4*cG[0, r2, r1]*cG[1, r2, r2, r1] + 8*cG[1, r2, r1]*cG[1, r2, r2, r1] - 
     6*cG[r2, r1]*cG[0, 0, 0, 1, r1] - 2*cG[1, r1]*cG[0, 0, 0, 1, r2] + 
     6*cG[r2, r1]*cG[0, 0, 0, 1, r2] - 6*cG[1, r1]*cG[0, 0, 0, r2, r1] - 
     2*cG[0, r2]*cG[0, 0, 1, 1, r1] + 2*cG[1, r2]*cG[0, 0, 1, 1, r1] - 
     2*cG[r2, r1]*cG[0, 0, 1, 1, r1] + 2*cG[r2, r1]*cG[0, 0, 1, 1, r2] - 
     5*cG[0, r1]*cG[0, 0, 1, r2, r1] + 3*cG[0, r2]*cG[0, 0, 1, r2, r1] + 
     3*cG[1, r1]*cG[0, 0, 1, r2, r1] - 3*cG[1, r2]*cG[0, 0, 1, r2, r1] - 
     4*cG[r2, r1]*cG[0, 0, 1, r2, r1] - 5*cG[0, r1]*cG[0, 0, r2, 1, r1] + 
     5*cG[0, r2]*cG[0, 0, r2, 1, r1] - 2*cG[1, r1]*cG[0, 0, r2, 1, r1] - 
     4*cG[1, r2]*cG[0, 0, r2, 1, r1] - cG[1, r1]*cG[0, 0, r2, r2, r1] + 
     3*cG[1, r2]*cG[0, 0, r2, r2, r1] + cG[1, r1]*cG[0, 1, 0, r2, r1] - 
     cG[1, r2]*cG[0, 1, 0, r2, r1] + 2*cG[r2, r1]*cG[0, 1, 0, r2, r1] - 
     2*cG[0, r2]*cG[0, 1, 1, 1, r1] + 2*cG[1, r2]*cG[0, 1, 1, 1, r1] - 
     4*cG[r2, r1]*cG[0, 1, 1, 1, r1] + 2*cG[1, r1]*cG[0, 1, 1, 1, r2] + 
     4*cG[r2, r1]*cG[0, 1, 1, 1, r2] - 3*cG[0, r1]*cG[0, 1, 1, r2, r1] + 
     3*cG[0, r2]*cG[0, 1, 1, r2, r1] - 3*cG[1, r1]*cG[0, 1, 1, r2, r1] - 
     cG[1, r2]*cG[0, 1, 1, r2, r1] - 4*cG[r2, r1]*cG[0, 1, 1, r2, r1] - 
     2*cG[0, r1]*cG[0, 1, r2, 1, r1] + 2*cG[0, r2]*cG[0, 1, r2, 1, r1] - 
     3*cG[1, r1]*cG[0, 1, r2, 1, r1] - 3*cG[1, r2]*cG[0, 1, r2, 1, r1] - 
     2*cG[r2, r1]*cG[0, 1, r2, 1, r1] - 4*cG[0, r1]*cG[0, 1, r2, r2, r1] + 
     2*cG[0, r2]*cG[0, 1, r2, r2, r1] + 2*cG[1, r1]*cG[0, 1, r2, r2, r1] - 
     6*cG[r2, r1]*cG[0, 1, r2, r2, r1] - 5*cG[0, r1]*cG[0, r2, 1, 1, r1] + 
     7*cG[0, r2]*cG[0, r2, 1, 1, r1] - 6*cG[1, r1]*cG[0, r2, 1, 1, r1] - 
     8*cG[1, r2]*cG[0, r2, 1, 1, r1] - 2*cG[r2, r1]*cG[0, r2, 1, 1, r1] - 
     cG[0, r1]*cG[0, r2, 1, r2, r1] - cG[0, r2]*cG[0, r2, 1, r2, r1] + 
     cG[1, r1]*cG[0, r2, 1, r2, r1] + 3*cG[1, r2]*cG[0, r2, 1, r2, r1] - 
     cG[0, r1]*cG[0, r2, r2, 1, r1] - 3*cG[0, r2]*cG[0, r2, r2, 1, r1] + 
     3*cG[1, r1]*cG[0, r2, r2, 1, r1] + 5*cG[1, r2]*cG[0, r2, r2, 1, r1] - 
     4*cG[1, r1]*cG[0, r2, r2, r2, r1] + 2*cG[1, r2]*cG[0, r2, r2, r2, r1] + 
     2*cG[0, r1]*cG[1, 1, 1, r2, r1] - 12*cG[0, r2]*cG[1, 1, 1, r2, r1] - 
     8*cG[1, r1]*cG[1, 1, 1, r2, r1] + 14*cG[1, r2]*cG[1, 1, 1, r2, r1] + 
     6*cG[r2, r1]*cG[1, 1, 1, r2, r1] - cG[0, r1]*cG[1, 1, r2, r2, r1] - 
     5*cG[0, r2]*cG[1, 1, r2, r2, r1] + 2*cG[1, r1]*cG[1, 1, r2, r2, r1] + 
     4*cG[1, r2]*cG[1, 1, r2, r2, r1] + 6*cG[r2, r1]*cG[1, 1, r2, r2, r1] - 
     2*cG[0, r1]*cG[1, r2, r2, r2, r1] - 4*cG[0, r2]*cG[1, r2, r2, r2, r1] - 
     2*cG[1, r1]*cG[1, r2, r2, r2, r1] + 2*cG[1, r2]*cG[1, r2, r2, r2, r1] + 
     6*cG[0, 0, 0, 1, r2, r1] + 6*cG[0, 0, 0, r2, 1, r1] - 
     2*cG[0, 0, 1, 0, r2, r1] - 8*cG[0, 0, 1, 1, r2, r1] - 
     6*cG[0, 0, 1, r2, 1, r1] - 2*cG[0, 0, r2, 0, 1, r1] + 
     4*cG[0, 0, r2, 1, 1, r1] + 6*cG[0, 0, r2, r2, 1, r1] - 
     6*cG[0, 1, 0, 1, r2, r1] - 2*cG[0, 1, 0, r2, 1, r1] - 
     8*cG[0, 1, 0, r2, r2, r1] + 2*cG[0, 1, 1, 0, r2, r1] + 
     8*cG[0, 1, 1, 1, r2, r1] + 6*cG[0, 1, 1, r2, 1, r1] + 
     8*cG[0, 1, 1, r2, r2, r1] - 4*cG[0, 1, r2, 0, r2, r1] + 
     6*cG[0, 1, r2, 1, 1, r1] + 4*cG[0, 1, r2, 1, r2, r1] - 
     4*cG[0, 1, r2, r2, 1, r1] + 12*cG[0, 1, r2, r2, r2, r1] + 
     2*cG[0, r2, 0, r2, 1, r1] + 12*cG[0, r2, 1, 1, 1, r1] + 
     4*cG[0, r2, 1, 1, r2, r1] - 2*cG[0, r2, 1, r2, 1, r1] - 
     6*cG[0, r2, r2, 1, 1, r1] + 8*cG[0, r2, r2, r2, 1, r1] + 
     16*cG[1, 1, 1, 1, r2, r1] + 12*cG[1, 1, 1, r2, r2, r1] + 
     8*cG[1, 1, r2, 1, r2, r1] - 44*cG[1, 1, r2, r2, r2, r1] - 
     16*cG[1, r2, 1, r2, r2, r1] - 4*cG[0, r1]*cG[1, r1]*Zeta[3] - 
     3*cG[0, r2]*cG[1, r1]*Zeta[3] - 2*cG[1, r1]^2*Zeta[3] + 
     10*cG[1, r1]*cG[1, r2]*Zeta[3] - 5*cG[1, r1]*cG[r2, r1]*Zeta[3] + 
     6*cG[1, r2]*cG[r2, r1]*Zeta[3] + 6*cG[0, 1, r1]*Zeta[3] + 
     2*cG[1, r2, r1]*Zeta[3]
 
g[4, {1, 2}, {1, 1, 1}] = 2*(-1/4*(cG[0, r1]*cG[0, r2]^2*cG[1, r1]) + 
      (cG[0, r2]^3*cG[1, r1])/6 - (cG[0, r1]*cG[0, r2]*cG[1, r1]^2)/4 + 
      (cG[0, r2]^2*cG[1, r1]^2)/4 + (cG[0, r2]*cG[1, r1]^3)/12 + 
      cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2] - 
      (cG[0, r2]^2*cG[1, r1]*cG[1, r2])/2 + (cG[0, r1]*cG[1, r1]^2*cG[1, r2])/
       4 - (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/4 - (cG[1, r1]^3*cG[1, r2])/
       12 - cG[0, r1]*cG[1, r1]*cG[1, r2]^2 - 
      (cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/2 + (5*cG[1, r1]^2*cG[1, r2]^2)/8 + 
      (cG[1, r1]*cG[1, r2]^3)/3 - cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1] + 
      (cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/2 - 
      (cG[0, r1]*cG[1, r1]^2*cG[r2, r1])/4 + (cG[1, r1]^3*cG[r2, r1])/12 + 
      cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1] - 
      (cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/2 + 
      (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 - 
      cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1] - 
      (cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/4 - cG[0, r1]*cG[1, r2]^2*
       cG[r2, r1] + (cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/2 + 
      (3*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - (cG[1, r2]^3*cG[r2, r1])/3 - 
      (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2)/4 + (cG[1, r1]^2*cG[r2, r1]^2)/8 + 
      (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2)/4 - 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/4 + (cG[1, r2]^2*cG[r2, r1]^2)/8 + 
      (cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/2 - 
      (cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/2 + cG[0, r2]*cG[r2, r1]*
       cG[0, 1, r1] + (cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - 
      (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + (cG[r2, r1]^2*cG[0, 1, r1])/
       4 + (cG[0, r1]*cG[1, r1]*cG[0, 1, r2])/2 + 
      (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/2 - (cG[1, r1]^2*cG[0, 1, r2])/4 + 
      (3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/2 - 
      (cG[0, r1]*cG[r2, r1]*cG[0, 1, r2])/2 + 
      (cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 - (cG[r2, r1]^2*cG[0, 1, r2])/4 + 
      (cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/2 + (cG[1, r1]^2*cG[0, r2, r1])/4 - 
      (3*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/2 + cG[1, r1]*cG[r2, r1]*
       cG[0, r2, r1] - (cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/2 + 
      (cG[0, r1]*cG[0, r2]*cG[1, r2, r1])/2 - 
      (cG[0, r1]*cG[1, r1]*cG[1, r2, r1])/2 + cG[0, r2]*cG[1, r1]*
       cG[1, r2, r1] + (cG[1, r1]^2*cG[1, r2, r1])/2 - 
      (cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/2 - 2*cG[1, r1]*cG[1, r2]*
       cG[1, r2, r1] + cG[1, r2]^2*cG[1, r2, r1] - 
      (cG[0, r1]*cG[r2, r1]*cG[1, r2, r1])/2 + cG[0, r2]*cG[r2, r1]*
       cG[1, r2, r1] + (cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/2 - 
      (cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 + (cG[0, 1, r1]*cG[1, r2, r1])/
       2 - cG[0, 1, r2]*cG[1, r2, r1] - (cG[0, r2, r1]*cG[1, r2, r1])/2 + 
      cG[1, r2, r1]^2/2 - (7*cG[1, r1]*cG[0, 0, 1, r2])/2 - 
      cG[0, r2]*cG[0, 1, 1, r1] + cG[1, r2]*cG[0, 1, 1, r1] - 
      (cG[r2, r1]*cG[0, 1, 1, r1])/2 - (5*cG[1, r1]*cG[0, 1, 1, r2])/2 + 
      (cG[r2, r1]*cG[0, 1, 1, r2])/2 - (3*cG[0, r2]*cG[0, 1, r2, r1])/2 - 
      cG[1, r1]*cG[0, 1, r2, r1] + 3*cG[1, r2]*cG[0, 1, r2, r1] - 
      (cG[r2, r1]*cG[0, 1, r2, r1])/2 - (3*cG[0, r2]*cG[0, r2, 1, r1])/2 - 
      (cG[1, r1]*cG[0, r2, 1, r1])/2 + 3*cG[1, r2]*cG[0, r2, 1, r1] - 
      cG[r2, r1]*cG[0, r2, 1, r1] - (cG[1, r1]*cG[0, r2, r2, r1])/2 + 
      cG[1, r2]*cG[0, r2, r2, r1] + cG[0, r1]*cG[1, 1, r2, r1] - 
      cG[0, r2]*cG[1, 1, r2, r1] - cG[1, r1]*cG[1, 1, r2, r1] + 
      (5*cG[1, r2]*cG[1, 1, r2, r1])/2 - (3*cG[r2, r1]*cG[1, 1, r2, r1])/2 + 
      cG[0, r1]*cG[1, r2, r2, r1] - (3*cG[0, r2]*cG[1, r2, r2, r1])/2 - 
      (cG[1, r1]*cG[1, r2, r2, r1])/2 + (cG[1, r2]*cG[1, r2, r2, r1])/2 + 
      5*cG[1, r1]*Zeta[3])
 
g[4, {2, 0}, {1, 1, 1}] = 2*((Pi^2*cG[0, r1]^2*cG[1, r1])/4 + 
      (cG[0, r1]^4*cG[1, r1])/24 - (cG[0, r1]^3*cG[0, r2]*cG[1, r1])/24 + 
      (cG[0, r1]^2*cG[0, r2]^2*cG[1, r1])/8 - 
      (cG[0, r1]*cG[0, r2]^3*cG[1, r1])/8 + (cG[0, r2]^4*cG[1, r1])/24 - 
      Pi^2*cG[0, r1]*cG[1, r1]^2 - (7*cG[0, r1]^3*cG[1, r1]^2)/24 + 
      (3*cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2)/8 - 
      (cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2)/2 + (11*cG[0, r2]^3*cG[1, r1]^2)/
       48 + (2*Pi^2*cG[1, r1]^3)/3 + (3*cG[0, r1]^2*cG[1, r1]^3)/4 - 
      (17*cG[0, r1]*cG[0, r2]*cG[1, r1]^3)/24 + (17*cG[0, r2]^2*cG[1, r1]^3)/
       48 - cG[0, r1]*cG[1, r1]^4 + (cG[0, r2]*cG[1, r1]^4)/6 + 
      (2*cG[1, r1]^5)/5 + (cG[0, r1]^3*cG[1, r1]*cG[1, r2])/24 - 
      (3*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2])/8 + 
      (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/4 - 
      (cG[0, r2]^3*cG[1, r1]*cG[1, r2])/12 - 
      (3*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2])/8 + 
      (9*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/8 - 
      (cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/4 + 
      (17*cG[0, r1]*cG[1, r1]^3*cG[1, r2])/24 - 
      (3*cG[0, r2]*cG[1, r1]^3*cG[1, r2])/8 - (cG[1, r1]^4*cG[1, r2])/6 + 
      (cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2)/8 - 
      (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/8 - 
      (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2)/8 + 
      (cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/16 + (cG[1, r1]^3*cG[1, r2]^2)/48 - 
      (cG[0, r1]*cG[1, r1]*cG[1, r2]^3)/12 - 
      (cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/24 + (5*cG[1, r1]^2*cG[1, r2]^3)/24 - 
      (cG[1, r1]*cG[1, r2]^4)/48 + (cG[0, r1]^3*cG[1, r1]*cG[r2, r1])/24 - 
      (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1])/4 + 
      (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/8 - 
      (cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/24 - 
      (cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1])/8 + 
      (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/8 - 
      (3*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/16 + 
      (cG[0, r1]*cG[1, r1]^3*cG[r2, r1])/12 - 
      (cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/3 + (cG[1, r1]^4*cG[r2, r1])/6 + 
      (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1])/8 - 
      (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/2 + 
      (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 + 
      (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 - 
      (cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/3 + 
      (cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1])/8 + 
      (cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/8 - 
      (cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
      (cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 + 
      (5*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/16 + 
      (cG[0, r1]*cG[1, r2]^3*cG[r2, r1])/12 + 
      (cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/24 - 
      (cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/12 + (cG[1, r2]^4*cG[r2, r1])/48 + 
      (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2)/8 - 
      (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/8 - 
      (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]^2)/8 + 
      (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/16 + (5*cG[1, r1]^3*cG[r2, r1]^2)/
       48 - (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2)/8 + 
      (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2)/8 + 
      (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/8 - 
      (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/8 - 
      (3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/8 + 
      (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]^2)/16 + 
      (3*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/16 + 
      (cG[0, r1]*cG[1, r1]*cG[r2, r1]^3)/8 - (cG[1, r1]^2*cG[r2, r1]^3)/16 - 
      (cG[0, r1]*cG[1, r2]*cG[r2, r1]^3)/8 + 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]^3)/8 - (cG[1, r2]^2*cG[r2, r1]^3)/16 + 
      (Pi^2*cG[0, r1]*cG[0, 1, r1])/2 - (cG[0, r1]^3*cG[0, 1, r1])/12 + 
      (cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1])/4 - (cG[0, r2]^3*cG[0, 1, r1])/8 + 
      (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/4 - 
      (5*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1])/8 + 
      (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r1])/2 + 
      (cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1])/2 - 
      (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/4 + 
      (cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/4 - 
      (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 + 
      (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/2 - 
      (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/2 - 
      (cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/8 + 
      (cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 - (cG[1, r2]^3*cG[0, 1, r1])/6 + 
      (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/4 + 
      (cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
      (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 + 
      (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 - 
      (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/4 + 
      (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
      (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
      (5*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
      (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1])/2 + 
      (cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
      (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
      (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/4 - (cG[r2, r1]^3*cG[0, 1, r1])/
       8 + (cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2])/4 + 
      (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/2 - 
      (cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/4 - 
      (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2])/2 - 
      (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/2 + 
      (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/4 + 
      (cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/4 - 
      (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
      (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/4 + 
      (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 + 
      (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 - 
      (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 - 
      (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 + 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 - 
      (cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
      (cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
      (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/8 + (cG[r2, r1]^3*cG[0, 1, r2])/
       8 + cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2] + 
      (cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 2*cG[1, r1]*cG[0, 1, r1]*
       cG[0, 1, r2] + (cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
      cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2] + 
      (cG[0, r1]^2*cG[1, r1]*cG[0, r2, r1])/2 - 
      (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/2 + 
      cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1] - 
      (3*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1])/2 + 2*cG[0, r2]*cG[1, r1]^2*
       cG[0, r2, r1] + (cG[1, r1]^3*cG[0, r2, r1])/2 + 
      (cG[0, r1]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
      (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/4 - 
      (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 - 
      (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/2 - 
      (cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/2 + 
      (cG[0, r1]*cG[1, r2]^2*cG[0, r2, r1])/2 + 
      (cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/8 - 
      (cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/8 + (cG[1, r2]^3*cG[0, r2, r1])/
       6 + (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 - 
      (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 - 
      (cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/2 + 
      (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 + 
      (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 - 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 + 
      (5*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/8 + 
      (3*cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
      (cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
      (cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
      (cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - cG[0, r1]*cG[0, 1, r2]*
       cG[0, r2, r1] - (cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
      (5*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 - cG[1, r2]*cG[0, 1, r2]*
       cG[0, r2, r1] - (5*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
      (cG[1, r1]*cG[0, r2, r1]^2)/2 + (cG[1, r2]*cG[0, r2, r1]^2)/2 - 
      (cG[0, r1]^3*cG[1, r2, r1])/12 + (cG[0, r1]^2*cG[0, r2]*cG[1, r2, r1])/
       2 - (cG[0, r1]*cG[0, r2]^2*cG[1, r2, r1])/2 + 
      (5*cG[0, r2]^3*cG[1, r2, r1])/24 + 
      (cG[0, r1]^2*cG[1, r1]*cG[1, r2, r1])/4 - cG[0, r1]*cG[0, r2]*cG[1, r1]*
       cG[1, r2, r1] + (7*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/8 - 
      (7*cG[0, r1]*cG[1, r1]^2*cG[1, r2, r1])/4 + 
      (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/2 + (cG[1, r1]^3*cG[1, r2, r1])/
       2 - (cG[0, r1]^2*cG[1, r2]*cG[1, r2, r1])/4 + 
      (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/2 - 
      (cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/2 + 2*cG[0, r1]*cG[1, r1]*
       cG[1, r2]*cG[1, r2, r1] - (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*
        cG[1, r2, r1])/4 - 2*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1] - 
      (3*cG[0, r1]*cG[1, r2]^2*cG[1, r2, r1])/4 + 
      (cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/4 + 
      (3*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/4 - (cG[1, r2]^3*cG[1, r2, r1])/
       4 - (cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r1])/2 + 
      (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/2 - 
      (cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 + 
      (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/2 - 
      (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 - 
      (3*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/2 - 
      (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 + 
      (9*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 - 
      (3*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
      (cG[0, r1]*cG[r2, r1]^2*cG[1, r2, r1])/2 + 
      (3*cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
      (5*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
      (7*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 + cG[1, r2]*cG[0, 1, r1]*
       cG[1, r2, r1] + cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1] + 
      cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r1] + 
      (cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
      (3*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + cG[1, r2]*cG[0, 1, r2]*
       cG[1, r2, r1] + (5*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
      (3*cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 + 
      (7*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
      (5*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
      (5*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
      (cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
      (3*cG[0, r1]*cG[1, r2, r1]^2)/4 - (3*cG[0, r2]*cG[1, r2, r1]^2)/4 - 
      (3*cG[1, r1]*cG[1, r2, r1]^2)/2 + (3*cG[1, r2]*cG[1, r2, r1]^2)/2 - 
      Pi^2*cG[0, 0, 1, r1] - (cG[0, r1]^2*cG[0, 0, 1, r1])/2 + 
      (cG[0, r1]*cG[0, r2]*cG[0, 0, 1, r1])/2 - (cG[0, r2]^2*cG[0, 0, 1, r1])/
       2 - (cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r1])/2 - 
      (3*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1])/2 + 
      (cG[1, r1]^2*cG[0, 0, 1, r1])/2 - (cG[0, r1]*cG[1, r2]*cG[0, 0, 1, r1])/
       2 + (3*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
      (3*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1])/2 - 
      (cG[1, r2]^2*cG[0, 0, 1, r1])/2 - 
      (cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
      (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
      (5*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
      (cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
      (cG[r2, r1]^2*cG[0, 0, 1, r1])/4 - cG[0, 1, r1]*cG[0, 0, 1, r1] - 
      cG[0, 1, r2]*cG[0, 0, 1, r1] - (3*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 - 
      (5*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 - 
      (3*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2])/2 + 
      (cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/2 + 
      (7*cG[1, r1]^2*cG[0, 0, 1, r2])/2 - 
      (3*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/2 + cG[0, r1]*cG[r2, r1]*
       cG[0, 0, 1, r2] + (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
      (7*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/4 + cG[1, r2]*cG[r2, r1]*
       cG[0, 0, 1, r2] + (cG[r2, r1]^2*cG[0, 0, 1, r2])/4 - 
      2*cG[0, 1, r1]*cG[0, 0, 1, r2] + (3*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 - 
      (3*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 - 
      (cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r1])/2 + 
      (3*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1])/4 + 
      (9*cG[1, r1]^2*cG[0, 0, r2, r1])/4 - 
      (cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1])/2 + 
      (cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/2 - 
      (cG[1, r2]^2*cG[0, 0, r2, r1])/2 - 
      (cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/4 - 
      cG[0, 1, r1]*cG[0, 0, r2, r1] + cG[0, 1, r2]*cG[0, 0, r2, r1] + 
      (5*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 + (3*cG[0, r1]^2*cG[0, 1, 1, r1])/
       2 - cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r1] + 
      (5*cG[0, r2]^2*cG[0, 1, 1, r1])/4 - cG[0, r1]*cG[1, r1]*
       cG[0, 1, 1, r1] - (3*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/4 + 
      cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r1] - 
      (15*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
      (3*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
      cG[1, r2]^2*cG[0, 1, 1, r1] + cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r1] - 
      (3*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
      (9*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
      (5*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
      (cG[r2, r1]^2*cG[0, 1, 1, r1])/4 + 2*cG[0, 1, r1]*cG[0, 1, 1, r1] + 
      3*cG[0, 1, r2]*cG[0, 1, 1, r1] + 2*cG[0, r2, r1]*cG[0, 1, 1, r1] - 
      5*cG[1, r2, r1]*cG[0, 1, 1, r1] + (cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2])/
       2 - (cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/2 - 
      (cG[1, r1]^2*cG[0, 1, 1, r2])/2 - (cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/
       2 + (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 + 
      (cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
      (cG[r2, r1]^2*cG[0, 1, 1, r2])/4 + (cG[0, r2, r1]*cG[0, 1, 1, r2])/2 - 
      (cG[1, r2, r1]*cG[0, 1, 1, r2])/2 - (cG[0, r1]^2*cG[0, 1, r2, r1])/2 + 
      (7*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r1])/4 - 
      (3*cG[0, r2]^2*cG[0, 1, r2, r1])/2 - 
      (cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r1])/4 + 
      (cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1])/2 + 
      (3*cG[1, r1]^2*cG[0, 1, r2, r1])/4 - 2*cG[0, r1]*cG[1, r2]*
       cG[0, 1, r2, r1] + (11*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1])/4 - 
      (3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/4 + 
      (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
      (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/2 - cG[1, r1]*cG[r2, r1]*
       cG[0, 1, r2, r1] - (7*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
      (cG[r2, r1]^2*cG[0, 1, r2, r1])/2 - cG[0, 1, r1]*cG[0, 1, r2, r1] - 
      (3*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 - (cG[0, r1]^2*cG[0, r2, 1, r1])/
       2 + (3*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r1])/4 - 
      cG[0, r2]^2*cG[0, r2, 1, r1] + (5*cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r1])/
       4 + (cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r1])/2 - 
      cG[1, r1]^2*cG[0, r2, 1, r1] - 2*cG[0, r1]*cG[1, r2]*cG[0, r2, 1, r1] + 
      (3*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/2 + 
      (cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/2 - 
      (cG[1, r2]^2*cG[0, r2, 1, r1])/4 + 
      (cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
      (cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/2 - 2*cG[1, r2]*cG[r2, r1]*
       cG[0, r2, 1, r1] + (cG[r2, r1]^2*cG[0, r2, 1, r1])/2 - 
      2*cG[0, 1, r1]*cG[0, r2, 1, r1] - (cG[0, 1, r2]*cG[0, r2, 1, r1])/2 + 
      cG[0, r2, r1]*cG[0, r2, 1, r1] + (7*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
      (5*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r1])/2 - 
      (13*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1])/4 + 
      (cG[1, r1]^2*cG[0, r2, r2, r1])/4 - 
      (cG[0, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 - 
      (cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r1])/2 + 
      (11*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 - 
      (3*cG[1, r2]^2*cG[0, r2, r2, r1])/4 + 
      (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/4 + 
      (cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/2 + 
      (3*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 + (cG[0, r1]^2*cG[1, 1, r2, r1])/
       2 - (5*cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r1])/4 + 
      (17*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r1])/4 - 
      (11*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1])/4 - 
      cG[1, r1]^2*cG[1, 1, r2, r1] - cG[0, r1]*cG[1, r2]*cG[1, 1, r2, r1] - 
      (cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/4 + 
      (15*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/4 + 
      (cG[1, r2]^2*cG[1, 1, r2, r1])/2 + (3*cG[0, r1]*cG[r2, r1]*
        cG[1, 1, r2, r1])/4 - (cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/2 + 
      (15*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
      (9*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/4 + 
      (cG[r2, r1]^2*cG[1, 1, r2, r1])/2 - 6*cG[0, 1, r1]*cG[1, 1, r2, r1] - 
      (cG[0, 1, r2]*cG[1, 1, r2, r1])/2 + 3*cG[0, r2, r1]*cG[1, 1, r2, r1] + 
      (11*cG[1, r2, r1]*cG[1, 1, r2, r1])/2 + (cG[0, r1]^2*cG[1, r2, r2, r1])/
       2 - (cG[0, r2]^2*cG[1, r2, r2, r1])/4 - 
      (cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r1])/2 + 
      (9*cG[1, r1]^2*cG[1, r2, r2, r1])/4 + 
      (3*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/4 - 
      (11*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/4 + 
      (3*cG[1, r2]^2*cG[1, r2, r2, r1])/4 + cG[0, r1]*cG[r2, r1]*
       cG[1, r2, r2, r1] + (cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
      (3*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/4 - 
      (3*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/4 - 
      2*cG[0, 1, r1]*cG[1, r2, r2, r1] - (3*cG[0, 1, r2]*cG[1, r2, r2, r1])/
       2 + (cG[0, r2, r1]*cG[1, r2, r2, r1])/2 - 
      (cG[1, r2, r1]*cG[1, r2, r2, r1])/2 + 4*cG[0, r1]*cG[0, 0, 0, 1, r1] - 
      cG[0, r2]*cG[0, 0, 0, 1, r1] - cG[1, r1]*cG[0, 0, 0, 1, r1] + 
      cG[1, r2]*cG[0, 0, 0, 1, r1] + cG[r2, r1]*cG[0, 0, 0, 1, r1] + 
      (cG[1, r1]*cG[0, 0, 0, 1, r2])/2 - (3*cG[r2, r1]*cG[0, 0, 0, 1, r2])/
       2 - (3*cG[1, r1]*cG[0, 0, 0, r2, r1])/2 - 
      cG[1, r2]*cG[0, 0, 0, r2, r1] - 2*cG[0, r1]*cG[0, 0, 1, 1, r1] + 
      2*cG[0, r2]*cG[0, 0, 1, 1, r1] - cG[1, r1]*cG[0, 0, 1, 1, r1] - 
      2*cG[1, r2]*cG[0, 0, 1, 1, r1] - 2*cG[r2, r1]*cG[0, 0, 1, 1, r1] + 
      (cG[1, r1]*cG[0, 0, 1, 1, r2])/2 - (cG[r2, r1]*cG[0, 0, 1, 1, r2])/2 - 
      (3*cG[0, r1]*cG[0, 0, 1, r2, r1])/2 - 3*cG[0, r2]*cG[0, 0, 1, r2, r1] + 
      (cG[1, r1]*cG[0, 0, 1, r2, r1])/2 + 3*cG[1, r2]*cG[0, 0, 1, r2, r1] - 
      cG[r2, r1]*cG[0, 0, 1, r2, r1] - (5*cG[0, r1]*cG[0, 0, r2, 1, r1])/2 - 
      cG[0, r2]*cG[0, 0, r2, 1, r1] + 2*cG[1, r2]*cG[0, 0, r2, 1, r1] - 
      (3*cG[r2, r1]*cG[0, 0, r2, 1, r1])/2 - 4*cG[1, r1]*
       cG[0, 0, r2, r2, r1] - 3*cG[1, r2]*cG[0, 0, r2, r2, r1] - 
      (cG[0, r1]*cG[0, 1, 0, r2, r1])/2 - 2*cG[0, r2]*cG[0, 1, 0, r2, r1] - 
      3*cG[0, r1]*cG[0, 1, 1, 1, r1] + 4*cG[0, r2]*cG[0, 1, 1, 1, r1] - 
      4*cG[1, r2]*cG[0, 1, 1, 1, r1] - 4*cG[r2, r1]*cG[0, 1, 1, 1, r1] + 
      (cG[1, r1]*cG[0, 1, 1, 1, r2])/2 + (cG[r2, r1]*cG[0, 1, 1, 1, r2])/2 + 
      cG[0, r2]*cG[0, 1, 1, r2, r1] + cG[1, r1]*cG[0, 1, 1, r2, r1] + 
      2*cG[1, r2]*cG[0, 1, 1, r2, r1] - cG[r2, r1]*cG[0, 1, 1, r2, r1] + 
      (3*cG[0, r1]*cG[0, 1, r2, 1, r1])/2 - (5*cG[0, r2]*cG[0, 1, r2, 1, r1])/
       2 + (3*cG[1, r2]*cG[0, 1, r2, 1, r1])/2 + 
      cG[r2, r1]*cG[0, 1, r2, 1, r1] - cG[0, r1]*cG[0, 1, r2, r2, r1] - 
      (cG[0, r2]*cG[0, 1, r2, r2, r1])/2 + cG[1, r1]*cG[0, 1, r2, r2, r1] + 
      (5*cG[1, r2]*cG[0, 1, r2, r2, r1])/2 - 
      (3*cG[r2, r1]*cG[0, 1, r2, r2, r1])/2 + 
      2*cG[0, r1]*cG[0, r2, 1, 1, r1] - 4*cG[0, r2]*cG[0, r2, 1, 1, r1] + 
      4*cG[1, r2]*cG[0, r2, 1, 1, r1] + 2*cG[r2, r1]*cG[0, r2, 1, 1, r1] - 
      (5*cG[0, r1]*cG[0, r2, 1, r2, r1])/2 + 2*cG[0, r2]*
       cG[0, r2, 1, r2, r1] - (3*cG[1, r1]*cG[0, r2, 1, r2, r1])/2 - 
      2*cG[1, r2]*cG[0, r2, 1, r2, r1] - 2*cG[r2, r1]*cG[0, r2, 1, r2, r1] - 
      4*cG[0, r1]*cG[0, r2, r2, 1, r1] + 4*cG[0, r2]*cG[0, r2, r2, 1, r1] - 
      2*cG[1, r1]*cG[0, r2, r2, 1, r1] - 3*cG[1, r2]*cG[0, r2, r2, 1, r1] - 
      (5*cG[r2, r1]*cG[0, r2, r2, 1, r1])/2 - 
      (5*cG[1, r1]*cG[0, r2, r2, r2, r1])/2 - 
      cG[1, r2]*cG[0, r2, r2, r2, r1] - 7*cG[0, r1]*cG[1, 1, 1, r2, r1] + 
      (11*cG[0, r2]*cG[1, 1, 1, r2, r1])/2 - 
      (11*cG[1, r2]*cG[1, 1, 1, r2, r1])/2 - 
      (11*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
      4*cG[0, r1]*cG[1, 1, r2, r2, r1] + (7*cG[0, r2]*cG[1, 1, r2, r2, r1])/
       2 - (5*cG[1, r2]*cG[1, 1, r2, r2, r1])/2 - 
      (5*cG[r2, r1]*cG[1, 1, r2, r2, r1])/2 - 
      (cG[0, r1]*cG[1, r2, r2, r2, r1])/2 - cG[0, r2]*cG[1, r2, r2, r2, r1] - 
      2*cG[1, r1]*cG[1, r2, r2, r2, r1] + 2*cG[1, r2]*cG[1, r2, r2, r2, r1] - 
      8*cG[0, 0, 0, 0, 1, r1] + 8*cG[0, 0, 0, 1, 1, r1] + 
      7*cG[0, 0, 0, 1, r2, r1] + 9*cG[0, 0, 0, r2, 1, r1] + 
      2*cG[0, 0, 1, 0, 1, r1] + 3*cG[0, 0, 1, 0, r2, r1] - 
      6*cG[0, 0, 1, 1, 1, r1] - cG[0, 0, 1, r2, 1, r1] + 
      2*cG[0, 0, 1, r2, r2, r1] + 2*cG[0, 0, r2, 0, 1, r1] + 
      3*cG[0, 0, r2, 1, r2, r1] + 4*cG[0, 0, r2, r2, 1, r1] - 
      4*cG[0, 1, 0, 1, 1, r1] - 2*cG[0, 1, 0, 1, r2, r1] - 
      4*cG[0, 1, 1, 0, r2, r1] + 8*cG[0, 1, 1, 1, r2, r1] - 
      2*cG[0, 1, 1, r2, 1, r1] + 2*cG[0, 1, 1, r2, r2, r1] - 
      2*cG[0, 1, r2, 1, r2, r1] - 2*cG[0, 1, r2, r2, 1, r1] + 
      3*cG[0, 1, r2, r2, r2, r1] - 2*cG[0, r2, 0, r2, 1, r1] - 
      4*cG[0, r2, 1, 1, r2, r1] + 3*cG[0, r2, 1, r2, 1, r1] + 
      4*cG[0, r2, 1, r2, r2, r1] + 4*cG[0, r2, r2, 1, 1, r1] + 
      5*cG[0, r2, r2, 1, r2, r1] + 5*cG[0, r2, r2, r2, 1, r1] - 
      22*cG[1, 1, 1, r2, r2, r1] - 11*cG[1, 1, r2, 1, r2, r1] + 
      7*cG[1, 1, r2, r2, r2, r1] + cG[1, r2, 1, r2, r2, r1] - 
      4*cG[0, r1]*cG[1, r1]*Zeta[3] + 3*cG[0, r2]*cG[1, r1]*Zeta[3] + 
      6*cG[1, r1]^2*Zeta[3] - 2*cG[1, r1]*cG[1, r2]*Zeta[3] - 
      3*cG[1, r1]*cG[r2, r1]*Zeta[3] + cG[1, r2]*cG[r2, r1]*Zeta[3] + 
      2*cG[0, 1, r1]*Zeta[3] + 6*cG[1, r2, r1]*Zeta[3])
 
g[4, {2, 1}, {1, 1, 1}] = 2*(-1/4*(cG[0, r1]^2*cG[0, r2]*cG[1, r1]) + 
      (cG[0, r1]*cG[0, r2]^2*cG[1, r1])/4 - (cG[0, r2]^3*cG[1, r1])/12 + 
      (3*cG[0, r1]*cG[0, r2]*cG[1, r1]^2)/4 - (3*cG[0, r2]^2*cG[1, r1]^2)/8 - 
      (cG[0, r2]*cG[1, r1]^3)/3 + (cG[0, r1]^2*cG[1, r1]*cG[1, r2])/4 - 
      (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2])/4 - 
      (cG[0, r2]*cG[1, r1]^2*cG[1, r2])/4 + (cG[1, r1]^3*cG[1, r2])/3 - 
      (cG[0, r1]*cG[1, r1]*cG[1, r2]^2)/4 + (5*cG[1, r1]^2*cG[1, r2]^2)/8 - 
      (cG[1, r1]*cG[1, r2]^3)/12 - (cG[0, r1]^2*cG[1, r1]*cG[r2, r1])/4 + 
      (cG[0, r1]*cG[1, r1]^2*cG[r2, r1])/2 - (cG[1, r1]^3*cG[r2, r1])/3 + 
      (cG[0, r1]^2*cG[1, r2]*cG[r2, r1])/4 - cG[0, r1]*cG[1, r1]*cG[1, r2]*
       cG[r2, r1] + cG[1, r1]^2*cG[1, r2]*cG[r2, r1] + 
      (cG[0, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
      (cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/2 + (cG[1, r2]^3*cG[r2, r1])/12 - 
      (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2)/4 + (cG[1, r1]^2*cG[r2, r1]^2)/8 + 
      (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2)/4 - 
      (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/4 + (cG[1, r2]^2*cG[r2, r1]^2)/8 - 
      (cG[0, r1]*cG[0, r2]*cG[0, 1, r1])/2 + (cG[0, r2]^2*cG[0, 1, r1])/4 + 
      cG[0, r2]*cG[1, r1]*cG[0, 1, r1] + (cG[0, r1]*cG[1, r2]*cG[0, 1, r1])/
       2 - cG[1, r1]*cG[1, r2]*cG[0, 1, r1] - (cG[1, r2]^2*cG[0, 1, r1])/4 + 
      cG[0, r1]*cG[r2, r1]*cG[0, 1, r1] - (cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/
       2 - (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
      (cG[r2, r1]^2*cG[0, 1, r1])/4 + (cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/2 + 
      (cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/2 - 
      (cG[0, r1]*cG[r2, r1]*cG[0, 1, r2])/2 + cG[1, r1]*cG[r2, r1]*
       cG[0, 1, r2] - (cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 - 
      (cG[r2, r1]^2*cG[0, 1, r2])/4 + cG[0, r1]*cG[1, r1]*cG[0, r2, r1] - 
      cG[0, r2]*cG[1, r1]*cG[0, r2, r1] - cG[1, r1]^2*cG[0, r2, r1] + 
      (cG[0, r1]*cG[1, r2]*cG[0, r2, r1])/2 + cG[1, r1]*cG[1, r2]*
       cG[0, r2, r1] + (cG[1, r2]^2*cG[0, r2, r1])/4 + 
      (cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/2 + cG[0, 1, r1]*cG[0, r2, r1] - 
      (cG[0, 1, r2]*cG[0, r2, r1])/2 + (cG[0, r1]*cG[0, r2]*cG[1, r2, r1])/
       2 - (cG[0, r2]^2*cG[1, r2, r1])/4 + 
      (3*cG[0, r1]*cG[1, r1]*cG[1, r2, r1])/2 - cG[0, r2]*cG[1, r1]*
       cG[1, r2, r1] - cG[1, r1]^2*cG[1, r2, r1] - cG[0, r1]*cG[1, r2]*
       cG[1, r2, r1] + (cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/2 + 
      cG[1, r1]*cG[1, r2]*cG[1, r2, r1] - (cG[1, r2]^2*cG[1, r2, r1])/2 + 
      (cG[0, r1]*cG[r2, r1]*cG[1, r2, r1])/2 + 
      (cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/2 - 
      (cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 - cG[0, 1, r1]*cG[1, r2, r1] + 
      (cG[0, 1, r2]*cG[1, r2, r1])/2 - (cG[0, r2, r1]*cG[1, r2, r1])/2 + 
      cG[1, r2, r1]^2/2 + cG[0, r2]*cG[0, 0, 1, r1] - 
      cG[1, r2]*cG[0, 0, 1, r1] - (cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
      cG[1, r1]*cG[0, 0, 1, r2] + (cG[r2, r1]*cG[0, 0, 1, r2])/2 - 
      (cG[1, r1]*cG[0, 0, r2, r1])/2 - cG[1, r2]*cG[0, 0, r2, r1] - 
      (5*cG[0, r2]*cG[0, 1, 1, r1])/2 + (5*cG[1, r2]*cG[0, 1, 1, r1])/2 - 
      (cG[r2, r1]*cG[0, 1, 1, r1])/2 - cG[1, r1]*cG[0, 1, 1, r2] + 
      (cG[r2, r1]*cG[0, 1, 1, r2])/2 - (5*cG[0, r1]*cG[0, 1, r2, r1])/2 + 
      (3*cG[0, r2]*cG[0, 1, r2, r1])/2 + (5*cG[1, r1]*cG[0, 1, r2, r1])/2 - 
      (cG[1, r2]*cG[0, 1, r2, r1])/2 - (cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
      (5*cG[0, r1]*cG[0, r2, 1, r1])/2 + cG[0, r2]*cG[0, r2, 1, r1] + 
      2*cG[1, r1]*cG[0, r2, 1, r1] - cG[1, r2]*cG[0, r2, 1, r1] - 
      cG[r2, r1]*cG[0, r2, 1, r1] + (3*cG[1, r1]*cG[0, r2, r2, r1])/2 - 
      cG[1, r2]*cG[0, r2, r2, r1] - (5*cG[0, r1]*cG[1, 1, r2, r1])/2 + 
      (cG[0, r2]*cG[1, 1, r2, r1])/2 + 2*cG[1, r1]*cG[1, 1, r2, r1] - 
      (cG[1, r2]*cG[1, 1, r2, r1])/2 - (3*cG[r2, r1]*cG[1, 1, r2, r1])/2 - 
      cG[0, r1]*cG[1, r2, r2, r1] + (cG[0, r2]*cG[1, r2, r2, r1])/2 - 
      (cG[1, r1]*cG[1, r2, r2, r1])/2 + (cG[1, r2]*cG[1, r2, r2, r1])/2 + 
      2*cG[1, r1]*Zeta[3])
 
g[4, {3, 0}, {1, 1, 1}] = 6*(-1/36*(cG[0, r1]^3*cG[1, r1]) + 
      (cG[0, r1]^2*cG[1, r1]^2)/4 - (2*cG[0, r1]*cG[1, r1]^3)/3 + 
      cG[1, r1]^4/3 - (cG[0, r1]^2*cG[0, 1, r1])/6 + 
      cG[0, r1]*cG[1, r1]*cG[0, 1, r1] + cG[0, 1, r1]^2/3 + 
      (cG[0, r1]*cG[0, 0, 1, r1])/3 - (5*cG[1, r1]*cG[0, 0, 1, r1])/3 - 
      cG[0, r1]*cG[0, 1, 1, r1] + 2*cG[1, r1]*Zeta[3])
 
h[2, {0, 0}, {1, 1, 1}] = cG[0, r1]^2/8 - (cG[0, r1]*cG[1, r1])/4 + 
     cG[1, r1]^2/8 - (cG[0, r1]*cG[1, r2])/4 + (cG[1, r1]*cG[1, r2])/4 + 
     cG[1, r2]^2/8
 
h[3, {0, 0}, {1, 1, 1}] = -1/12*(Pi^2*cG[0, r1]^2) + 
     (Pi^2*cG[0, r1]*cG[1, r1])/6 + (cG[0, r1]^3*cG[1, r1])/8 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1])/8 - (Pi^2*cG[1, r1]^2)/12 - 
     (cG[0, r1]^2*cG[1, r1]^2)/8 + (cG[0, r1]*cG[1, r1]^3)/4 - 
     cG[1, r1]^4/12 + (Pi^2*cG[0, r1]*cG[1, r2])/6 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r2])/4 - (cG[0, r2]^3*cG[1, r2])/8 - 
     (Pi^2*cG[1, r1]*cG[1, r2])/6 - (cG[0, r1]^2*cG[1, r1]*cG[1, r2])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2])/2 - 
     (3*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2])/4 - (cG[0, r2]*cG[1, r1]^2*cG[1, r2])/
      4 - (cG[1, r1]^3*cG[1, r2])/6 - (Pi^2*cG[1, r2]^2)/12 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]^2)/4 + (cG[0, r2]^2*cG[1, r2]^2)/8 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^2)/4 + (cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/
      4 + (cG[1, r1]^2*cG[1, r2]^2)/4 + (cG[0, r1]*cG[1, r2]^3)/6 + 
     (cG[0, r2]*cG[1, r2]^3)/12 - (cG[1, r1]*cG[1, r2]^3)/6 - 
     cG[1, r2]^4/12 + (cG[0, r1]^2*cG[1, r1]*cG[r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 - 
     (cG[0, r1]^2*cG[0, 1, r1])/2 + (cG[0, r1]*cG[0, r2]*cG[0, 1, r1])/4 - 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/2 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - cG[0, r1]*cG[0, r2]*
      cG[0, 1, r2] + (cG[0, r2]^2*cG[0, 1, r2])/2 - 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r2])/2 + 
     (5*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r2])/2 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r2])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/2 + cG[0, 1, r1]*cG[0, 1, r2] + 
     (cG[0, r1]*cG[1, r2]*cG[0, r2, r1])/2 - (cG[0, 1, r2]*cG[0, r2, r1])/2 - 
     (cG[0, r1]^2*cG[1, r2, r1])/4 + (cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (cG[0, 1, r2]*cG[1, r2, r1])/2 + cG[0, r1]*cG[0, 0, 1, r1] + 
     (cG[1, r1]*cG[0, 0, 1, r1])/2 - 2*cG[1, r2]*cG[0, 0, 1, r1] + 
     2*cG[0, r1]*cG[0, 0, 1, r2] - cG[0, r2]*cG[0, 0, 1, r2] - 
     2*cG[1, r1]*cG[0, 0, 1, r2] + (cG[1, r2]*cG[0, 0, 1, r2])/2 - 
     (cG[1, r2]*cG[0, 0, r2, r1])/2 + (cG[0, r1]*cG[0, 1, 1, r1])/2 + 
     (cG[0, r2]*cG[0, 1, 1, r2])/2 + (cG[0, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[1, r1]*cG[0, 1, r2, r1])/2 - (cG[1, r2]*cG[0, 1, r2, r1])/2 - 
     (cG[1, r2]*cG[0, r2, 1, r1])/2 - cG[1, r1]*Zeta[3] - cG[1, r2]*Zeta[3]
 
h[3, {0, 1}, {1, 1, 1}] = -1/2*(cG[0, r1]*cG[0, r2]*cG[1, r2]) + 
     (cG[0, r2]^2*cG[1, r2])/4 + (cG[0, r2]*cG[1, r1]*cG[1, r2])/2 + 
     (cG[0, r1]*cG[1, r2]^2)/2 - (cG[1, r1]*cG[1, r2]^2)/2 - cG[1, r2]^3/6 - 
     (cG[0, r2]*cG[0, 1, r2])/2 + cG[0, 0, 1, r2]
 
h[3, {1, 0}, {1, 1, 1}] = -1/4*(cG[0, r1]^2*cG[1, r1]) + 
     (cG[0, r1]*cG[1, r1]^2)/2 - cG[1, r1]^3/6 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2])/2 - (cG[1, r1]^2*cG[1, r2])/2 - 
     (cG[0, r1]*cG[0, 1, r1])/2 + cG[0, 0, 1, r1]
 
h[4, {0, 0}, {1, 1, 1}] = (3*Pi^4*cG[0, r1]^2)/40 - (Pi^2*cG[0, r1]^4)/96 - 
     (3*Pi^4*cG[0, r1]*cG[1, r1])/20 - (5*Pi^2*cG[0, r1]^3*cG[1, r1])/72 - 
     (cG[0, r1]^5*cG[1, r1])/96 + (Pi^2*cG[0, r1]^2*cG[0, r2]*cG[1, r1])/12 + 
     (cG[0, r1]^4*cG[0, r2]*cG[1, r1])/48 + 
     (Pi^2*cG[0, r1]*cG[0, r2]^2*cG[1, r1])/24 - 
     (7*cG[0, r1]^3*cG[0, r2]^2*cG[1, r1])/96 - (Pi^2*cG[0, r2]^3*cG[1, r1])/
      72 + (cG[0, r1]^2*cG[0, r2]^3*cG[1, r1])/8 - 
     (cG[0, r1]*cG[0, r2]^4*cG[1, r1])/12 + (cG[0, r2]^5*cG[1, r1])/48 + 
     (3*Pi^4*cG[1, r1]^2)/40 + (Pi^2*cG[0, r1]^2*cG[1, r1]^2)/16 + 
     (cG[0, r1]^4*cG[1, r1]^2)/48 - (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]^2)/
      24 - (cG[0, r1]^3*cG[0, r2]*cG[1, r1]^2)/12 + 
     (Pi^2*cG[0, r2]^2*cG[1, r1]^2)/48 + 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]^2)/8 - 
     (5*cG[0, r1]*cG[0, r2]^3*cG[1, r1]^2)/96 + (cG[0, r2]^4*cG[1, r1]^2)/
      96 - (5*Pi^2*cG[0, r1]*cG[1, r1]^3)/24 - (11*cG[0, r1]^3*cG[1, r1]^3)/
      144 + (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^3)/16 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^3)/96 + (cG[0, r2]^3*cG[1, r1]^3)/
      32 + (7*Pi^2*cG[1, r1]^4)/96 + (cG[0, r1]^2*cG[1, r1]^4)/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^4)/8 + (5*cG[0, r2]^2*cG[1, r1]^4)/96 - 
     (cG[0, r1]*cG[1, r1]^5)/8 + (cG[0, r2]*cG[1, r1]^5)/96 + 
     cG[1, r1]^6/30 - (3*Pi^4*cG[0, r1]*cG[1, r2])/20 + 
     (Pi^2*cG[0, r1]^3*cG[1, r2])/24 - (5*Pi^2*cG[0, r1]*cG[0, r2]^2*
       cG[1, r2])/24 + (7*Pi^2*cG[0, r2]^3*cG[1, r2])/72 - 
     (cG[0, r1]*cG[0, r2]^4*cG[1, r2])/32 + (cG[0, r2]^5*cG[1, r2])/48 + 
     (3*Pi^4*cG[1, r1]*cG[1, r2])/20 + (cG[0, r1]^4*cG[1, r1]*cG[1, r2])/96 - 
     (5*Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2])/12 + 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[1, r2])/48 + 
     (7*Pi^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/24 - 
     (7*cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/32 - 
     (cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[1, r2])/48 + 
     (7*cG[0, r2]^4*cG[1, r1]*cG[1, r2])/96 - 
     (Pi^2*cG[0, r1]*cG[1, r1]^2*cG[1, r2])/12 + 
     (cG[0, r1]^3*cG[1, r1]^2*cG[1, r2])/48 + 
     (5*Pi^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/24 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/16 - 
     (17*cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/32 + 
     (29*cG[0, r2]^3*cG[1, r1]^2*cG[1, r2])/96 + (Pi^2*cG[1, r1]^3*cG[1, r2])/
      8 + (cG[0, r1]^2*cG[1, r1]^3*cG[1, r2])/16 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[1, r2])/48 + 
     (11*cG[0, r2]^2*cG[1, r1]^3*cG[1, r2])/48 + 
     (3*cG[0, r2]*cG[1, r1]^4*cG[1, r2])/32 + (19*cG[1, r1]^5*cG[1, r2])/
      480 + (3*Pi^4*cG[1, r2]^2)/40 - (Pi^2*cG[0, r1]^2*cG[1, r2]^2)/16 + 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]^2)/4 - 
     (Pi^2*cG[0, r2]^2*cG[1, r2]^2)/8 + (cG[0, r1]*cG[0, r2]^3*cG[1, r2]^2)/
      16 - (cG[0, r2]^4*cG[1, r2]^2)/24 + 
     (3*Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]^2)/8 - 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2]^2)/96 - 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/4 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/16 + 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/16 - 
     (cG[0, r2]^3*cG[1, r1]*cG[1, r2]^2)/4 - (5*Pi^2*cG[1, r1]^2*cG[1, r2]^2)/
      16 - (cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]^2)/8 + 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/16 - 
     (7*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]^2)/16 + 
     (3*cG[0, r1]*cG[1, r1]^3*cG[1, r2]^2)/16 - 
     (17*cG[0, r2]*cG[1, r1]^3*cG[1, r2]^2)/48 - (13*cG[1, r1]^4*cG[1, r2]^2)/
      96 - (Pi^2*cG[0, r1]*cG[1, r2]^3)/8 - (Pi^2*cG[0, r2]*cG[1, r2]^3)/12 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r2]^3)/8 + (7*cG[0, r2]^3*cG[1, r2]^3)/
      144 + (Pi^2*cG[1, r1]*cG[1, r2]^3)/8 + 
     (17*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^3)/96 - 
     (13*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/24 + 
     (13*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^3)/48 - 
     (7*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^3)/24 + 
     (7*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^3)/24 + (17*cG[1, r1]^3*cG[1, r2]^3)/
      72 + (7*Pi^2*cG[1, r2]^4)/96 + (cG[0, r1]*cG[0, r2]*cG[1, r2]^4)/8 + 
     (19*cG[0, r1]*cG[1, r1]*cG[1, r2]^4)/96 - 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]^4)/96 - (13*cG[1, r1]^2*cG[1, r2]^4)/
      96 - (cG[0, r1]*cG[1, r2]^5)/20 - (3*cG[0, r2]*cG[1, r2]^5)/40 + 
     (19*cG[1, r1]*cG[1, r2]^5)/480 + cG[1, r2]^6/30 - 
     (Pi^2*cG[0, r1]^2*cG[1, r1]*cG[r2, r1])/12 - 
     (cG[0, r1]^4*cG[1, r1]*cG[r2, r1])/48 + 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r1]*cG[r2, r1])/48 - 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/4 + 
     (7*cG[0, r1]*cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/48 - 
     (cG[0, r2]^4*cG[1, r1]*cG[r2, r1])/24 - 
     (cG[0, r1]^3*cG[1, r1]^2*cG[r2, r1])/24 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/16 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/32 + 
     (cG[0, r2]^3*cG[1, r1]^2*cG[r2, r1])/48 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^3*cG[r2, r1])/16 - 
     (cG[0, r2]^2*cG[1, r1]^3*cG[r2, r1])/96 - 
     (cG[0, r2]*cG[1, r1]^4*cG[r2, r1])/48 + (cG[1, r1]^5*cG[r2, r1])/96 - 
     (Pi^2*cG[0, r1]^2*cG[1, r2]*cG[r2, r1])/24 + 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1])/4 - 
     (cG[0, r1]^3*cG[0, r2]*cG[1, r2]*cG[r2, r1])/16 - 
     (Pi^2*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/16 + 
     (cG[0, r1]*cG[0, r2]^3*cG[1, r2]*cG[r2, r1])/16 - 
     (cG[0, r2]^4*cG[1, r2]*cG[r2, r1])/24 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1])/24 - 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/16 - 
     (cG[0, r2]^3*cG[1, r1]*cG[1, r2]*cG[r2, r1])/6 - 
     (3*cG[0, r1]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/16 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/2 - 
     (13*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/32 + 
     (3*cG[0, r1]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/16 - 
     (7*cG[0, r2]*cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/48 - 
     (cG[1, r1]^4*cG[1, r2]*cG[r2, r1])/32 - 
     (cG[0, r1]^3*cG[1, r2]^2*cG[r2, r1])/16 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1])/16 + 
     (cG[0, r2]^3*cG[1, r2]^2*cG[r2, r1])/24 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 + 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/16 + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/8 + 
     (cG[1, r1]^3*cG[1, r2]^2*cG[r2, r1])/16 - 
     (cG[0, r1]^2*cG[1, r2]^3*cG[r2, r1])/48 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/24 - 
     (cG[0, r2]^2*cG[1, r2]^3*cG[r2, r1])/48 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/24 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/24 + 
     (5*cG[0, r1]*cG[1, r2]^4*cG[r2, r1])/96 - 
     (5*cG[0, r2]*cG[1, r2]^4*cG[r2, r1])/96 - 
     (7*cG[1, r1]*cG[1, r2]^4*cG[r2, r1])/96 + (cG[1, r2]^5*cG[r2, r1])/96 - 
     (7*cG[0, r1]^3*cG[1, r1]*cG[r2, r1]^2)/96 + 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2)/16 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]^2)/16 + 
     (cG[0, r2]^3*cG[1, r1]*cG[r2, r1]^2)/48 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]^2)/16 - 
     (cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1]^2)/32 - 
     (cG[0, r1]*cG[1, r1]^3*cG[r2, r1]^2)/24 + (cG[1, r1]^4*cG[r2, r1]^2)/
      96 + (cG[0, r1]^3*cG[1, r2]*cG[r2, r1]^2)/16 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2)/8 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]^2)/32 + 
     (cG[0, r2]^3*cG[1, r2]*cG[r2, r1]^2)/48 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/32 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/8 + 
     (3*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1]^2)/32 + 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/16 + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]^2)/16 - 
     (cG[1, r1]^3*cG[1, r2]*cG[r2, r1]^2)/24 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]^2)/8 + 
     (cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1]^2)/16 + 
     (cG[0, r1]*cG[1, r2]^3*cG[r2, r1]^2)/24 - 
     (cG[1, r1]*cG[1, r2]^3*cG[r2, r1]^2)/24 + (cG[1, r2]^4*cG[r2, r1]^2)/
      96 - (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^3)/16 + 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^3)/16 + 
     (5*Pi^2*cG[0, r1]^2*cG[0, 1, r1])/12 + (5*cG[0, r1]^4*cG[0, 1, r1])/48 - 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[0, 1, r1])/6 - 
     (cG[0, r1]^3*cG[0, r2]*cG[0, 1, r1])/6 - (Pi^2*cG[0, r2]^2*cG[0, 1, r1])/
      24 + (5*cG[0, r1]^2*cG[0, r2]^2*cG[0, 1, r1])/16 - 
     (5*cG[0, r1]*cG[0, r2]^3*cG[0, 1, r1])/16 + (5*cG[0, r2]^4*cG[0, 1, r1])/
      48 + (5*Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 1, r1])/12 + 
     (3*cG[0, r1]^3*cG[1, r1]*cG[0, 1, r1])/16 + 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/12 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1])/8 - 
     (13*cG[0, r2]^3*cG[1, r1]*cG[0, 1, r1])/48 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1])/8 - 
     (cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r1])/2 + 
     (cG[0, r1]*cG[1, r1]^3*cG[0, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]^3*cG[0, 1, r1])/8 - 
     (7*Pi^2*cG[0, r1]*cG[1, r2]*cG[0, 1, r1])/12 - 
     (7*cG[0, r1]^3*cG[1, r2]*cG[0, 1, r1])/48 + 
     (Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/3 - 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/8 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/16 + 
     (5*cG[0, r2]^3*cG[1, r2]*cG[0, 1, r1])/48 - 
     (Pi^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/12 - 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 + 
     (25*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/16 - 
     (7*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/8 + 
     (9*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/8 - 
     (cG[1, r1]^3*cG[1, r2]*cG[0, 1, r1])/8 + (Pi^2*cG[1, r2]^2*cG[0, 1, r1])/
      24 + (cG[0, r1]^2*cG[1, r2]^2*cG[0, 1, r1])/16 + 
     (17*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/16 - 
     (13*cG[0, r2]^2*cG[1, r2]^2*cG[0, 1, r1])/16 + 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (13*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/16 - 
     (cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (37*cG[0, r1]*cG[1, r2]^3*cG[0, 1, r1])/48 + 
     (23*cG[0, r2]*cG[1, r2]^3*cG[0, 1, r1])/48 - 
     (cG[1, r1]*cG[1, r2]^3*cG[0, 1, r1])/16 - (cG[1, r2]^4*cG[0, 1, r1])/
      48 + (Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1])/6 + 
     (cG[0, r1]^3*cG[r2, r1]*cG[0, 1, r1])/6 - 
     (5*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (9*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/16 - 
     (cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r1])/6 - 
     (Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/12 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (9*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (5*Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/12 - 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (9*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (9*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (11*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (5*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 + 
     (5*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/16 + 
     (cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r1])/48 + 
     (5*cG[0, r1]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 - 
     (3*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 + 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/16 - 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/8 + 
     (cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r1])/8 - 
     (5*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/16 + 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/2 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/8 - 
     (cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r1])/16 + 
     (cG[0, r1]*cG[r2, r1]^3*cG[0, 1, r1])/8 + 
     (cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r1])/8 - 
     (cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r1])/8 - (Pi^2*cG[0, 1, r1]^2)/6 + 
     (cG[0, r1]^2*cG[0, 1, r1]^2)/8 - (cG[0, r1]*cG[0, r2]*cG[0, 1, r1]^2)/
      4 + (cG[0, r2]^2*cG[0, 1, r1]^2)/8 + 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]^2)/4 - 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r1]^2)/4 + (cG[1, r2]^2*cG[0, 1, r1]^2)/
      8 + (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]^2)/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]^2)/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]^2)/4 + (cG[r2, r1]^2*cG[0, 1, r1]^2)/
      8 + (3*Pi^2*cG[0, r1]*cG[0, r2]*cG[0, 1, r2])/4 - 
     (Pi^2*cG[0, r2]^2*cG[0, 1, r2])/3 + 
     (5*cG[0, r1]*cG[0, r2]^3*cG[0, 1, r2])/16 - (5*cG[0, r2]^4*cG[0, 1, r2])/
      24 + (Pi^2*cG[0, r1]*cG[1, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r1]^3*cG[1, r1]*cG[0, 1, r2])/8 - 
     (5*Pi^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/6 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/4 + 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/8 - 
     (43*cG[0, r2]^3*cG[1, r1]*cG[0, 1, r2])/48 + 
     (Pi^2*cG[1, r1]^2*cG[0, 1, r2])/24 - 
     (cG[0, r1]^2*cG[1, r1]^2*cG[0, 1, r2])/8 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/4 - 
     (21*cG[0, r2]^2*cG[1, r1]^2*cG[0, 1, r2])/16 + 
     (cG[0, r1]*cG[1, r1]^3*cG[0, 1, r2])/48 - 
     (3*cG[0, r2]*cG[1, r1]^3*cG[0, 1, r2])/4 - (cG[1, r1]^4*cG[0, 1, r2])/
      48 + (5*Pi^2*cG[0, r2]*cG[1, r2]*cG[0, 1, r2])/12 + 
     (3*cG[0, r2]^3*cG[1, r2]*cG[0, 1, r2])/16 - 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/8 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/8 + 
     cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, 1, r2] - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/8 + 
     cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2] - 
     (cG[1, r1]^3*cG[1, r2]*cG[0, 1, r2])/16 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2])/4 - 
     (cG[0, r2]^2*cG[1, r2]^2*cG[0, 1, r2])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/4 + 
     (3*cG[1, r1]^2*cG[1, r2]^2*cG[0, 1, r2])/8 + 
     (cG[0, r2]*cG[1, r2]^3*cG[0, 1, r2])/4 - 
     (cG[1, r1]*cG[1, r2]^3*cG[0, 1, r2])/2 - 
     (5*Pi^2*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2])/12 + 
     (cG[0, r1]^3*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (Pi^2*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r2]^3*cG[r2, r1]*cG[0, 1, r2])/3 + 
     (5*Pi^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/12 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (11*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (7*cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/16 + 
     (9*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (7*cG[1, r1]^3*cG[r2, r1]*cG[0, 1, r2])/48 + 
     (Pi^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/12 + 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (3*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (11*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (3*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/16 - 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[1, r2]^3*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (7*cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, r2])/16 - 
     (cG[0, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/8 + 
     (7*cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (11*cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/16 - 
     (3*cG[1, r1]^2*cG[r2, r1]^2*cG[0, 1, r2])/16 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/16 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/2 - 
     (cG[1, r2]^2*cG[r2, r1]^2*cG[0, 1, r2])/8 - 
     (cG[0, r1]*cG[r2, r1]^3*cG[0, 1, r2])/8 + 
     (cG[1, r1]*cG[r2, r1]^3*cG[0, 1, r2])/8 - 
     (cG[1, r2]*cG[r2, r1]^3*cG[0, 1, r2])/8 - 
     (2*Pi^2*cG[0, 1, r1]*cG[0, 1, r2])/3 + 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (5*cG[0, r2]^2*cG[0, 1, r1]*cG[0, 1, r2])/4 + 2*cG[0, r1]*cG[1, r1]*
      cG[0, 1, r1]*cG[0, 1, r2] - (9*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*
       cG[0, 1, r2])/4 - cG[1, r1]^2*cG[0, 1, r1]*cG[0, 1, r2] - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (7*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (cG[1, r2]^2*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (11*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 + 
     (5*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     (7*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/4 - 
     cG[r2, r1]^2*cG[0, 1, r1]*cG[0, 1, r2] - (Pi^2*cG[0, 1, r2]^2)/6 + 
     (cG[0, r2]^2*cG[0, 1, r2]^2)/8 + (cG[0, r2]*cG[1, r1]*cG[0, 1, r2]^2)/
      4 + (cG[1, r1]^2*cG[0, 1, r2]^2)/8 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]^2)/4 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]^2)/4 + (cG[r2, r1]^2*cG[0, 1, r2]^2)/
      8 + (Pi^2*cG[0, r1]*cG[1, r1]*cG[0, r2, r1])/12 - 
     (5*cG[0, r1]^3*cG[1, r1]*cG[0, r2, r1])/24 - 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/12 + 
     (7*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/8 - 
     (9*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1])/8 + 
     (11*cG[0, r2]^3*cG[1, r1]*cG[0, r2, r1])/24 + 
     (Pi^2*cG[1, r1]^2*cG[0, r2, r1])/24 + 
     (cG[0, r1]^2*cG[1, r1]^2*cG[0, r2, r1])/4 - 
     (9*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/16 + 
     (5*cG[0, r2]^2*cG[1, r1]^2*cG[0, r2, r1])/16 - 
     (11*cG[0, r1]*cG[1, r1]^3*cG[0, r2, r1])/48 + 
     (5*cG[0, r2]*cG[1, r1]^3*cG[0, r2, r1])/16 + (cG[1, r1]^4*cG[0, r2, r1])/
      12 - (5*Pi^2*cG[0, r1]*cG[1, r2]*cG[0, r2, r1])/12 - 
     (cG[0, r1]^3*cG[1, r2]*cG[0, r2, r1])/8 + 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/8 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1])/8 + 
     (cG[0, r2]^3*cG[1, r2]*cG[0, r2, r1])/8 + 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 - 
     (3*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/8 - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/16 + 
     (cG[1, r1]^3*cG[1, r2]*cG[0, r2, r1])/48 - 
     (Pi^2*cG[1, r2]^2*cG[0, r2, r1])/24 + 
     (cG[0, r1]^2*cG[1, r2]^2*cG[0, r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/16 - 
     (cG[0, r2]^2*cG[1, r2]^2*cG[0, r2, r1])/16 + 
     (15*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/16 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/16 - 
     (cG[1, r1]^2*cG[1, r2]^2*cG[0, r2, r1])/8 - 
     (5*cG[0, r1]*cG[1, r2]^3*cG[0, r2, r1])/12 + 
     (cG[0, r2]*cG[1, r2]^3*cG[0, r2, r1])/48 + 
     (5*cG[1, r1]*cG[1, r2]^3*cG[0, r2, r1])/16 + (cG[1, r2]^4*cG[0, r2, r1])/
      48 - (3*cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (cG[1, r1]^3*cG[r2, r1]*cG[0, r2, r1])/48 - 
     (7*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (7*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (9*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/16 - 
     (13*cG[1, r2]^3*cG[r2, r1]*cG[0, r2, r1])/48 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[0, r2, r1])/8 - 
     (cG[1, r1]^2*cG[r2, r1]^2*cG[0, r2, r1])/16 - 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[0, r2, r1])/8 + 
     (3*cG[1, r2]^2*cG[r2, r1]^2*cG[0, r2, r1])/16 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r1])/4 - 
     (cG[1, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r1])/4 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/4 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1] + 
     (cG[r2, r1]^2*cG[0, 1, r1]*cG[0, r2, r1])/4 + 
     (5*Pi^2*cG[0, 1, r2]*cG[0, r2, r1])/12 - 
     (cG[0, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (5*cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (cG[0, r2]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     cG[1, r1]^2*cG[0, 1, r2]*cG[0, r2, r1] + cG[0, r1]*cG[1, r2]*
      cG[0, 1, r2]*cG[0, r2, r1] - (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*
       cG[0, r2, r1])/8 - (9*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/
      8 + (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     (19*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/8 + 
     (3*cG[r2, r1]^2*cG[0, 1, r2]*cG[0, r2, r1])/8 - 
     cG[0, 1, r1]*cG[0, 1, r2]*cG[0, r2, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r1]^2)/8 - 
     (cG[0, r2]*cG[1, r1]*cG[0, r2, r1]^2)/4 - (cG[1, r1]^2*cG[0, r2, r1]^2)/
      4 - (cG[0, r1]*cG[1, r2]*cG[0, r2, r1]^2)/8 - 
     (cG[0, r2]*cG[1, r2]*cG[0, r2, r1]^2)/4 - (cG[1, r2]^2*cG[0, r2, r1]^2)/
      8 + (cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]^2)/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, r2, r1]^2)/4 - 
     (cG[0, 1, r1]*cG[0, r2, r1]^2)/4 + (cG[0, 1, r2]*cG[0, r2, r1]^2)/2 + 
     (Pi^2*cG[0, r1]^2*cG[1, r2, r1])/6 + (cG[0, r1]^4*cG[1, r2, r1])/24 + 
     (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2, r1])/12 - 
     (7*cG[0, r1]^3*cG[0, r2]*cG[1, r2, r1])/24 - 
     (Pi^2*cG[0, r2]^2*cG[1, r2, r1])/24 + 
     (5*cG[0, r1]^2*cG[0, r2]^2*cG[1, r2, r1])/8 - 
     (23*cG[0, r1]*cG[0, r2]^3*cG[1, r2, r1])/48 + 
     (7*cG[0, r2]^4*cG[1, r2, r1])/48 + 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2, r1])/12 + 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2, r1])/24 - 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/12 + 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/8 - 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/16 + 
     (3*cG[0, r2]^3*cG[1, r1]*cG[1, r2, r1])/16 + 
     (cG[0, r1]^2*cG[1, r1]^2*cG[1, r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/4 + 
     (3*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2, r1])/8 - 
     (5*cG[0, r1]*cG[1, r1]^3*cG[1, r2, r1])/12 + 
     (cG[0, r2]*cG[1, r1]^3*cG[1, r2, r1])/3 + (5*cG[1, r1]^4*cG[1, r2, r1])/
      48 - (Pi^2*cG[0, r1]*cG[1, r2]*cG[1, r2, r1])/12 + 
     (cG[0, r1]^3*cG[1, r2]*cG[1, r2, r1])/24 + 
     (Pi^2*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/12 - 
     (3*cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/4 - 
     (5*cG[0, r2]^3*cG[1, r2]*cG[1, r2, r1])/16 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/8 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (5*cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/16 + 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/8 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/8 - 
     (cG[1, r1]^3*cG[1, r2]*cG[1, r2, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/8 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/8 - 
     (cG[1, r1]^2*cG[1, r2]^2*cG[1, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r2]^3*cG[1, r2, r1])/6 + 
     (cG[1, r1]*cG[1, r2]^3*cG[1, r2, r1])/2 - (5*cG[1, r2]^4*cG[1, r2, r1])/
      48 + (7*cG[0, r1]^3*cG[r2, r1]*cG[1, r2, r1])/24 - 
     (7*cG[0, r1]^2*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (9*cG[0, r1]*cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1])/16 - 
     (5*cG[0, r2]^3*cG[r2, r1]*cG[1, r2, r1])/24 - 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (3*cG[0, r2]^2*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/16 + 
     cG[0, r1]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1] - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (3*cG[1, r1]^3*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (3*cG[0, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 + 
     (5*cG[0, r2]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/16 - 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (9*cG[1, r1]^2*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (9*cG[1, r1]*cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (3*cG[1, r2]^3*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (3*cG[0, r1]^2*cG[r2, r1]^2*cG[1, r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (cG[0, r2]^2*cG[r2, r1]^2*cG[1, r2, r1])/16 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]^2*cG[1, r2, r1])/8 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/8 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]^2*cG[1, r2, r1])/8 - 
     (5*Pi^2*cG[0, 1, r1]*cG[1, r2, r1])/12 - 
     (5*cG[0, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (23*cG[0, r1]*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (13*cG[0, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (7*cG[0, r1]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     cG[1, r1]^2*cG[0, 1, r1]*cG[1, r2, r1] - 2*cG[0, r1]*cG[1, r2]*
      cG[0, 1, r1]*cG[1, r2, r1] + (27*cG[0, r2]*cG[1, r2]*cG[0, 1, r1]*
       cG[1, r2, r1])/8 + (5*cG[1, r1]*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/
      8 - (3*cG[1, r2]^2*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (11*cG[0, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     (7*cG[0, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (15*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (5*cG[r2, r1]^2*cG[0, 1, r1]*cG[1, r2, r1])/8 - 
     (5*Pi^2*cG[0, 1, r2]*cG[1, r2, r1])/12 + 
     (cG[0, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (3*cG[0, r2]^2*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (9*cG[0, r1]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (9*cG[0, r2]*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (cG[1, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (7*cG[0, r2]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (15*cG[1, r1]*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     cG[1, r2]^2*cG[0, 1, r2]*cG[1, r2, r1] - 
     (15*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (5*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (9*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (15*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/8 - 
     (5*cG[r2, r1]^2*cG[0, 1, r2]*cG[1, r2, r1])/8 + 
     (3*cG[0, r1]^2*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (7*cG[0, r1]*cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     cG[0, r2]^2*cG[0, r2, r1]*cG[1, r2, r1] + 
     (5*cG[0, r1]*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (7*cG[0, r2]*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     cG[1, r1]^2*cG[0, r2, r1]*cG[1, r2, r1] + 
     (5*cG[0, r1]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 - 
     (5*cG[0, r2]*cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (3*cG[1, r2]^2*cG[0, r2, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 + 
     cG[1, r1]*cG[r2, r1]*cG[0, r2, r1]*cG[1, r2, r1] + 
     (cG[0, 1, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
     (cG[0, 1, r2]*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
     (cG[0, r2, r1]^2*cG[1, r2, r1])/4 - (cG[0, r1]^2*cG[1, r2, r1]^2)/2 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2, r1]^2)/4 - 
     (3*cG[0, r2]^2*cG[1, r2, r1]^2)/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2, r1]^2)/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2, r1]^2)/4 - 
     (3*cG[1, r1]^2*cG[1, r2, r1]^2)/4 - 
     (3*cG[0, r1]*cG[1, r2]*cG[1, r2, r1]^2)/4 + 
     (3*cG[0, r2]*cG[1, r2]*cG[1, r2, r1]^2)/4 + 
     (3*cG[1, r1]*cG[1, r2]*cG[1, r2, r1]^2)/2 - 
     (3*cG[1, r2]^2*cG[1, r2, r1]^2)/4 - 
     (cG[0, r1]*cG[r2, r1]*cG[1, r2, r1]^2)/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[1, r2, r1]^2)/2 - 
     (cG[0, 1, r1]*cG[1, r2, r1]^2)/2 + (cG[0, 1, r2]*cG[1, r2, r1]^2)/2 + 
     (cG[0, r2, r1]*cG[1, r2, r1]^2)/2 - (5*Pi^2*cG[0, r1]*cG[0, 0, 1, r1])/
      6 - (17*cG[0, r1]^3*cG[0, 0, 1, r1])/24 + 
     (3*cG[0, r1]^2*cG[0, r2]*cG[0, 0, 1, r1])/4 - 
     (5*cG[0, r1]*cG[0, r2]^2*cG[0, 0, 1, r1])/8 + 
     (cG[0, r2]^3*cG[0, 0, 1, r1])/4 - (Pi^2*cG[1, r1]*cG[0, 0, 1, r1])/6 - 
     (5*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 1, r1])/4 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1])/4 - 
     (cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r1])/2 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 0, 1, r1])/4 - cG[0, r2]*cG[1, r1]^2*
      cG[0, 0, 1, r1] - (cG[1, r1]^3*cG[0, 0, 1, r1])/12 + 
     (3*Pi^2*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     (11*cG[0, r1]^2*cG[1, r2]*cG[0, 0, 1, r1])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     (7*cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     (11*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1])/4 + 
     (7*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r1])/4 - 
     (11*cG[0, r2]*cG[1, r2]^2*cG[0, 0, 1, r1])/4 - 
     (15*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, r1])/8 + 
     (19*cG[1, r2]^3*cG[0, 0, 1, r1])/12 + (Pi^2*cG[r2, r1]*cG[0, 0, 1, r1])/
      12 - (3*cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (9*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (13*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/8 + 
     (11*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/8 + 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (19*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/8 - 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1])/4 - 
     (5*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r1])/8 + 
     cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r1] - (cG[r2, r1]^3*cG[0, 0, 1, r1])/
      8 - (cG[0, r1]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 - 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 - 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r1])/2 + 
     (9*cG[0, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 - 
     (5*cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 - 
     (3*cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 + 
     (9*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, 1, r1])/4 + 
     5*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r1] - 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 - 
     (cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 - 
     (11*cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (7*cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r1])/4 + 
     (3*cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r1])/2 + 
     4*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1] - 
     (9*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 + 
     2*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r1] + 
     (5*cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r1])/2 + cG[0, 0, 1, r1]^2 - 
     (3*Pi^2*cG[0, r1]*cG[0, 0, 1, r2])/2 + 
     (2*Pi^2*cG[0, r2]*cG[0, 0, 1, r2])/3 - 
     (17*cG[0, r1]*cG[0, r2]^2*cG[0, 0, 1, r2])/8 + 
     (17*cG[0, r2]^3*cG[0, 0, 1, r2])/12 + 
     (17*Pi^2*cG[1, r1]*cG[0, 0, 1, r2])/12 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[0, 0, 1, r2])/4 - 
     (33*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/8 + 
     (17*cG[0, r2]^2*cG[1, r1]*cG[0, 0, 1, r2])/4 - 
     (23*cG[0, r1]*cG[1, r1]^2*cG[0, 0, 1, r2])/8 + 
     (21*cG[0, r2]*cG[1, r1]^2*cG[0, 0, 1, r2])/8 + 
     (19*cG[1, r1]^3*cG[0, 0, 1, r2])/12 - (Pi^2*cG[1, r2]*cG[0, 0, 1, r2])/
      6 - (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2])/4 - 
     cG[0, r2]^2*cG[1, r2]*cG[0, 0, 1, r2] + 2*cG[0, r1]*cG[1, r1]*cG[1, r2]*
      cG[0, 0, 1, r2] - (19*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/
      8 - (5*cG[1, r1]^2*cG[1, r2]*cG[0, 0, 1, r2])/2 - 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, 0, 1, r2])/4 + 
     (cG[0, r2]*cG[1, r2]^2*cG[0, 0, 1, r2])/2 + 
     (9*cG[1, r1]*cG[1, r2]^2*cG[0, 0, 1, r2])/4 - 
     (cG[1, r2]^3*cG[0, 0, 1, r2])/12 - (Pi^2*cG[r2, r1]*cG[0, 0, 1, r2])/
      12 - (cG[0, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 
     (21*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (11*cG[0, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/8 + 
     (13*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (27*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (13*cG[1, r1]^2*cG[r2, r1]*cG[0, 0, 1, r2])/8 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 
     (9*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/8 + 
     2*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2] - 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (3*cG[0, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2])/4 + 
     (3*cG[1, r1]*cG[r2, r1]^2*cG[0, 0, 1, r2])/8 - 
     (3*cG[1, r2]*cG[r2, r1]^2*cG[0, 0, 1, r2])/8 + 
     (cG[r2, r1]^3*cG[0, 0, 1, r2])/8 - (11*cG[0, r1]*cG[0, 1, r1]*
       cG[0, 0, 1, r2])/4 + 5*cG[0, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2] + 
     (7*cG[1, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2])/4 - 
     (7*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, 1, r2])/4 - 
     2*cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, 1, r2] - 
     (cG[0, r2]*cG[0, 1, r2]*cG[0, 0, 1, r2])/2 - 
     (cG[1, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2])/2 + 
     (cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, 1, r2])/2 - 
     (3*cG[0, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 - 
     (3*cG[0, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 + 
     (cG[1, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (cG[1, r2]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 + 
     (cG[r2, r1]*cG[0, r2, r1]*cG[0, 0, 1, r2])/4 - 
     cG[0, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     (5*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + 
     (3*cG[1, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 - 
     2*cG[1, r2]*cG[1, r2, r1]*cG[0, 0, 1, r2] - 
     (cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, 1, r2])/2 + 
     4*cG[0, 0, 1, r1]*cG[0, 0, 1, r2] + cG[0, 0, 1, r2]^2 - 
     (Pi^2*cG[1, r1]*cG[0, 0, r2, r1])/12 + 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 0, r2, r1])/2 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1])/8 + 
     (7*cG[0, r2]^2*cG[1, r1]*cG[0, 0, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 0, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r1]^2*cG[0, 0, r2, r1])/8 + 
     (cG[1, r1]^3*cG[0, 0, r2, r1])/3 + (Pi^2*cG[1, r2]*cG[0, 0, r2, r1])/2 + 
     cG[0, r1]^2*cG[1, r2]*cG[0, 0, r2, r1] - cG[0, r1]*cG[0, r2]*cG[1, r2]*
      cG[0, 0, r2, r1] + (cG[0, r2]^2*cG[1, r2]*cG[0, 0, r2, r1])/4 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/8 + 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 0, r2, r1])/8 - 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, 0, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r2]^2*cG[0, 0, r2, r1])/4 - 
     (9*cG[1, r1]*cG[1, r2]^2*cG[0, 0, r2, r1])/8 + 
     (19*cG[1, r2]^3*cG[0, 0, r2, r1])/24 + 
     (5*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/8 - 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 0, r2, r1])/8 + 
     (7*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/8 - 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 0, r2, r1])/8 - 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 + 
     cG[0, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1] - 
     (cG[1, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 + 
     (7*cG[1, r2]*cG[0, 1, r1]*cG[0, 0, r2, r1])/4 - 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 - 
     (cG[0, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 - 
     (cG[1, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 - 
     (7*cG[1, r2]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 - 
     (3*cG[r2, r1]*cG[0, 1, r2]*cG[0, 0, r2, r1])/2 + 
     cG[1, r1]*cG[0, r2, r1]*cG[0, 0, r2, r1] - 
     (cG[1, r2]*cG[0, r2, r1]*cG[0, 0, r2, r1])/2 - 
     2*cG[0, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1] + 
     (5*cG[0, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 - 
     cG[1, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1] - 
     (cG[1, r2]*cG[1, r2, r1]*cG[0, 0, r2, r1])/2 - 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, 0, r2, r1] - 
     (cG[0, 0, 1, r1]*cG[0, 0, r2, r1])/2 + cG[0, 0, 1, r2]*
      cG[0, 0, r2, r1] - (Pi^2*cG[0, r1]*cG[0, 1, 1, r1])/3 - 
     (11*cG[0, r1]^3*cG[0, 1, 1, r1])/24 - (Pi^2*cG[0, r2]*cG[0, 1, 1, r1])/
      12 + (cG[0, r1]^2*cG[0, r2]*cG[0, 1, 1, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[0, 1, 1, r1])/4 + 
     (3*cG[0, r2]^3*cG[0, 1, 1, r1])/8 - 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 1, 1, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/8 + 
     (5*cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, 1, r1])/2 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, 1, r1])/4 + 
     (Pi^2*cG[1, r2]*cG[0, 1, 1, r1])/12 + 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/8 - 
     (5*cG[0, r2]^2*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
     (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/8 - 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
     (3*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r1])/4 - 
     (3*cG[0, r1]*cG[1, r2]^2*cG[0, 1, 1, r1])/8 + 
     (7*cG[0, r2]*cG[1, r2]^2*cG[0, 1, 1, r1])/8 + 
     (cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r1])/8 + 
     (Pi^2*cG[r2, r1]*cG[0, 1, 1, r1])/6 - 
     (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
     (11*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/8 - 
     (3*cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/8 + 
     cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r1] - 
     (5*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/8 + 
     (7*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/8 + 
     (7*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/8 - 
     (7*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r1])/8 - 
     (5*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, r1])/8 + 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/8 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r1])/8 - 
     (cG[r2, r1]^3*cG[0, 1, 1, r1])/4 - 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 2*cG[1, r1]*cG[0, 1, r2]*
      cG[0, 1, 1, r1] + (cG[1, r2]*cG[0, 1, r2]*cG[0, 1, 1, r1])/2 + 
     cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, 1, r1] - 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 - 
     (5*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 - 
     2*cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1] + 
     (3*cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 + 
     (7*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r1])/4 + 
     (5*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 - 
     2*cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1] - 2*cG[1, r1]*cG[1, r2, r1]*
      cG[0, 1, 1, r1] + (cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r1])/2 + 
     2*cG[r2, r1]*cG[1, r2, r1]*cG[0, 1, 1, r1] - 
     cG[0, 0, 1, r1]*cG[0, 1, 1, r1] - (cG[0, 0, r2, r1]*cG[0, 1, 1, r1])/2 - 
     cG[0, 1, 1, r1]^2 - (Pi^2*cG[0, r2]*cG[0, 1, 1, r2])/3 - 
     (cG[0, r1]*cG[0, r2]^2*cG[0, 1, 1, r2])/2 + 
     (cG[0, r2]^3*cG[0, 1, 1, r2])/24 - (Pi^2*cG[1, r1]*cG[0, 1, 1, r2])/12 - 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 1, 1, r2])/4 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/8 - 
     (cG[0, r2]^2*cG[1, r1]*cG[0, 1, 1, r2])/8 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, 1, r2])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2])/2 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/4 + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/8 - 
     (7*cG[1, r1]^2*cG[1, r2]*cG[0, 1, 1, r2])/8 - 
     (cG[0, r2]*cG[1, r2]^2*cG[0, 1, 1, r2])/2 + 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, 1, 1, r2])/2 - 
     (Pi^2*cG[r2, r1]*cG[0, 1, 1, r2])/6 + 
     (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 + 
     (cG[0, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2])/2 - 
     (7*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/8 + 
     cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2] - 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, 1, r2])/8 + 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/8 - 
     cG[1, r2]^2*cG[r2, r1]*cG[0, 1, 1, r2] + 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2])/2 - 
     (5*cG[0, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/8 - 
     (5*cG[1, r1]*cG[r2, r1]^2*cG[0, 1, 1, r2])/8 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, 1, r2])/4 + 
     (cG[r2, r1]^3*cG[0, 1, 1, r2])/4 + cG[0, r1]*cG[0, 1, r1]*
      cG[0, 1, 1, r2] - cG[0, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2] + 
     (5*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 + 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, 1, 1, r2])/2 + cG[r2, r1]*cG[0, 1, r1]*
      cG[0, 1, 1, r2] - 2*cG[0, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2] + 
     (5*cG[0, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 + 
     (cG[1, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 + 
     (cG[1, r2]*cG[0, r2, r1]*cG[0, 1, 1, r2])/2 - 
     (15*cG[r2, r1]*cG[0, r2, r1]*cG[0, 1, 1, r2])/4 + 
     (3*cG[0, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 - 
     cG[0, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2] + 
     (5*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, 1, r2])/2 - 
     2*cG[1, r2]*cG[1, r2, r1]*cG[0, 1, 1, r2] + 2*cG[r2, r1]*cG[1, r2, r1]*
      cG[0, 1, 1, r2] - 3*cG[0, 0, 1, r1]*cG[0, 1, 1, r2] - 
     cG[0, 0, 1, r2]*cG[0, 1, 1, r2] + 6*cG[0, 0, r2, r1]*cG[0, 1, 1, r2] - 
     3*cG[0, 1, 1, r1]*cG[0, 1, 1, r2] - cG[0, 1, 1, r2]^2 - 
     (5*Pi^2*cG[0, r1]*cG[0, 1, r2, r1])/12 - (cG[0, r1]^3*cG[0, 1, r2, r1])/
      8 + (3*cG[0, r1]^2*cG[0, r2]*cG[0, 1, r2, r1])/8 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r2, r1])/8 + 
     (cG[0, r2]^3*cG[0, 1, r2, r1])/8 + (5*Pi^2*cG[1, r1]*cG[0, 1, r2, r1])/
      12 + (5*cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2, r1])/4 - 
     (11*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1])/4 + 
     (5*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2, r1])/4 + 
     (cG[1, r1]^3*cG[0, 1, r2, r1])/3 + (5*Pi^2*cG[1, r2]*cG[0, 1, r2, r1])/
      12 - (cG[0, r1]^2*cG[1, r2]*cG[0, 1, r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1])/4 + 
     (5*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]^2*cG[0, 1, r2, r1])/8 - 
     (5*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r2, r1])/4 + 
     (13*cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2, r1])/8 - 
     (cG[1, r2]^3*cG[0, 1, r2, r1])/8 - 
     (7*cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2, r1])/8 + 
     cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1] - 
     (cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1] - 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
     (5*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1] + 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2, r1])/2 - 
     (5*cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 + 
     (5*cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2, r1])/8 - 
     (cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 - 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2, r1])/2 + 
     (5*cG[0, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 - 
     (3*cG[0, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 - 
     (7*cG[1, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 + 
     (11*cG[1, r2]*cG[0, 1, r2]*cG[0, 1, r2, r1])/4 + 
     (5*cG[r2, r1]*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     (cG[1, r1]*cG[0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     (3*cG[1, r1]*cG[1, r2, r1]*cG[0, 1, r2, r1])/2 + 
     2*cG[0, 0, 1, r1]*cG[0, 1, r2, r1] + 2*cG[0, 0, 1, r2]*
      cG[0, 1, r2, r1] - (cG[0, 0, r2, r1]*cG[0, 1, r2, r1])/2 + 
     cG[0, 1, 1, r1]*cG[0, 1, r2, r1] - (7*cG[0, 1, 1, r2]*cG[0, 1, r2, r1])/
      2 + cG[0, 1, r2, r1]^2/2 - (Pi^2*cG[0, r1]*cG[0, r2, 1, r1])/12 + 
     (5*cG[0, r1]^3*cG[0, r2, 1, r1])/24 + (Pi^2*cG[0, r2]*cG[0, r2, 1, r1])/
      12 - (7*cG[0, r1]^2*cG[0, r2]*cG[0, r2, 1, r1])/8 + 
     (9*cG[0, r1]*cG[0, r2]^2*cG[0, r2, 1, r1])/8 - 
     (11*cG[0, r2]^3*cG[0, r2, 1, r1])/24 - (Pi^2*cG[1, r1]*cG[0, r2, 1, r1])/
      12 + (cG[0, r1]^2*cG[1, r1]*cG[0, r2, 1, r1])/2 - 
     (15*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r1])/8 + 
     (7*cG[0, r2]^2*cG[1, r1]*cG[0, r2, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, r2, 1, r1])/8 + 
     (7*cG[0, r2]*cG[1, r1]^2*cG[0, r2, 1, r1])/8 - 
     (cG[1, r1]^3*cG[0, r2, 1, r1])/4 + (Pi^2*cG[1, r2]*cG[0, r2, 1, r1])/2 + 
     (cG[0, r1]^2*cG[1, r2]*cG[0, r2, 1, r1])/8 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/8 + 
     (3*cG[0, r2]^2*cG[1, r2]*cG[0, r2, 1, r1])/4 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/8 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/4 - 
     (3*cG[1, r1]^2*cG[1, r2]*cG[0, r2, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r2]^2*cG[0, r2, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r2]^2*cG[0, r2, 1, r1])/2 + 
     (cG[1, r1]*cG[1, r2]^2*cG[0, r2, 1, r1])/2 - 
     (cG[1, r2]^3*cG[0, r2, 1, r1])/4 + 
     (3*cG[0, r1]^2*cG[r2, r1]*cG[0, r2, 1, r1])/8 - 
     (5*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/8 + 
     (cG[0, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1])/2 + 
     cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1] - 
     (7*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/8 - 
     (5*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, 1, r1])/8 + 
     (15*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/8 - 
     (7*cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/8 - 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/8 + 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, r2, 1, r1])/8 - 
     (cG[0, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/8 + 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, r2, 1, r1])/8 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, r2, 1, r1])/4 + cG[1, r1]*cG[0, 1, r1]*
      cG[0, r2, 1, r1] - cG[1, r2]*cG[0, 1, r1]*cG[0, r2, 1, r1] - 
     (cG[0, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 
     (5*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 + 
     (3*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, 1, r1])/2 - 
     cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, 1, r1] - 
     (cG[0, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[0, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[1, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 + 
     (5*cG[1, r2]*cG[0, r2, r1]*cG[0, r2, 1, r1])/4 - 
     (cG[r2, r1]*cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 
     (5*cG[0, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 + 
     3*cG[0, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1] + 3*cG[1, r1]*cG[1, r2, r1]*
      cG[0, r2, 1, r1] - (3*cG[1, r2]*cG[1, r2, r1]*cG[0, r2, 1, r1])/2 - 
     cG[r2, r1]*cG[1, r2, r1]*cG[0, r2, 1, r1] + 
     (5*cG[0, 0, 1, r1]*cG[0, r2, 1, r1])/2 + cG[0, 0, 1, r2]*
      cG[0, r2, 1, r1] - cG[0, 0, r2, r1]*cG[0, r2, 1, r1] + 
     (7*cG[0, 1, 1, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[0, 1, 1, r2]*cG[0, r2, 1, r1])/2 - (3*cG[0, r2, 1, r1]^2)/2 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[0, r2, r2, r1])/4 + 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1])/4 - 
     cG[0, r2]^2*cG[1, r1]*cG[0, r2, r2, r1] + 
     (9*cG[0, r1]*cG[1, r1]^2*cG[0, r2, r2, r1])/8 - 
     (11*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r2, r1])/8 - 
     (cG[1, r1]^3*cG[0, r2, r2, r1])/12 + cG[0, r1]^2*cG[1, r2]*
      cG[0, r2, r2, r1] - (3*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, r1])/
      4 - (7*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/4 + 
     (7*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/4 + 
     (9*cG[1, r1]^2*cG[1, r2]*cG[0, r2, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r2]^2*cG[0, r2, r2, r1])/8 + 
     (3*cG[0, r2]*cG[1, r2]^2*cG[0, r2, r2, r1])/8 - 
     cG[1, r1]*cG[1, r2]^2*cG[0, r2, r2, r1] + 
     (3*cG[1, r2]^3*cG[0, r2, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, r1])/2 + 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r2, r1])/8 + 
     (5*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, r1])/4 - 
     (5*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r2, r1])/8 + 
     (cG[0, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r2, r1])/4 + 
     (cG[1, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1])/4 + 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, r2, r2, r1])/2 - 
     (3*cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r2, r1])/4 - 
     (cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 + 
     (3*cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 + 
     (3*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 - 
     (5*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r2, r1])/2 - 
     (5*cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r2, r1])/4 - 
     (cG[1, r2]*cG[0, r2, r1]*cG[0, r2, r2, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2, r1]*cG[0, r2, r2, r1])/2 - 
     (3*cG[0, 0, 1, r1]*cG[0, r2, r2, r1])/2 - cG[0, 0, 1, r2]*
      cG[0, r2, r2, r1] - (3*cG[0, 1, 1, r1]*cG[0, r2, r2, r1])/2 + 
     4*cG[0, 1, 1, r2]*cG[0, r2, r2, r1] + 
     (cG[0, r2, 1, r1]*cG[0, r2, r2, r1])/2 - 
     (Pi^2*cG[0, r1]*cG[1, 1, r2, r1])/4 - (cG[0, r1]^3*cG[1, 1, r2, r1])/6 + 
     (Pi^2*cG[0, r2]*cG[1, 1, r2, r1])/4 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, 1, r2, r1])/8 + 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, 1, r2, r1])/8 - 
     (cG[0, r2]^3*cG[1, 1, r2, r1])/3 - 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, 1, r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1])/2 - 
     (7*cG[0, r2]^2*cG[1, r1]*cG[1, 1, r2, r1])/8 + 
     cG[0, r1]*cG[1, r1]^2*cG[1, 1, r2, r1] - 
     (9*cG[0, r2]*cG[1, r1]^2*cG[1, 1, r2, r1])/8 - 
     (3*cG[1, r1]^3*cG[1, 1, r2, r1])/8 - cG[0, r1]^2*cG[1, r2]*
      cG[1, 1, r2, r1] + (19*cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/
      8 - (3*cG[0, r2]^2*cG[1, r2]*cG[1, 1, r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/8 + 
     (11*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/8 + 
     (7*cG[1, r1]^2*cG[1, r2]*cG[1, 1, r2, r1])/4 - 
     (5*cG[0, r1]*cG[1, r2]^2*cG[1, 1, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r2]^2*cG[1, 1, r2, r1])/8 + 
     (cG[1, r1]*cG[1, r2]^2*cG[1, 1, r2, r1])/8 - 
     (5*cG[1, r2]^3*cG[1, 1, r2, r1])/6 + 
     (3*cG[0, r1]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 - 
     (7*cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (5*cG[0, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 - 
     (23*cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (7*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (13*cG[1, r1]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (15*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/8 - 
     (13*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/4 + 
     (13*cG[1, r2]^2*cG[r2, r1]*cG[1, 1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[r2, r1]^2*cG[1, 1, r2, r1])/8 - 
     (3*cG[0, r2]*cG[r2, r1]^2*cG[1, 1, r2, r1])/8 + 
     (11*cG[0, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 - 
     (5*cG[0, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     (5*cG[1, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 + 
     (cG[1, r2]*cG[0, 1, r1]*cG[1, 1, r2, r1])/4 + 
     (7*cG[r2, r1]*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     cG[0, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1] + cG[0, r2]*cG[0, 1, r2]*
      cG[1, 1, r2, r1] - cG[1, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1] + 
     3*cG[1, r2]*cG[0, 1, r2]*cG[1, 1, r2, r1] - 
     (3*cG[r2, r1]*cG[0, 1, r2]*cG[1, 1, r2, r1])/2 - 
     (7*cG[0, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 + 
     (9*cG[0, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 + 
     2*cG[1, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1] - 
     (3*cG[1, r2]*cG[0, r2, r1]*cG[1, 1, r2, r1])/2 - 
     2*cG[r2, r1]*cG[0, r2, r1]*cG[1, 1, r2, r1] - cG[0, r1]*cG[1, r2, r1]*
      cG[1, 1, r2, r1] + cG[0, r2]*cG[1, r2, r1]*cG[1, 1, r2, r1] + 
     2*cG[1, r1]*cG[1, r2, r1]*cG[1, 1, r2, r1] - 2*cG[1, r2]*cG[1, r2, r1]*
      cG[1, 1, r2, r1] - (3*cG[0, 0, 1, r1]*cG[1, 1, r2, r1])/2 - 
     cG[0, 0, 1, r2]*cG[1, 1, r2, r1] + (7*cG[0, 0, r2, r1]*cG[1, 1, r2, r1])/
      2 + (cG[0, 1, 1, r1]*cG[1, 1, r2, r1])/2 - 3*cG[0, 1, 1, r2]*
      cG[1, 1, r2, r1] - (5*cG[0, 1, r2, r1]*cG[1, 1, r2, r1])/2 - 
     (5*cG[0, r2, 1, r1]*cG[1, 1, r2, r1])/2 + 
     (5*cG[0, r2, r2, r1]*cG[1, 1, r2, r1])/2 - 2*cG[1, 1, r2, r1]^2 - 
     (3*cG[0, r1]^3*cG[1, r2, r2, r1])/8 + 
     (5*cG[0, r1]^2*cG[0, r2]*cG[1, r2, r2, r1])/4 - 
     (7*cG[0, r1]*cG[0, r2]^2*cG[1, r2, r2, r1])/8 + 
     (cG[0, r2]^3*cG[1, r2, r2, r1])/3 + 
     (5*cG[0, r1]^2*cG[1, r1]*cG[1, r2, r2, r1])/8 - 
     cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1] + 
     (5*cG[0, r2]^2*cG[1, r1]*cG[1, r2, r2, r1])/8 - 
     (9*cG[0, r1]*cG[1, r1]^2*cG[1, r2, r2, r1])/8 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2, r2, r1])/4 + 
     (11*cG[1, r1]^3*cG[1, r2, r2, r1])/24 - 
     (9*cG[0, r1]^2*cG[1, r2]*cG[1, r2, r2, r1])/8 + 
     cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1] - 
     (5*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r2, r1])/8 + 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/2 - 
     (11*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r2, r1])/8 - 
     (5*cG[0, r1]*cG[1, r2]^2*cG[1, r2, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r2]^2*cG[1, r2, r2, r1])/4 + 
     (11*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r2, r1])/8 - 
     (11*cG[1, r2]^3*cG[1, r2, r2, r1])/24 - 
     (5*cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/2 - 
     (cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r2, r1])/2 + 
     (7*cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/4 - 
     2*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1] + 
     (7*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1])/4 + 
     (3*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r2, r1])/4 + 
     2*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r2, r1] + 
     (5*cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 - 
     cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1] - 
     (3*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 + 
     (7*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r2, r1])/4 + 
     2*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r2, r1] - 
     (cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 - 
     (3*cG[1, r1]*cG[0, r2, r1]*cG[1, r2, r2, r1])/2 + 
     cG[0, r1]*cG[1, r2, r1]*cG[1, r2, r2, r1] - cG[0, r2]*cG[1, r2, r1]*
      cG[1, r2, r2, r1] - (7*cG[0, 0, 1, r1]*cG[1, r2, r2, r1])/2 + 
     cG[0, 0, 1, r2]*cG[1, r2, r2, r1] + 
     (3*cG[0, 0, r2, r1]*cG[1, r2, r2, r1])/2 - 
     (5*cG[0, 1, 1, r1]*cG[1, r2, r2, r1])/2 - 
     (5*cG[0, 1, 1, r2]*cG[1, r2, r2, r1])/2 + 
     (3*cG[0, r2, 1, r1]*cG[1, r2, r2, r1])/2 + 
     3*cG[0, r1]^2*cG[0, 0, 0, 1, r1] - 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 0, 0, 1, r1])/2 + 
     5*cG[0, r1]*cG[1, r1]*cG[0, 0, 0, 1, r1] - 2*cG[0, r2]*cG[1, r1]*
      cG[0, 0, 0, 1, r1] - (cG[1, r1]^2*cG[0, 0, 0, 1, r1])/2 - 
     (15*cG[0, r1]*cG[1, r2]*cG[0, 0, 0, 1, r1])/2 + 
     (9*cG[0, r2]*cG[1, r2]*cG[0, 0, 0, 1, r1])/2 + 
     (cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, r1])/2 - 
     (3*cG[1, r2]^2*cG[0, 0, 0, 1, r1])/4 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r1])/2 + 
     2*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r1] - 
     (9*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r1])/2 - 
     cG[0, 1, r1]*cG[0, 0, 0, 1, r1] - (15*cG[0, 1, r2]*cG[0, 0, 0, 1, r1])/
      2 - (11*cG[1, r2, r1]*cG[0, 0, 0, 1, r1])/2 + 
     9*cG[0, r1]*cG[0, r2]*cG[0, 0, 0, 1, r2] - 
     6*cG[0, r2]^2*cG[0, 0, 0, 1, r2] + 
     (17*cG[0, r1]*cG[1, r1]*cG[0, 0, 0, 1, r2])/4 - 
     (47*cG[0, r2]*cG[1, r1]*cG[0, 0, 0, 1, r2])/4 - 
     (cG[1, r1]^2*cG[0, 0, 0, 1, r2])/2 + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 0, 0, 1, r2])/2 + 
     (7*cG[0, r2]*cG[1, r2]*cG[0, 0, 0, 1, r2])/2 + 
     (cG[1, r1]*cG[1, r2]*cG[0, 0, 0, 1, r2])/4 - 
     (cG[1, r2]^2*cG[0, 0, 0, 1, r2])/2 - 
     (15*cG[0, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 + 
     (9*cG[0, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 + 
     (11*cG[1, r1]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, 1, r2])/4 + 
     (3*cG[r2, r1]^2*cG[0, 0, 0, 1, r2])/4 - 7*cG[0, 1, r1]*
      cG[0, 0, 0, 1, r2] - cG[0, 1, r2]*cG[0, 0, 0, 1, r2] + 
     3*cG[0, r2, r1]*cG[0, 0, 0, 1, r2] - 4*cG[1, r2, r1]*
      cG[0, 0, 0, 1, r2] - (3*cG[1, r1]^2*cG[0, 0, 0, r2, r1])/4 - 
     (7*cG[0, r1]*cG[1, r2]*cG[0, 0, 0, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 0, 0, r2, r1])/2 + 
     (3*cG[1, r2]^2*cG[0, 0, 0, r2, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 0, 0, r2, r1])/2 + 
     cG[0, 1, r1]*cG[0, 0, 0, r2, r1] + 3*cG[0, 1, r2]*cG[0, 0, 0, r2, r1] + 
     cG[1, r2, r1]*cG[0, 0, 0, r2, r1] + (3*cG[0, r1]^2*cG[0, 0, 1, 1, r1])/
      2 - cG[0, r1]*cG[0, r2]*cG[0, 0, 1, 1, r1] + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, 1, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r1] - 
     (cG[1, r1]^2*cG[0, 0, 1, 1, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 0, 1, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 0, 1, 1, r1])/2 - 
     (5*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r1])/2 + 
     (cG[1, r2]^2*cG[0, 0, 1, 1, r1])/4 + cG[0, r1]*cG[r2, r1]*
      cG[0, 0, 1, 1, r1] - (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r1])/2 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r1])/2 + 
     (cG[r2, r1]^2*cG[0, 0, 1, 1, r1])/2 + cG[0, 1, r1]*cG[0, 0, 1, 1, r1] - 
     (3*cG[0, 1, r2]*cG[0, 0, 1, 1, r1])/2 - cG[0, r2, r1]*
      cG[0, 0, 1, 1, r1] - (cG[1, r2, r1]*cG[0, 0, 1, 1, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 0, 1, 1, r2])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[0, 0, 1, 1, r2])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, 1, r2])/4 + 
     (cG[1, r1]^2*cG[0, 0, 1, 1, r2])/2 + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, 1, r2])/2 - 
     (11*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, 1, r2])/4 - 
     (cG[1, r2]^2*cG[0, 0, 1, 1, r2])/2 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 - 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 + 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, 1, r2])/4 + 
     (cG[r2, r1]^2*cG[0, 0, 1, 1, r2])/4 - cG[0, 1, r1]*cG[0, 0, 1, 1, r2] + 
     cG[0, 1, r2]*cG[0, 0, 1, 1, r2] - cG[0, r2, r1]*cG[0, 0, 1, 1, r2] + 
     cG[1, r2, r1]*cG[0, 0, 1, 1, r2] + cG[0, r1]^2*cG[0, 0, 1, r2, r1] - 
     cG[0, r1]*cG[0, r2]*cG[0, 0, 1, r2, r1] + 
     (cG[0, r2]^2*cG[0, 0, 1, r2, r1])/4 - 
     (21*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2, r1])/4 + 
     (7*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2, r1])/2 + 
     (3*cG[1, r1]^2*cG[0, 0, 1, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r2, r1])/2 - 
     (7*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2, r1])/4 - 
     (5*cG[1, r2]^2*cG[0, 0, 1, r2, r1])/4 + 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     cG[0, 1, r1]*cG[0, 0, 1, r2, r1] - (3*cG[0, 1, r2]*cG[0, 0, 1, r2, r1])/
      2 + (cG[0, r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (cG[1, r2, r1]*cG[0, 0, 1, r2, r1])/2 - 
     (cG[0, r1]^2*cG[0, 0, r2, 1, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 0, r2, 1, r1])/2 - 
     (3*cG[0, r2]^2*cG[0, 0, r2, 1, r1])/4 - 
     (15*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, 1, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, 1, r1])/2 + 
     cG[1, r1]^2*cG[0, 0, r2, 1, r1] - 
     (cG[0, r1]*cG[1, r2]*cG[0, 0, r2, 1, r1])/4 - 
     cG[0, r2]*cG[1, r2]*cG[0, 0, r2, 1, r1] - cG[1, r1]*cG[1, r2]*
      cG[0, 0, r2, 1, r1] - (3*cG[1, r2]^2*cG[0, 0, r2, 1, r1])/4 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/4 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/2 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, 1, r1])/4 - 
     (5*cG[0, 1, r1]*cG[0, 0, r2, 1, r1])/2 + 4*cG[0, 1, r2]*
      cG[0, 0, r2, 1, r1] + (3*cG[0, r2, r1]*cG[0, 0, r2, 1, r1])/2 + 
     (cG[1, r2, r1]*cG[0, 0, r2, 1, r1])/2 + 
     (9*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r2, r1])/4 - 
     (5*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (3*cG[1, r1]^2*cG[0, 0, r2, r2, r1])/2 - 
     (7*cG[0, r1]*cG[1, r2]*cG[0, 0, r2, r2, r1])/4 + 
     cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r2, r1] + cG[1, r1]*cG[1, r2]*
      cG[0, 0, r2, r2, r1] + (5*cG[1, r2]^2*cG[0, 0, r2, r2, r1])/4 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r2, r1])/2 - 
     cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r2, r1] + 
     (5*cG[0, 1, r1]*cG[0, 0, r2, r2, r1])/2 + 
     (cG[1, r2, r1]*cG[0, 0, r2, r2, r1])/2 - 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 1, 0, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, 0, r2, r1])/4 + 
     (cG[1, r1]^2*cG[0, 1, 0, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, 0, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, 0, r2, r1])/2 - 
     (cG[1, r2]^2*cG[0, 1, 0, r2, r1])/4 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 - 
     (cG[r2, r1]^2*cG[0, 1, 0, r2, r1])/4 + 
     (cG[0, 1, r2]*cG[0, 1, 0, r2, r1])/2 + 
     (cG[0, r2, r1]*cG[0, 1, 0, r2, r1])/2 + 
     (cG[1, r2, r1]*cG[0, 1, 0, r2, r1])/2 + 
     (5*cG[0, r1]^2*cG[0, 1, 1, 1, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, 1, r1])/2 + 
     (cG[0, r2]^2*cG[0, 1, 1, 1, r1])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, 1, r1])/2 + 
     (9*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r2]*cG[0, 1, 1, 1, r1])/4 - 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, r1])/4 + 
     (3*cG[1, r2]^2*cG[0, 1, 1, 1, r1])/4 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 
     (7*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/4 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r1])/4 + 
     (cG[r2, r1]^2*cG[0, 1, 1, 1, r1])/4 + 2*cG[0, 1, r1]*
      cG[0, 1, 1, 1, r1] - (5*cG[0, 1, r2]*cG[0, 1, 1, 1, r1])/2 - 
     cG[0, r2, r1]*cG[0, 1, 1, 1, r1] + (cG[1, r2, r1]*cG[0, 1, 1, 1, r1])/
      2 + (3*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, 1, r2])/2 + 
     cG[0, r2]^2*cG[0, 1, 1, 1, r2] + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, 1, r2])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, 1, r2])/4 + 
     (3*cG[1, r1]^2*cG[0, 1, 1, 1, r2])/4 + 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, 1, r2])/2 - 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, 1, r2])/4 - 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 + 
     (7*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, 1, r2])/4 - 
     (cG[r2, r1]^2*cG[0, 1, 1, 1, r2])/4 - 
     (5*cG[0, 1, r1]*cG[0, 1, 1, 1, r2])/2 + 2*cG[0, 1, r2]*
      cG[0, 1, 1, 1, r2] + (cG[0, r2, r1]*cG[0, 1, 1, 1, r2])/2 + 
     (cG[1, r2, r1]*cG[0, 1, 1, 1, r2])/2 - (cG[0, r1]^2*cG[0, 1, 1, r2, r1])/
      2 + (5*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r2, r1])/4 - 
     (3*cG[0, r2]^2*cG[0, 1, 1, r2, r1])/4 - cG[0, r1]*cG[1, r1]*
      cG[0, 1, 1, r2, r1] + (9*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 - 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2, r1])/4 - 
     cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2, r1] + 
     (cG[1, r2]^2*cG[0, 1, 1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/4 + 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2, r1])/4 + 
     cG[r2, r1]^2*cG[0, 1, 1, r2, r1] - cG[0, 1, r1]*cG[0, 1, 1, r2, r1] + 
     (3*cG[0, 1, r2]*cG[0, 1, 1, r2, r1])/2 - 
     (3*cG[0, r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (cG[1, r2, r1]*cG[0, 1, 1, r2, r1])/2 - 
     (3*cG[0, r1]^2*cG[0, 1, r2, 1, r1])/2 + 
     (7*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, 1, r1])/2 - 
     (7*cG[0, r2]^2*cG[0, 1, r2, 1, r1])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r2, 1, r1])/2 - 
     (cG[1, r1]^2*cG[0, 1, r2, 1, r1])/2 - 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 1, r2, 1, r1])/2 + 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, 1, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, 1, r1])/4 - 
     (cG[1, r2]^2*cG[0, 1, r2, 1, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/2 + 
     cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, 1, r1] + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, 1, r1])/2 + 
     (cG[r2, r1]^2*cG[0, 1, r2, 1, r1])/2 - cG[0, 1, r1]*
      cG[0, 1, r2, 1, r1] + (cG[0, 1, r2]*cG[0, 1, r2, 1, r1])/2 - 
     (cG[0, r2, r1]*cG[0, 1, r2, 1, r1])/2 - 
     (3*cG[1, r2, r1]*cG[0, 1, r2, 1, r1])/2 + 
     (5*cG[0, r1]^2*cG[0, 1, r2, r2, r1])/4 - 
     (7*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r2, r1])/4 + 
     (cG[0, r2]^2*cG[0, 1, r2, r2, r1])/2 - 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r2, r1])/2 + 
     (11*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r2, r1])/4 + 
     (cG[1, r1]^2*cG[0, 1, r2, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r2, r1])/4 + 
     cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r2, r1] - 
     (cG[1, r2]^2*cG[0, 1, r2, r2, r1])/2 + 
     (9*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r2, r1])/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r2, r1])/4 - 
     cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r2, r1] - 2*cG[1, r2]*cG[r2, r1]*
      cG[0, 1, r2, r2, r1] - 3*cG[0, 1, r2]*cG[0, 1, r2, r2, r1] - 
     (3*cG[0, r1]^2*cG[0, r2, 1, 1, r1])/2 + 
     (17*cG[0, r1]*cG[0, r2]*cG[0, r2, 1, 1, r1])/4 - 
     (9*cG[0, r2]^2*cG[0, r2, 1, 1, r1])/4 + cG[0, r1]*cG[1, r1]*
      cG[0, r2, 1, 1, r1] - 2*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, 1, r1] + 
     (cG[1, r1]^2*cG[0, r2, 1, 1, r1])/2 - 
     (3*cG[0, r1]*cG[1, r2]*cG[0, r2, 1, 1, r1])/2 + 
     (5*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, 1, r1])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[0, r2, 1, 1, r1])/2 - 
     cG[1, r2]^2*cG[0, r2, 1, 1, r1] - 2*cG[0, r1]*cG[r2, r1]*
      cG[0, r2, 1, 1, r1] + (5*cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/4 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, 1, r1] + 
     (cG[r2, r1]^2*cG[0, r2, 1, 1, r1])/4 - 
     (7*cG[0, 1, r1]*cG[0, r2, 1, 1, r1])/2 + 3*cG[0, 1, r2]*
      cG[0, r2, 1, 1, r1] + (3*cG[0, r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (5*cG[1, r2, r1]*cG[0, r2, 1, 1, r1])/2 - 
     (cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r2, r1])/4 - 
     (cG[1, r1]^2*cG[0, r2, 1, r2, r1])/4 - cG[0, r1]*cG[1, r2]*
      cG[0, r2, 1, r2, r1] + (3*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r2, r1])/4 + 
     cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r2, r1] + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 - 
     (7*cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r2, r1])/4 - 
     (cG[0, 1, r2]*cG[0, r2, 1, r2, r1])/2 + 
     (cG[0, r2, r1]*cG[0, r2, 1, r2, r1])/2 + 
     (cG[1, r2, r1]*cG[0, r2, 1, r2, r1])/2 + 
     (3*cG[0, r1]^2*cG[0, r2, r2, 1, r1])/4 - 2*cG[0, r1]*cG[0, r2]*
      cG[0, r2, r2, 1, r1] + cG[0, r2]^2*cG[0, r2, r2, 1, r1] - 
     (9*cG[0, r1]*cG[1, r1]*cG[0, r2, r2, 1, r1])/4 + 
     2*cG[0, r2]*cG[1, r1]*cG[0, r2, r2, 1, r1] + 
     (3*cG[0, r1]*cG[1, r2]*cG[0, r2, r2, 1, r1])/4 - 
     (3*cG[0, r2]*cG[1, r2]*cG[0, r2, r2, 1, r1])/2 + 
     (cG[1, r2]^2*cG[0, r2, r2, 1, r1])/4 + 
     (5*cG[0, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/2 - 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/4 - 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, r2, r2, 1, r1])/4 + 
     (cG[0, 1, r1]*cG[0, r2, r2, 1, r1])/2 + 
     (3*cG[1, r2, r1]*cG[0, r2, r2, 1, r1])/2 + cG[0, r1]*cG[1, r1]*
      cG[0, r2, r2, r2, r1] - cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r2, r1] - 
     (3*cG[1, r1]^2*cG[0, r2, r2, r2, r1])/4 - 2*cG[0, r1]*cG[1, r2]*
      cG[0, r2, r2, r2, r1] + (3*cG[1, r2]^2*cG[0, r2, r2, r2, r1])/4 + 
     cG[0, 1, r1]*cG[0, r2, r2, r2, r1] + 2*cG[0, 1, r2]*
      cG[0, r2, r2, r2, r1] + (3*cG[0, r1]^2*cG[1, 1, 1, r2, r1])/4 - 
     cG[0, r1]*cG[0, r2]*cG[1, 1, 1, r2, r1] + 
     cG[0, r2]^2*cG[1, 1, 1, r2, r1] + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, 1, 1, r2, r1])/2 + 
     cG[1, r1]^2*cG[1, 1, 1, r2, r1] - 2*cG[0, r2]*cG[1, r2]*
      cG[1, 1, 1, r2, r1] - 3*cG[1, r1]*cG[1, r2]*cG[1, 1, 1, r2, r1] + 
     (cG[1, r2]^2*cG[1, 1, 1, r2, r1])/2 + 
     (7*cG[0, r1]*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     (7*cG[1, r1]*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 + 
     (7*cG[1, r2]*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     2*cG[0, 1, r1]*cG[1, 1, 1, r2, r1] + 3*cG[1, r2, r1]*
      cG[1, 1, 1, r2, r1] + cG[0, r1]^2*cG[1, 1, r2, r2, r1] - 
     2*cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r2, r1] + 
     cG[0, r2]^2*cG[1, 1, r2, r2, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r2, r1])/4 + 
     cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r2, r1] + 
     (3*cG[1, r1]^2*cG[1, 1, r2, r2, r1])/4 + cG[0, r1]*cG[1, r2]*
      cG[1, 1, r2, r2, r1] - (9*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r2, r1])/4 - 
     (3*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r2, r1])/2 + 
     (3*cG[1, r2]^2*cG[1, 1, r2, r2, r1])/4 + 
     (cG[0, r1]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r2, r1])/4 - 
     (5*cG[0, 1, r1]*cG[1, 1, r2, r2, r1])/2 - 
     (cG[0, 1, r2]*cG[1, 1, r2, r2, r1])/2 + 
     (3*cG[0, r2, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (7*cG[0, r1]^2*cG[1, r2, r2, r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r2, r1])/2 + 
     (cG[0, r2]^2*cG[1, r2, r2, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r2]*cG[1, r2, r2, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r2, r1])/2 - 
     3*cG[0, 1, r1]*cG[1, r2, r2, r2, r1] - 3*cG[0, 1, r2]*
      cG[1, r2, r2, r2, r1] - 6*cG[0, r1]*cG[0, 0, 0, 0, 1, r1] - 
     6*cG[1, r1]*cG[0, 0, 0, 0, 1, r1] + 18*cG[1, r2]*cG[0, 0, 0, 0, 1, r1] - 
     18*cG[0, r1]*cG[0, 0, 0, 0, 1, r2] + 12*cG[0, r2]*
      cG[0, 0, 0, 0, 1, r2] + 18*cG[1, r1]*cG[0, 0, 0, 0, 1, r2] - 
     6*cG[1, r2]*cG[0, 0, 0, 0, 1, r2] - cG[1, r1]*cG[0, 0, 0, 0, r2, r1] + 
     4*cG[1, r2]*cG[0, 0, 0, 0, r2, r1] - 3*cG[0, r1]*cG[0, 0, 0, 1, 1, r1] + 
     cG[1, r1]*cG[0, 0, 0, 1, 1, r1] + 3*cG[1, r2]*cG[0, 0, 0, 1, 1, r1] - 
     3*cG[0, r1]*cG[0, 0, 0, 1, 1, r2] + 3*cG[1, r1]*cG[0, 0, 0, 1, 1, r2] + 
     cG[1, r2]*cG[0, 0, 0, 1, 1, r2] - (3*cG[0, r2]*cG[0, 0, 0, 1, r2, r1])/
      2 + (27*cG[1, r1]*cG[0, 0, 0, 1, r2, r1])/2 - 
     (11*cG[1, r2]*cG[0, 0, 0, 1, r2, r1])/2 - 
     3*cG[r2, r1]*cG[0, 0, 0, 1, r2, r1] + 3*cG[0, r1]*
      cG[0, 0, 0, r2, 1, r1] - (3*cG[0, r2]*cG[0, 0, 0, r2, 1, r1])/2 + 
     12*cG[1, r1]*cG[0, 0, 0, r2, 1, r1] - 7*cG[1, r2]*
      cG[0, 0, 0, r2, 1, r1] - 3*cG[r2, r1]*cG[0, 0, 0, r2, 1, r1] - 
     (17*cG[1, r1]*cG[0, 0, 0, r2, r2, r1])/2 + 
     (7*cG[1, r2]*cG[0, 0, 0, r2, r2, r1])/2 + 
     cG[0, r1]*cG[0, 0, 1, 0, r2, r1] - (cG[0, r2]*cG[0, 0, 1, 0, r2, r1])/
      2 + 4*cG[1, r1]*cG[0, 0, 1, 0, r2, r1] - 
     3*cG[1, r2]*cG[0, 0, 1, 0, r2, r1] - cG[r2, r1]*cG[0, 0, 1, 0, r2, r1] - 
     5*cG[0, r1]*cG[0, 0, 1, 1, 1, r1] + cG[1, r1]*cG[0, 0, 1, 1, 1, r1] + 
     3*cG[1, r2]*cG[0, 0, 1, 1, 1, r1] - 3*cG[0, r1]*cG[0, 0, 1, 1, 1, r2] - 
     2*cG[0, r2]*cG[0, 0, 1, 1, 1, r2] + 3*cG[1, r1]*cG[0, 0, 1, 1, 1, r2] + 
     cG[1, r2]*cG[0, 0, 1, 1, 1, r2] + 3*cG[0, r1]*cG[0, 0, 1, 1, r2, r1] - 
     3*cG[0, r2]*cG[0, 0, 1, 1, r2, r1] + 
     (9*cG[1, r1]*cG[0, 0, 1, 1, r2, r1])/2 - 
     (cG[1, r2]*cG[0, 0, 1, 1, r2, r1])/2 - 2*cG[r2, r1]*
      cG[0, 0, 1, 1, r2, r1] + 5*cG[0, r1]*cG[0, 0, 1, r2, 1, r1] - 
     5*cG[0, r2]*cG[0, 0, 1, r2, 1, r1] - 
     (3*cG[1, r1]*cG[0, 0, 1, r2, 1, r1])/2 + 
     (9*cG[1, r2]*cG[0, 0, 1, r2, 1, r1])/2 - 
     2*cG[r2, r1]*cG[0, 0, 1, r2, 1, r1] - 
     (7*cG[0, r1]*cG[0, 0, 1, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[0, 0, 1, r2, r2, r1])/2 + 
     (5*cG[1, r1]*cG[0, 0, 1, r2, r2, r1])/2 + 
     (3*cG[1, r2]*cG[0, 0, 1, r2, r2, r1])/2 + 
     cG[0, r1]*cG[0, 0, r2, 0, 1, r1] - (cG[0, r2]*cG[0, 0, r2, 0, 1, r1])/
      2 + (7*cG[1, r1]*cG[0, 0, r2, 0, 1, r1])/2 - 
     (5*cG[1, r2]*cG[0, 0, r2, 0, 1, r1])/2 - 
     cG[r2, r1]*cG[0, 0, r2, 0, 1, r1] - 
     (5*cG[1, r1]*cG[0, 0, r2, 0, r2, r1])/2 + 
     (cG[1, r2]*cG[0, 0, r2, 0, r2, r1])/2 + 
     5*cG[0, r1]*cG[0, 0, r2, 1, 1, r1] - 3*cG[0, r2]*
      cG[0, 0, r2, 1, 1, r1] - 2*cG[1, r1]*cG[0, 0, r2, 1, 1, r1] + 
     4*cG[1, r2]*cG[0, 0, r2, 1, 1, r1] - cG[r2, r1]*cG[0, 0, r2, 1, 1, r1] - 
     cG[0, r1]*cG[0, 0, r2, 1, r2, r1] + (cG[0, r2]*cG[0, 0, r2, 1, r2, r1])/
      2 + cG[1, r1]*cG[0, 0, r2, 1, r2, r1] - 
     (5*cG[0, r1]*cG[0, 0, r2, r2, 1, r1])/2 + 
     2*cG[0, r2]*cG[0, 0, r2, r2, 1, r1] + 7*cG[1, r1]*
      cG[0, 0, r2, r2, 1, r1] - 6*cG[1, r2]*cG[0, 0, r2, r2, 1, r1] - 
     (5*cG[1, r1]*cG[0, 0, r2, r2, r2, r1])/2 + 
     (7*cG[1, r2]*cG[0, 0, r2, r2, r2, r1])/2 + 
     2*cG[0, r1]*cG[0, 1, 0, 1, r2, r1] - cG[0, r2]*cG[0, 1, 0, 1, r2, r1] + 
     (3*cG[1, r1]*cG[0, 1, 0, 1, r2, r1])/2 - 
     cG[1, r2]*cG[0, 1, 0, 1, r2, r1] - (cG[r2, r1]*cG[0, 1, 0, 1, r2, r1])/
      2 + 2*cG[0, r1]*cG[0, 1, 0, r2, 1, r1] - 
     cG[0, r2]*cG[0, 1, 0, r2, 1, r1] - (cG[1, r1]*cG[0, 1, 0, r2, 1, r1])/
      2 + cG[1, r2]*cG[0, 1, 0, r2, 1, r1] - 
     (cG[r2, r1]*cG[0, 1, 0, r2, 1, r1])/2 - 
     cG[0, r1]*cG[0, 1, 0, r2, r2, r1] + (cG[0, r2]*cG[0, 1, 0, r2, r2, r1])/
      2 - (cG[1, r1]*cG[0, 1, 0, r2, r2, r1])/2 + 
     (cG[r2, r1]*cG[0, 1, 0, r2, r2, r1])/2 + 
     2*cG[0, r1]*cG[0, 1, 1, 0, r2, r1] - cG[0, r2]*cG[0, 1, 1, 0, r2, r1] + 
     (3*cG[1, r1]*cG[0, 1, 1, 0, r2, r1])/2 - 
     cG[1, r2]*cG[0, 1, 1, 0, r2, r1] - (cG[r2, r1]*cG[0, 1, 1, 0, r2, r1])/
      2 - 6*cG[0, r1]*cG[0, 1, 1, 1, 1, r1] - 
     6*cG[0, r2]*cG[0, 1, 1, 1, 1, r2] - 2*cG[0, r1]*cG[0, 1, 1, 1, r2, r1] - 
     (cG[0, r2]*cG[0, 1, 1, 1, r2, r1])/2 + 
     3*cG[1, r1]*cG[0, 1, 1, 1, r2, r1] + 
     (5*cG[1, r2]*cG[0, 1, 1, 1, r2, r1])/2 - 
     (cG[r2, r1]*cG[0, 1, 1, 1, r2, r1])/2 - 
     (cG[0, r2]*cG[0, 1, 1, r2, 1, r1])/2 + 
     (5*cG[1, r2]*cG[0, 1, 1, r2, 1, r1])/2 + 
     (cG[r2, r1]*cG[0, 1, 1, r2, 1, r1])/2 + 
     (3*cG[0, r1]*cG[0, 1, 1, r2, r2, r1])/2 - 
     (5*cG[0, r2]*cG[0, 1, 1, r2, r2, r1])/2 + 
     (5*cG[1, r1]*cG[0, 1, 1, r2, r2, r1])/2 - 
     (3*cG[1, r2]*cG[0, 1, 1, r2, r2, r1])/2 - 
     2*cG[r2, r1]*cG[0, 1, 1, r2, r2, r1] + 
     (cG[0, r1]*cG[0, 1, r2, 0, r2, r1])/2 - 
     (cG[0, r2]*cG[0, 1, r2, 0, r2, r1])/2 - 
     (cG[1, r1]*cG[0, 1, r2, 0, r2, r1])/2 + 
     (cG[1, r2]*cG[0, 1, r2, 0, r2, r1])/2 + 
     (cG[0, r1]*cG[0, 1, r2, 1, 1, r1])/2 - 
     (3*cG[0, r2]*cG[0, 1, r2, 1, 1, r1])/2 + 
     cG[1, r1]*cG[0, 1, r2, 1, 1, r1] + (5*cG[1, r2]*cG[0, 1, r2, 1, 1, r1])/
      2 - (cG[r2, r1]*cG[0, 1, r2, 1, 1, r1])/2 + 
     2*cG[0, r1]*cG[0, 1, r2, 1, r2, r1] - 
     (5*cG[0, r2]*cG[0, 1, r2, 1, r2, r1])/2 - 
     cG[1, r2]*cG[0, 1, r2, 1, r2, r1] - cG[r2, r1]*cG[0, 1, r2, 1, r2, r1] + 
     2*cG[0, r1]*cG[0, 1, r2, r2, 1, r1] - 
     (5*cG[0, r2]*cG[0, 1, r2, r2, 1, r1])/2 - 
     cG[1, r1]*cG[0, 1, r2, r2, 1, r1] - cG[r2, r1]*cG[0, 1, r2, r2, 1, r1] - 
     4*cG[0, r1]*cG[0, 1, r2, r2, r2, r1] + 
     cG[0, r2]*cG[0, 1, r2, r2, r2, r1] + 3*cG[1, r1]*
      cG[0, 1, r2, r2, r2, r1] + 3*cG[1, r2]*cG[0, 1, r2, r2, r2, r1] + 
     (cG[0, r1]*cG[0, r2, 0, r2, 1, r1])/2 + 
     2*cG[1, r1]*cG[0, r2, 0, r2, 1, r1] - 2*cG[1, r2]*
      cG[0, r2, 0, r2, 1, r1] - (cG[1, r1]*cG[0, r2, 0, r2, r2, r1])/2 + 
     (cG[1, r2]*cG[0, r2, 0, r2, r2, r1])/2 + 
     cG[0, r1]*cG[0, r2, 1, 1, 1, r1] - cG[0, r2]*cG[0, r2, 1, 1, 1, r1] - 
     cG[1, r1]*cG[0, r2, 1, 1, 1, r1] + 4*cG[1, r2]*cG[0, r2, 1, 1, 1, r1] + 
     3*cG[0, r1]*cG[0, r2, 1, 1, r2, r1] - 2*cG[0, r2]*
      cG[0, r2, 1, 1, r2, r1] - (cG[1, r1]*cG[0, r2, 1, 1, r2, r1])/2 - 
     cG[1, r2]*cG[0, r2, 1, 1, r2, r1] - (cG[r2, r1]*cG[0, r2, 1, 1, r2, r1])/
      2 + cG[0, r1]*cG[0, r2, 1, r2, 1, r1] + 
     (cG[1, r1]*cG[0, r2, 1, r2, 1, r1])/2 - 
     2*cG[1, r2]*cG[0, r2, 1, r2, 1, r1] - 
     (cG[r2, r1]*cG[0, r2, 1, r2, 1, r1])/2 - 
     (3*cG[0, r1]*cG[0, r2, 1, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[0, r2, 1, r2, r2, r1])/2 - 
     (cG[1, r1]*cG[0, r2, 1, r2, r2, r1])/2 + 
     (7*cG[1, r2]*cG[0, r2, 1, r2, r2, r1])/2 + 
     (3*cG[0, r1]*cG[0, r2, r2, 1, 1, r1])/2 - 
     (cG[0, r2]*cG[0, r2, r2, 1, 1, r1])/2 - 
     (3*cG[1, r2]*cG[0, r2, r2, 1, 1, r1])/2 - 
     (cG[r2, r1]*cG[0, r2, r2, 1, 1, r1])/2 - 
     2*cG[0, r1]*cG[0, r2, r2, 1, r2, r1] + 
     cG[0, r2]*cG[0, r2, r2, 1, r2, r1] + 
     (cG[1, r1]*cG[0, r2, r2, 1, r2, r1])/2 + 
     (5*cG[1, r2]*cG[0, r2, r2, 1, r2, r1])/2 - 
     2*cG[0, r1]*cG[0, r2, r2, r2, 1, r1] + 
     cG[0, r2]*cG[0, r2, r2, r2, 1, r1] + 
     (3*cG[1, r1]*cG[0, r2, r2, r2, 1, r1])/2 + 
     (3*cG[1, r2]*cG[0, r2, r2, r2, 1, r1])/2 - 
     5*cG[0, r1]*cG[1, 1, 1, 1, r2, r1] + 
     (5*cG[0, r2]*cG[1, 1, 1, 1, r2, r1])/2 - 
     2*cG[1, r1]*cG[1, 1, 1, 1, r2, r1] - (cG[1, r2]*cG[1, 1, 1, 1, r2, r1])/
      2 + (5*cG[r2, r1]*cG[1, 1, 1, 1, r2, r1])/2 + 
     (5*cG[0, r1]*cG[1, 1, 1, r2, r2, r1])/2 - 
     5*cG[0, r2]*cG[1, 1, 1, r2, r2, r1] - 
     (15*cG[1, r1]*cG[1, 1, 1, r2, r2, r1])/2 + 
     (15*cG[1, r2]*cG[1, 1, 1, r2, r2, r1])/2 + 
     2*cG[0, r1]*cG[1, 1, r2, 1, r2, r1] - 2*cG[0, r2]*
      cG[1, 1, r2, 1, r2, r1] - 3*cG[1, r1]*cG[1, 1, r2, 1, r2, r1] + 
     3*cG[1, r2]*cG[1, 1, r2, 1, r2, r1] - 
     (7*cG[0, r1]*cG[1, 1, r2, r2, r2, r1])/2 + 
     (7*cG[0, r2]*cG[1, 1, r2, r2, r2, r1])/2 - 
     cG[0, r1]*cG[1, r2, 1, r2, r2, r1] + 
     cG[0, r2]*cG[1, r2, 1, r2, r2, r1] + (5*Pi^2*cG[1, r1]*Zeta[3])/6 + 
     (5*cG[0, r1]^2*cG[1, r1]*Zeta[3])/4 - 
     (7*cG[0, r1]*cG[0, r2]*cG[1, r1]*Zeta[3])/4 + cG[0, r2]^2*cG[1, r1]*
      Zeta[3] - (5*cG[0, r1]*cG[1, r1]^2*Zeta[3])/4 + 
     (5*cG[0, r2]*cG[1, r1]^2*Zeta[3])/4 + (3*cG[1, r1]^3*Zeta[3])/2 + 
     (2*Pi^2*cG[1, r2]*Zeta[3])/3 - (cG[0, r1]*cG[0, r2]*cG[1, r2]*Zeta[3])/
      2 + (5*cG[0, r2]^2*cG[1, r2]*Zeta[3])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*Zeta[3])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*Zeta[3])/4 - 
     (cG[0, r1]*cG[1, r2]^2*Zeta[3])/2 - cG[0, r2]*cG[1, r2]^2*Zeta[3] - 
     (5*cG[1, r1]*cG[1, r2]^2*Zeta[3])/4 + (3*cG[1, r2]^3*Zeta[3])/2 + 
     (7*cG[0, r1]*cG[1, r1]*cG[r2, r1]*Zeta[3])/4 - 
     2*cG[0, r2]*cG[1, r1]*cG[r2, r1]*Zeta[3] - 
     (cG[1, r1]^2*cG[r2, r1]*Zeta[3])/4 - cG[0, r1]*cG[1, r2]*cG[r2, r1]*
      Zeta[3] + (cG[0, r2]*cG[1, r2]*cG[r2, r1]*Zeta[3])/2 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*Zeta[3])/4 + cG[1, r2]^2*cG[r2, r1]*
      Zeta[3] + cG[1, r1]*cG[r2, r1]^2*Zeta[3] - 
     (3*cG[1, r2]*cG[r2, r1]^2*Zeta[3])/4 - 5*cG[0, r1]*cG[0, 1, r1]*
      Zeta[3] + 2*cG[0, r2]*cG[0, 1, r1]*Zeta[3] - 5*cG[1, r1]*cG[0, 1, r1]*
      Zeta[3] + cG[1, r2]*cG[0, 1, r1]*Zeta[3] - 2*cG[r2, r1]*cG[0, 1, r1]*
      Zeta[3] - 3*cG[0, r2]*cG[0, 1, r2]*Zeta[3] + 3*cG[1, r1]*cG[0, r2, r1]*
      Zeta[3] + 3*cG[1, r2]*cG[0, r2, r1]*Zeta[3] - 
     (7*cG[0, r1]*cG[1, r2, r1]*Zeta[3])/2 + 4*cG[0, r2]*cG[1, r2, r1]*
      Zeta[3] - (cG[1, r1]*cG[1, r2, r1]*Zeta[3])/2 - 
     (cG[1, r2]*cG[1, r2, r1]*Zeta[3])/2 - 4*cG[r2, r1]*cG[1, r2, r1]*
      Zeta[3] + 8*cG[0, 0, 1, r1]*Zeta[3] + 2*cG[0, 0, 1, r2]*Zeta[3] + 
     8*cG[0, 1, 1, r1]*Zeta[3] + 2*cG[0, 1, 1, r2]*Zeta[3] + 
     cG[0, 1, r2, r1]*Zeta[3] - 3*cG[0, r2, 1, r1]*Zeta[3] + 
     4*cG[1, 1, r2, r1]*Zeta[3] + 5*cG[1, r2, r2, r1]*Zeta[3] + 
     8*cG[1, r1]*Zeta[5] + 8*cG[1, r2]*Zeta[5]
 
h[4, {0, 1}, {1, 1, 1}] = (cG[0, r1]^3*cG[0, r2]*cG[1, r1])/8 - 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r1])/4 + 
     (cG[0, r1]*cG[0, r2]^3*cG[1, r1])/6 - (cG[0, r2]^4*cG[1, r1])/24 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2)/16 + (cG[0, r2]^3*cG[1, r1]^2)/48 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^3)/6 - (cG[0, r2]^2*cG[1, r1]^3)/12 - 
     (cG[0, r2]*cG[1, r1]^4)/48 + (Pi^2*cG[0, r1]*cG[0, r2]*cG[1, r2])/2 - 
     (Pi^2*cG[0, r2]^2*cG[1, r2])/4 + (cG[0, r1]*cG[0, r2]^3*cG[1, r2])/8 - 
     (cG[0, r2]^4*cG[1, r2])/12 - (cG[0, r1]^3*cG[1, r1]*cG[1, r2])/8 - 
     (Pi^2*cG[0, r2]*cG[1, r1]*cG[1, r2])/2 + 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[1, r2])/8 - 
     (7*cG[0, r2]^3*cG[1, r1]*cG[1, r2])/24 + 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/8 - 
     (7*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/16 - 
     (cG[0, r1]*cG[1, r1]^3*cG[1, r2])/6 - (cG[0, r2]*cG[1, r1]^3*cG[1, r2])/
      4 + (cG[1, r1]^4*cG[1, r2])/48 - (Pi^2*cG[0, r1]*cG[1, r2]^2)/2 - 
     (3*cG[0, r1]*cG[0, r2]^2*cG[1, r2]^2)/8 + (5*cG[0, r2]^3*cG[1, r2]^2)/
      24 + (Pi^2*cG[1, r1]*cG[1, r2]^2)/2 + 
     (3*cG[0, r1]^2*cG[1, r1]*cG[1, r2]^2)/8 - cG[0, r1]*cG[0, r2]*cG[1, r1]*
      cG[1, r2]^2 + (5*cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/8 - 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2)/2 + 
     (5*cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/8 + (3*cG[1, r1]^3*cG[1, r2]^2)/
      8 + (Pi^2*cG[1, r2]^3)/6 + (cG[0, r1]*cG[0, r2]*cG[1, r2]^3)/2 - 
     (cG[0, r2]^2*cG[1, r2]^3)/8 + (cG[0, r1]*cG[1, r1]*cG[1, r2]^3)/2 - 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]^3)/12 - (3*cG[1, r1]^2*cG[1, r2]^3)/8 - 
     (cG[0, r1]*cG[1, r2]^4)/4 - (cG[0, r2]*cG[1, r2]^4)/4 + 
     (cG[1, r1]*cG[1, r2]^4)/4 + (3*cG[1, r2]^5)/20 + 
     (cG[0, r1]^3*cG[1, r1]*cG[r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/8 + 
     (cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/24 - 
     (cG[0, r1]^2*cG[1, r1]^2*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/8 - 
     (cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/16 + 
     (cG[0, r1]*cG[1, r1]^3*cG[r2, r1])/12 - (cG[1, r1]^4*cG[r2, r1])/48 - 
     (cG[0, r1]^3*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1])/8 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r2]^3*cG[1, r2]*cG[r2, r1])/12 + 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 + 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[1, r1]^3*cG[1, r2]*cG[r2, r1])/12 - 
     (cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (cG[0, r2]^2*cG[1, r2]^2*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (cG[1, r1]^2*cG[1, r2]^2*cG[r2, r1])/8 - 
     (cG[0, r2]*cG[1, r2]^3*cG[r2, r1])/12 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2)/8 - 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2)/8 - 
     (cG[0, r1]^2*cG[0, r2]*cG[0, 1, r1])/2 + 
     (5*cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1])/8 - (5*cG[0, r2]^3*cG[0, 1, r1])/
      24 - (5*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/4 + 
     (3*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1])/4 + 
     (cG[0, r1]^2*cG[1, r2]*cG[0, 1, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r1])/2 - 
     (5*cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/8 + 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 - 
     cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1] - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/4 - 
     (15*cG[0, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 + 
     (7*cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/8 - (cG[1, r2]^3*cG[0, 1, r1])/
      8 - (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (3*cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1])/4 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/4 + (Pi^2*cG[0, r2]*cG[0, 1, r2])/
      2 - (cG[0, r1]*cG[0, r2]^2*cG[0, 1, r2])/2 + 
     (5*cG[0, r2]^3*cG[0, 1, r2])/12 - (cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2])/
      4 - (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/2 + 
     (5*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, 1, r2])/8 + 
     (3*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/8 - (cG[1, r1]^3*cG[0, 1, r2])/
      12 + (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, 1, r2])/2 - 
     cG[0, r2]^2*cG[1, r2]*cG[0, 1, r2] - 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/4 - 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2])/4 + 
     (3*cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/8 + cG[0, r2]*cG[1, r2]^2*
      cG[0, 1, r2] - cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2] + 
     (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 - cG[0, r1]*cG[1, r1]*cG[r2, r1]*
      cG[0, 1, r2] - (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/2 + 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/8 + 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (3*cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (cG[0, r1]^2*cG[1, r1]*cG[0, r2, r1])/2 + cG[0, r1]*cG[0, r2]*cG[1, r1]*
      cG[0, r2, r1] - (cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1])/8 - 
     (cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/8 - (cG[1, r1]^3*cG[0, r2, r1])/
      6 + (cG[0, r1]^2*cG[1, r2]*cG[0, r2, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/4 - 
     (cG[0, r2]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 + 
     (cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/8 - 
     (5*cG[0, r1]*cG[1, r2]^2*cG[0, r2, r1])/8 + 
     (cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/8 + 
     (cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/4 + (cG[1, r2]^3*cG[0, r2, r1])/
      8 - (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/2 - 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/8 - 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (3*cG[0, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 - cG[1, r1]*cG[0, 1, r2]*
      cG[0, r2, r1] - (5*cG[1, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     (cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 + (cG[1, r1]*cG[0, r2, r1]^2)/
      4 - (cG[1, r2]*cG[0, r2, r1]^2)/4 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2, r1])/2 + 
     (5*cG[0, r1]*cG[0, r2]^2*cG[1, r2, r1])/8 - 
     (5*cG[0, r2]^3*cG[1, r2, r1])/24 - (cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/
      4 + (cG[0, r1]*cG[1, r1]^2*cG[1, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/2 - (cG[1, r1]^3*cG[1, r2, r1])/
      12 - (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (3*cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/8 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]^2*cG[1, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r2]^2*cG[1, r2, r1])/4 + 
     (3*cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/4 - (cG[1, r2]^3*cG[1, r2, r1])/
      4 - (cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 + 
     (cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (5*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 - 
     (9*cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (3*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (5*cG[0, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/2 + 
     (9*cG[1, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (3*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 - 
     (cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1])/2 + cG[1, r1]*cG[0, r2, r1]*
      cG[1, r2, r1] + cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1] - 
     (cG[0, r1]*cG[1, r2, r1]^2)/2 + (cG[0, r2]*cG[1, r2, r1]^2)/2 + 
     cG[1, r1]*cG[1, r2, r1]^2 - cG[1, r2]*cG[1, r2, r1]^2 + 
     cG[0, r1]*cG[0, r2]*cG[0, 0, 1, r1] - (cG[0, r2]^2*cG[0, 0, 1, r1])/2 + 
     cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1] - cG[0, r1]*cG[1, r2]*
      cG[0, 0, 1, r1] - 2*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1] - 
     cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1] + (15*cG[1, r2]^2*cG[0, 0, 1, r1])/
      4 + (3*cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (cG[r2, r1]^2*cG[0, 0, 1, r1])/4 - (5*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 - 
     (cG[0, r2, r1]*cG[0, 0, 1, r1])/2 + cG[1, r2, r1]*cG[0, 0, 1, r1] - 
     Pi^2*cG[0, 0, 1, r2] + cG[0, r1]*cG[0, r2]*cG[0, 0, 1, r2] - 
     (3*cG[0, r2]^2*cG[0, 0, 1, r2])/2 + 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2])/4 - 
     (11*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/4 - 
     (3*cG[1, r1]^2*cG[0, 0, 1, r2])/4 - 
     (3*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, r2])/2 + 2*cG[0, r2]*cG[1, r2]*
      cG[0, 0, 1, r2] + (15*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2])/4 - 
     cG[1, r2]^2*cG[0, 0, 1, r2] - (cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (3*cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 + 
     (7*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (cG[r2, r1]^2*cG[0, 0, 1, r2])/4 - (7*cG[0, 1, r1]*cG[0, 0, 1, r2])/2 - 
     cG[0, 1, r2]*cG[0, 0, 1, r2] - 2*cG[1, r2, r1]*cG[0, 0, 1, r2] + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1])/4 - cG[0, r1]*cG[1, r2]*
      cG[0, 0, r2, r1] - (cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 0, r2, r1])/4 + 
     (5*cG[1, r2]^2*cG[0, 0, r2, r1])/4 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 0, r2, r1])/2 - 
     (cG[0, 1, r1]*cG[0, 0, r2, r1])/2 + cG[0, 1, r2]*cG[0, 0, r2, r1] - 
     cG[1, r2, r1]*cG[0, 0, r2, r1] + (5*cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r1])/
      4 - (3*cG[0, r2]^2*cG[0, 1, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/2 - 
     (5*cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r1])/4 + cG[0, r2]*cG[1, r2]*
      cG[0, 1, 1, r1] + (cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 - 
     (cG[1, r2]^2*cG[0, 1, 1, r1])/4 + cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r1] - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     (cG[r2, r1]^2*cG[0, 1, 1, r1])/2 - cG[0, r2, r1]*cG[0, 1, 1, r1] + 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r2])/2 + cG[0, r2]^2*cG[0, 1, 1, r2] + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/4 - (cG[1, r1]^2*cG[0, 1, 1, r2])/
      2 - (cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r2])/2 + 
     (11*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2])/4 - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/2 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 + 
     (7*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 - 
     (cG[r2, r1]^2*cG[0, 1, 1, r2])/2 - 2*cG[0, 1, r1]*cG[0, 1, 1, r2] + 
     2*cG[0, 1, r2]*cG[0, 1, 1, r2] + (7*cG[0, r2, r1]*cG[0, 1, 1, r2])/2 - 
     4*cG[1, r2, r1]*cG[0, 1, 1, r2] + (cG[0, r1]^2*cG[0, 1, r2, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r1])/4 - 
     (cG[0, r2]^2*cG[0, 1, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1])/4 + 
     (cG[1, r1]^2*cG[0, 1, r2, r1])/2 + 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r1])/2 - 
     (3*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1])/4 + 
     (9*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/4 + 
     (3*cG[1, r2]^2*cG[0, 1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     cG[0, 1, r1]*cG[0, 1, r2, r1] - (3*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 + 
     (cG[0, r1]^2*cG[0, r2, 1, r1])/2 - cG[0, r1]*cG[0, r2]*
      cG[0, r2, 1, r1] + (cG[0, r2]^2*cG[0, r2, 1, r1])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r1])/4 - 
     (5*cG[0, r2]*cG[1, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[1, r1]^2*cG[0, r2, 1, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[0, r2, 1, r1])/4 - 
     (5*cG[0, r2]*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/4 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (3*cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/2 + 
     cG[0, 1, r1]*cG[0, r2, 1, r1] + 2*cG[0, 1, r2]*cG[0, r2, 1, r1] - 
     (cG[0, r2, r1]*cG[0, r2, 1, r1])/2 - 2*cG[1, r2, r1]*cG[0, r2, 1, r1] - 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[1, r1]^2*cG[0, r2, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 + 
     (cG[1, r2]^2*cG[0, r2, r2, r1])/2 + (cG[0, 1, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[0, 1, r2]*cG[0, r2, r2, r1])/2 + (cG[0, r1]^2*cG[1, 1, r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r1])/2 + 
     (3*cG[0, r2]^2*cG[1, 1, r2, r1])/4 + 
     (3*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1])/2 + 
     (cG[1, r1]^2*cG[1, 1, r2, r1])/4 - 
     (7*cG[0, r1]*cG[1, r2]*cG[1, 1, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1])/4 - cG[1, r1]*cG[1, r2]*
      cG[1, 1, r2, r1] - (5*cG[1, r2]^2*cG[1, 1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/4 - 
     (3*cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/4 - cG[1, r1]*cG[r2, r1]*
      cG[1, 1, r2, r1] + cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1] - 
     (cG[0, 1, r1]*cG[1, 1, r2, r1])/2 + 3*cG[0, 1, r2]*cG[1, 1, r2, r1] - 
     2*cG[0, r2, r1]*cG[1, 1, r2, r1] - 4*cG[1, r2, r1]*cG[1, 1, r2, r1] + 
     (cG[0, r1]^2*cG[1, r2, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r1])/2 - 
     (cG[0, r2]^2*cG[1, r2, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1])/2 - 
     (cG[1, r1]^2*cG[1, r2, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/2 + 
     (cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/2 - 
     (cG[1, r2]^2*cG[1, r2, r2, r1])/4 - (cG[0, 1, r1]*cG[1, r2, r2, r1])/2 - 
     (3*cG[0, 1, r2]*cG[1, r2, r2, r1])/2 + 4*cG[0, r2]*cG[0, 0, 0, 1, r2] + 
     cG[1, r1]*cG[0, 0, 0, 1, r2] - cG[1, r2]*cG[0, 0, 0, 1, r2] - 
     cG[r2, r1]*cG[0, 0, 0, 1, r2] - cG[r2, r1]*cG[0, 0, 1, 1, r1] - 
     2*cG[0, r2]*cG[0, 0, 1, 1, r2] - 2*cG[1, r1]*cG[0, 0, 1, 1, r2] - 
     cG[1, r2]*cG[0, 0, 1, 1, r2] + 2*cG[r2, r1]*cG[0, 0, 1, 1, r2] - 
     (cG[0, r1]*cG[0, 0, 1, r2, r1])/2 - 2*cG[1, r1]*cG[0, 0, 1, r2, r1] - 
     (3*cG[1, r2]*cG[0, 0, 1, r2, r1])/2 - (cG[0, r1]*cG[0, 0, r2, 1, r1])/
      2 + cG[0, r2]*cG[0, 0, r2, 1, r1] - cG[1, r1]*cG[0, 0, r2, 1, r1] - 
     (cG[r2, r1]*cG[0, 0, r2, 1, r1])/2 + (cG[1, r1]*cG[0, 0, r2, r2, r1])/
      2 + (cG[1, r2]*cG[0, 0, r2, r2, r1])/2 - 
     (cG[1, r2]*cG[0, 1, 0, r2, r1])/2 + (cG[r2, r1]*cG[0, 1, 0, r2, r1])/2 - 
     (cG[0, r2]*cG[0, 1, 1, 1, r1])/2 + (cG[1, r2]*cG[0, 1, 1, 1, r1])/2 - 
     (cG[r2, r1]*cG[0, 1, 1, 1, r1])/2 - 3*cG[0, r2]*cG[0, 1, 1, 1, r2] - 
     4*cG[1, r1]*cG[0, 1, 1, 1, r2] + 4*cG[r2, r1]*cG[0, 1, 1, 1, r2] - 
     2*cG[0, r1]*cG[0, 1, 1, r2, r1] + cG[0, r2]*cG[0, 1, 1, r2, r1] - 
     (cG[1, r1]*cG[0, 1, 1, r2, r1])/2 - 2*cG[r2, r1]*cG[0, 1, 1, r2, r1] - 
     3*cG[0, r1]*cG[0, 1, r2, 1, r1] + (3*cG[0, r2]*cG[0, 1, r2, 1, r1])/2 - 
     cG[1, r1]*cG[0, 1, r2, 1, r1] - 2*cG[1, r2]*cG[0, 1, r2, 1, r1] - 
     (3*cG[r2, r1]*cG[0, 1, r2, 1, r1])/2 - (cG[0, r1]*cG[0, 1, r2, r2, r1])/
      2 - (cG[0, r2]*cG[0, 1, r2, r2, r1])/2 - 
     (3*cG[1, r1]*cG[0, 1, r2, r2, r1])/2 + (cG[1, r2]*cG[0, 1, r2, r2, r1])/
      2 - 2*cG[0, r1]*cG[0, r2, 1, 1, r1] + 3*cG[0, r2]*cG[0, r2, 1, 1, r1] - 
     cG[1, r1]*cG[0, r2, 1, 1, r1] - 2*cG[1, r2]*cG[0, r2, 1, 1, r1] - 
     2*cG[r2, r1]*cG[0, r2, 1, 1, r1] - (cG[0, r1]*cG[0, r2, 1, r2, r1])/2 + 
     (3*cG[1, r2]*cG[0, r2, 1, r2, r1])/2 - (cG[0, r2]*cG[0, r2, r2, 1, r1])/
      2 + (3*cG[1, r2]*cG[0, r2, r2, 1, r1])/2 - 
     cG[0, r1]*cG[1, 1, 1, r2, r1] - (5*cG[0, r2]*cG[1, 1, 1, r2, r1])/2 - 
     (cG[1, r1]*cG[1, 1, 1, r2, r1])/2 + 2*cG[1, r2]*cG[1, 1, 1, r2, r1] + 
     (3*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 + cG[0, r1]*cG[1, 1, r2, r2, r1] - 
     (5*cG[1, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (5*cG[1, r2]*cG[1, 1, r2, r2, r1])/2 - 8*cG[0, 0, 0, 0, 1, r2] + 
     8*cG[0, 0, 0, 1, 1, r2] + 3*cG[0, 0, 0, 1, r2, r1] + 
     3*cG[0, 0, 0, r2, 1, r1] + 2*cG[0, 0, 1, 0, 1, r2] + 
     cG[0, 0, 1, 0, r2, r1] - 6*cG[0, 0, 1, 1, 1, r2] + 
     2*cG[0, 0, 1, 1, r2, r1] + 4*cG[0, 0, 1, r2, 1, r1] + 
     cG[0, 0, r2, 0, 1, r1] + 2*cG[0, 0, r2, 1, 1, r1] + 
     cG[0, 0, r2, 1, r2, r1] + cG[0, 0, r2, r2, 1, r1] - 
     4*cG[0, 1, 0, 1, 1, r2] - cG[0, 1, 0, r2, r2, r1] + 
     2*cG[0, 1, 1, 0, r2, r1] + cG[0, 1, 1, 1, r2, r1] + 
     cG[0, 1, 1, r2, 1, r1] + 4*cG[0, 1, 1, r2, r2, r1] + 
     2*cG[0, 1, r2, 1, 1, r1] + 3*cG[0, 1, r2, 1, r2, r1] + 
     3*cG[0, 1, r2, r2, 1, r1] + cG[0, r2, 0, r2, 1, r1] + 
     2*cG[0, r2, 1, 1, 1, r1] + 4*cG[0, r2, 1, 1, r2, r1] + 
     cG[1, 1, 1, 1, r2, r1] + 21*cG[1, 1, 1, r2, r2, r1] + 
     8*cG[1, 1, r2, 1, r2, r1] - (3*cG[0, r1]*cG[1, r1]*Zeta[3])/2 + 
     (cG[0, r2]*cG[1, r1]*Zeta[3])/2 + cG[1, r1]^2*Zeta[3] - 
     cG[0, r1]*cG[1, r2]*Zeta[3] - 2*cG[0, r2]*cG[1, r2]*Zeta[3] - 
     (3*cG[1, r1]*cG[1, r2]*Zeta[3])/2 + 4*cG[1, r2]^2*Zeta[3] - 
     (5*cG[1, r1]*cG[r2, r1]*Zeta[3])/2 + 3*cG[1, r2]*cG[r2, r1]*Zeta[3] + 
     4*cG[0, 1, r1]*Zeta[3] + 2*cG[0, 1, r2]*Zeta[3] + 3*cG[1, r2, r1]*Zeta[3]
 
h[4, {0, 2}, {1, 1, 1}] = 2*(-1/8*(cG[0, r1]*cG[0, r2]^2*cG[1, r2]) + 
      (cG[0, r2]^3*cG[1, r2])/12 + (cG[0, r2]^2*cG[1, r1]*cG[1, r2])/8 + 
      (cG[0, r1]*cG[0, r2]*cG[1, r2]^2)/2 - (cG[0, r2]^2*cG[1, r2]^2)/4 - 
      (cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/2 - (cG[0, r1]*cG[1, r2]^3)/3 - 
      (cG[0, r2]*cG[1, r2]^3)/6 + (cG[1, r1]*cG[1, r2]^3)/3 + cG[1, r2]^4/6 - 
      (cG[0, r1]*cG[0, r2]*cG[0, 1, r2])/4 + 
      (cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/4 + 
      (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2])/4 + cG[0, 1, r2]^2/2 + 
      (cG[0, r1]*cG[0, 0, 1, r2])/2 - (cG[1, r1]*cG[0, 0, 1, r2])/2 - 
      2*cG[1, r2]*cG[0, 0, 1, r2] - (3*cG[0, r2]*cG[0, 1, 1, r2])/2 + 
      3*cG[1, r2]*Zeta[3])
 
h[4, {1, 0}, {1, 1, 1}] = (Pi^2*cG[0, r1]^2*cG[1, r1])/4 + 
     (cG[0, r1]^4*cG[1, r1])/24 - (cG[0, r1]^3*cG[0, r2]*cG[1, r1])/24 + 
     (cG[0, r1]^2*cG[0, r2]^2*cG[1, r1])/8 - 
     (cG[0, r1]*cG[0, r2]^3*cG[1, r1])/8 + (cG[0, r2]^4*cG[1, r1])/24 - 
     (Pi^2*cG[0, r1]*cG[1, r1]^2)/2 - (cG[0, r1]^3*cG[1, r1]^2)/6 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]^2)/4 - 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]^2)/4 + (5*cG[0, r2]^3*cG[1, r1]^2)/48 + 
     (Pi^2*cG[1, r1]^3)/6 + (3*cG[0, r1]^2*cG[1, r1]^3)/8 - 
     (5*cG[0, r1]*cG[0, r2]*cG[1, r1]^3)/24 + (cG[0, r2]^2*cG[1, r1]^3)/16 - 
     (cG[0, r1]*cG[1, r1]^4)/2 + (3*cG[1, r1]^5)/20 - 
     (Pi^2*cG[0, r1]*cG[1, r1]*cG[1, r2])/2 - 
     (cG[0, r1]^3*cG[1, r1]*cG[1, r2])/12 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[1, r2])/4 + 
     (cG[0, r2]^3*cG[1, r1]*cG[1, r2])/24 + (Pi^2*cG[1, r1]^2*cG[1, r2])/2 + 
     (cG[0, r1]^2*cG[1, r1]^2*cG[1, r2])/8 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/8 + 
     (3*cG[0, r2]^2*cG[1, r1]^2*cG[1, r2])/8 - 
     (7*cG[0, r1]*cG[1, r1]^3*cG[1, r2])/24 + 
     (3*cG[0, r2]*cG[1, r1]^3*cG[1, r2])/8 + (cG[1, r1]^4*cG[1, r2])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]^2)/2 - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]^2)/4 + 
     (3*cG[0, r1]*cG[1, r1]^2*cG[1, r2]^2)/8 - 
     (cG[0, r2]*cG[1, r1]^2*cG[1, r2]^2)/2 - (3*cG[1, r1]^3*cG[1, r2]^2)/8 - 
     (5*cG[0, r1]*cG[1, r1]*cG[1, r2]^3)/12 + (3*cG[1, r1]^2*cG[1, r2]^3)/8 + 
     (cG[1, r1]*cG[1, r2]^4)/48 + (cG[0, r1]^3*cG[1, r1]*cG[r2, r1])/24 - 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r1]*cG[r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1]*cG[r2, r1])/8 - 
     (cG[0, r2]^3*cG[1, r1]*cG[r2, r1])/24 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2*cG[r2, r1])/8 - 
     (cG[0, r2]^2*cG[1, r1]^2*cG[r2, r1])/16 + 
     (cG[0, r1]*cG[1, r1]^3*cG[r2, r1])/12 + 
     (cG[0, r1]^2*cG[0, r2]*cG[1, r2]*cG[r2, r1])/8 - 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[r2, r1])/4 - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 - 
     (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2]*cG[r2, r1])/8 + 
     (cG[0, r1]^2*cG[1, r2]^2*cG[r2, r1])/8 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2]^2*cG[r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]^3*cG[r2, r1])/12 + 
     (cG[1, r1]*cG[1, r2]^3*cG[r2, r1])/12 - (cG[1, r2]^4*cG[r2, r1])/48 + 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1]^2)/8 - 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1]^2)/8 + (Pi^2*cG[0, r1]*cG[0, 1, r1])/
      2 - (cG[0, r1]^3*cG[0, 1, r1])/12 + 
     (cG[0, r1]*cG[0, r2]^2*cG[0, 1, r1])/4 - (cG[0, r2]^3*cG[0, 1, r1])/8 - 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/2 - 
     (3*cG[0, r2]^2*cG[1, r1]*cG[0, 1, r1])/8 + cG[0, r1]*cG[1, r1]^2*
      cG[0, 1, r1] + (cG[0, r2]*cG[1, r1]^2*cG[0, 1, r1])/4 + 
     (cG[0, r1]^2*cG[1, r2]*cG[0, 1, r1])/2 - cG[0, r1]*cG[0, r2]*cG[1, r2]*
      cG[0, 1, r1] + (cG[0, r2]^2*cG[1, r2]*cG[0, 1, r1])/4 - 
     cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1] + 
     (5*cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/4 - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r1])/4 - 
     (cG[0, r2]*cG[1, r2]^2*cG[0, 1, r1])/8 - 
     (cG[1, r1]*cG[1, r2]^2*cG[0, 1, r1])/8 - (cG[1, r2]^3*cG[0, 1, r1])/12 + 
     (cG[0, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (3*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r1])/4 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (3*cG[1, r2]^2*cG[r2, r1]*cG[0, 1, r1])/8 - 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r1])/4 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r1])/4 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r1])/4 + 
     (cG[0, r1]^2*cG[1, r1]*cG[0, 1, r2])/4 + 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r2]^2*cG[1, r1]*cG[0, 1, r2])/2 - 
     (15*cG[0, r2]*cG[1, r1]^2*cG[0, 1, r2])/8 - (cG[1, r1]^3*cG[0, 1, r2])/
      8 + cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[0, 1, r2] - 
     (cG[1, r1]^2*cG[1, r2]*cG[0, 1, r2])/4 + 
     (cG[1, r1]*cG[1, r2]^2*cG[0, 1, r2])/2 - 
     (cG[0, r1]^2*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2] + 
     (3*cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (5*cG[1, r1]^2*cG[r2, r1]*cG[0, 1, r2])/8 - 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 - 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/4 + 
     (cG[0, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 - 
     (cG[1, r1]*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (cG[1, r2]*cG[r2, r1]^2*cG[0, 1, r2])/4 + 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[0, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 - 
     (3*cG[1, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[1, r2]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, 1, r2])/2 + 
     (cG[0, r1]^2*cG[1, r1]*cG[0, r2, r1])/4 - 
     (3*cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/4 + 
     (cG[0, r2]^2*cG[1, r1]*cG[0, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r1]^2*cG[0, r2, r1])/2 + 
     (5*cG[0, r2]*cG[1, r1]^2*cG[0, r2, r1])/8 + (cG[1, r1]^3*cG[0, r2, r1])/
      8 + (cG[0, r1]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2]*cG[0, r2, r1])/4 - 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[0, r2, r1])/4 + 
     (cG[1, r1]^2*cG[1, r2]*cG[0, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]^2*cG[0, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r2]^2*cG[0, r2, r1])/8 - 
     (3*cG[1, r1]*cG[1, r2]^2*cG[0, r2, r1])/8 + (cG[1, r2]^3*cG[0, r2, r1])/
      12 + (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[0, r2, r1])/4 - 
     (cG[1, r1]^2*cG[r2, r1]*cG[0, r2, r1])/8 + 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[0, r2, r1])/2 - 
     (cG[1, r2]^2*cG[r2, r1]*cG[0, r2, r1])/8 + cG[0, r1]*cG[0, 1, r1]*
      cG[0, r2, r1] + (cG[0, r2]*cG[0, 1, r1]*cG[0, r2, r1])/2 - 
     (cG[r2, r1]*cG[0, 1, r1]*cG[0, r2, r1])/2 - cG[0, r1]*cG[0, 1, r2]*
      cG[0, r2, r1] - (cG[0, r2]*cG[0, 1, r2]*cG[0, r2, r1])/4 + 
     (3*cG[1, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 - cG[1, r2]*cG[0, 1, r2]*
      cG[0, r2, r1] - (cG[r2, r1]*cG[0, 1, r2]*cG[0, r2, r1])/4 - 
     (cG[1, r1]*cG[0, r2, r1]^2)/4 + (cG[1, r2]*cG[0, r2, r1]^2)/4 - 
     (cG[0, r1]^3*cG[1, r2, r1])/12 + (cG[0, r1]^2*cG[0, r2]*cG[1, r2, r1])/
      2 - (cG[0, r1]*cG[0, r2]^2*cG[1, r2, r1])/2 + 
     (5*cG[0, r2]^3*cG[1, r2, r1])/24 - (cG[0, r1]^2*cG[1, r1]*cG[1, r2, r1])/
      4 + (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/2 + 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2, r1])/8 - cG[0, r1]*cG[1, r1]^2*
      cG[1, r2, r1] + (cG[0, r2]*cG[1, r1]^2*cG[1, r2, r1])/4 + 
     (cG[1, r1]^3*cG[1, r2, r1])/4 - (cG[0, r1]*cG[0, r2]*cG[1, r2]*
       cG[1, r2, r1])/4 - (cG[0, r2]^2*cG[1, r2]*cG[1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2]*cG[1, r2, r1])/4 - 
     (3*cG[1, r1]^2*cG[1, r2]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]^2*cG[1, r2, r1])/4 - 
     (cG[1, r1]*cG[1, r2]^2*cG[1, r2, r1])/4 + (cG[1, r2]^3*cG[1, r2, r1])/
      12 - (cG[0, r1]^2*cG[r2, r1]*cG[1, r2, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r2]^2*cG[r2, r1]*cG[1, r2, r1])/8 + 
     (cG[0, r1]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r1]*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[1, r1]^2*cG[r2, r1]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (cG[1, r1]*cG[1, r2]*cG[r2, r1]*cG[1, r2, r1])/2 - 
     (cG[1, r2]^2*cG[r2, r1]*cG[1, r2, r1])/4 + 
     (3*cG[0, r1]*cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (7*cG[0, r2]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (9*cG[1, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + 
     (cG[1, r2]*cG[0, 1, r1]*cG[1, r2, r1])/2 + 
     (3*cG[r2, r1]*cG[0, 1, r1]*cG[1, r2, r1])/4 + cG[0, r1]*cG[0, 1, r2]*
      cG[1, r2, r1] + (cG[0, r2]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (cG[1, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 + 
     (3*cG[r2, r1]*cG[0, 1, r2]*cG[1, r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2, r1]*cG[1, r2, r1])/2 + 
     (cG[0, r2]*cG[0, r2, r1]*cG[1, r2, r1])/2 - cG[1, r1]*cG[0, r2, r1]*
      cG[1, r2, r1] - cG[1, r2]*cG[0, r2, r1]*cG[1, r2, r1] + 
     (cG[0, r1]*cG[1, r2, r1]^2)/2 - (cG[0, r2]*cG[1, r2, r1]^2)/2 - 
     cG[1, r1]*cG[1, r2, r1]^2 + cG[1, r2]*cG[1, r2, r1]^2 - 
     Pi^2*cG[0, 0, 1, r1] - (cG[0, r1]^2*cG[0, 0, 1, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[0, 0, 1, r1])/2 - (cG[0, r2]^2*cG[0, 0, 1, r1])/
      2 + (cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r1])/2 - 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r1])/2 - 
     cG[1, r1]^2*cG[0, 0, 1, r1] - (3*cG[0, r1]*cG[1, r2]*cG[0, 0, 1, r1])/
      2 + (3*cG[0, r2]*cG[1, r2]*cG[0, 0, 1, r1])/2 + 
     3*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r1] - (cG[1, r2]^2*cG[0, 0, 1, r1])/
      4 - (cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/4 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r1])/4 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r1])/2 + 
     (cG[r2, r1]^2*cG[0, 0, 1, r1])/4 - cG[0, 1, r1]*cG[0, 0, 1, r1] - 
     (3*cG[0, 1, r2]*cG[0, 0, 1, r1])/2 - (3*cG[0, r2, r1]*cG[0, 0, 1, r1])/
      2 - 2*cG[1, r2, r1]*cG[0, 0, 1, r1] - 
     (5*cG[0, r1]*cG[1, r1]*cG[0, 0, 1, r2])/2 + 
     (5*cG[0, r2]*cG[1, r1]*cG[0, 0, 1, r2])/4 + 
     4*cG[1, r1]^2*cG[0, 0, 1, r2] - 2*cG[1, r1]*cG[1, r2]*cG[0, 0, 1, r2] + 
     cG[0, r1]*cG[r2, r1]*cG[0, 0, 1, r2] + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/4 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, 1, r2])/2 + 
     (cG[1, r2]*cG[r2, r1]*cG[0, 0, 1, r2])/2 - 
     (cG[r2, r1]^2*cG[0, 0, 1, r2])/4 - (5*cG[0, 1, r1]*cG[0, 0, 1, r2])/2 + 
     (3*cG[0, r2, r1]*cG[0, 0, 1, r2])/2 - cG[1, r2, r1]*cG[0, 0, 1, r2] - 
     (cG[0, r1]*cG[1, r1]*cG[0, 0, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, r1]*cG[0, 0, r2, r1])/4 + 
     (3*cG[1, r1]^2*cG[0, 0, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[0, 0, r2, r1])/2 + cG[1, r1]*cG[1, r2]*
      cG[0, 0, r2, r1] - (cG[1, r2]^2*cG[0, 0, r2, r1])/4 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, 0, r2, r1])/4 - 
     (3*cG[0, 1, r1]*cG[0, 0, r2, r1])/2 + cG[0, 1, r2]*cG[0, 0, r2, r1] + 
     cG[1, r2, r1]*cG[0, 0, r2, r1] + (3*cG[0, r1]^2*cG[0, 1, 1, r1])/2 - 
     cG[0, r1]*cG[0, r2]*cG[0, 1, 1, r1] + (3*cG[0, r2]^2*cG[0, 1, 1, r1])/
      4 - (cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r1])/2 - 
     (5*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r1])/4 + 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, 1, r1])/2 - 
     (9*cG[0, r2]*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
     (5*cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r1])/4 + 
     (cG[1, r2]^2*cG[0, 1, 1, r1])/2 + cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r1] - 
     (5*cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     (5*cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r1])/2 + 
     (3*cG[1, r2]*cG[r2, r1]*cG[0, 1, 1, r1])/4 + 
     (cG[r2, r1]^2*cG[0, 1, 1, r1])/2 + 2*cG[0, 1, r1]*cG[0, 1, 1, r1] + 
     2*cG[0, 1, r2]*cG[0, 1, 1, r1] + (cG[0, r2, r1]*cG[0, 1, 1, r1])/2 - 
     4*cG[1, r2, r1]*cG[0, 1, 1, r1] + (cG[0, r1]*cG[1, r1]*cG[0, 1, 1, r2])/
      2 - (3*cG[0, r2]*cG[1, r1]*cG[0, 1, 1, r2])/4 + 
     (cG[1, r1]^2*cG[0, 1, 1, r2])/4 - cG[1, r1]*cG[1, r2]*cG[0, 1, 1, r2] - 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/2 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, 1, r2])/2 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, 1, r2])/4 - 
     (cG[r2, r1]^2*cG[0, 1, 1, r2])/2 + cG[0, r2, r1]*cG[0, 1, 1, r2] - 
     (cG[0, r1]^2*cG[0, 1, r2, r1])/4 + 
     (5*cG[0, r1]*cG[0, r2]*cG[0, 1, r2, r1])/4 - 
     cG[0, r2]^2*cG[0, 1, r2, r1] - (cG[0, r1]*cG[1, r1]*cG[0, 1, r2, r1])/
      4 + (cG[0, r2]*cG[1, r1]*cG[0, 1, r2, r1])/4 + 
     cG[1, r1]^2*cG[0, 1, r2, r1] - cG[0, r1]*cG[1, r2]*cG[0, 1, r2, r1] + 
     (5*cG[0, r2]*cG[1, r2]*cG[0, 1, r2, r1])/4 - 
     (3*cG[1, r1]*cG[1, r2]*cG[0, 1, r2, r1])/4 + 
     (3*cG[1, r2]^2*cG[0, 1, r2, r1])/4 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/2 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     (5*cG[1, r2]*cG[r2, r1]*cG[0, 1, r2, r1])/4 - 
     (3*cG[0, 1, r2]*cG[0, 1, r2, r1])/2 - (cG[0, r1]^2*cG[0, r2, 1, r1])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[0, r2, 1, r1])/4 - 
     (cG[0, r2]^2*cG[0, r2, 1, r1])/2 + 
     (3*cG[0, r1]*cG[1, r1]*cG[0, r2, 1, r1])/4 - 
     (cG[1, r1]^2*cG[0, r2, 1, r1])/4 - cG[0, r1]*cG[1, r2]*
      cG[0, r2, 1, r1] - (cG[1, r1]*cG[1, r2]*cG[0, r2, 1, r1])/2 + 
     (cG[1, r2]^2*cG[0, r2, 1, r1])/2 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 + 
     (cG[0, r2]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - 
     (cG[1, r1]*cG[r2, r1]*cG[0, r2, 1, r1])/4 - cG[1, r2]*cG[r2, r1]*
      cG[0, r2, 1, r1] - cG[0, 1, r1]*cG[0, r2, 1, r1] + 
     (cG[0, r2, r1]*cG[0, r2, 1, r1])/2 + 2*cG[1, r2, r1]*cG[0, r2, 1, r1] + 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[0, r2, r2, r1])/2 + 
     (cG[1, r1]^2*cG[0, r2, r2, r1])/4 + 
     (3*cG[1, r1]*cG[1, r2]*cG[0, r2, r2, r1])/2 + 
     (cG[1, r2]^2*cG[0, r2, r2, r1])/4 + cG[0, 1, r1]*cG[0, r2, r2, r1] + 
     cG[0, r1]^2*cG[1, 1, r2, r1] - (9*cG[0, r1]*cG[0, r2]*cG[1, 1, r2, r1])/
      4 + (cG[0, r2]^2*cG[1, 1, r2, r1])/2 + 
     (13*cG[0, r1]*cG[1, r1]*cG[1, 1, r2, r1])/4 - 
     (3*cG[0, r2]*cG[1, r1]*cG[1, 1, r2, r1])/4 - 
     cG[1, r1]^2*cG[1, 1, r2, r1] - (cG[0, r1]*cG[1, r2]*cG[1, 1, r2, r1])/
      2 - cG[0, r2]*cG[1, r2]*cG[1, 1, r2, r1] + 
     (5*cG[1, r1]*cG[1, r2]*cG[1, 1, r2, r1])/2 + 
     (cG[1, r2]^2*cG[1, 1, r2, r1])/2 - 
     (cG[0, r1]*cG[r2, r1]*cG[1, 1, r2, r1])/4 + 
     (cG[0, r2]*cG[r2, r1]*cG[1, 1, r2, r1])/4 + cG[1, r1]*cG[r2, r1]*
      cG[1, 1, r2, r1] - cG[1, r2]*cG[r2, r1]*cG[1, 1, r2, r1] - 
     (9*cG[0, 1, r1]*cG[1, 1, r2, r1])/2 + 2*cG[0, r2, r1]*cG[1, 1, r2, r1] + 
     4*cG[1, r2, r1]*cG[1, 1, r2, r1] + (3*cG[0, r1]^2*cG[1, r2, r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[1, r2, r2, r1])/2 + 
     (cG[0, r2]^2*cG[1, r2, r2, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[1, r2, r2, r1])/2 + 
     (cG[1, r1]^2*cG[1, r2, r2, r1])/4 - 
     (cG[0, r2]*cG[1, r2]*cG[1, r2, r2, r1])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[1, r2, r2, r1])/2 + 
     (cG[1, r2]^2*cG[1, r2, r2, r1])/4 - (3*cG[0, 1, r1]*cG[1, r2, r2, r1])/
      2 - (cG[0, 1, r2]*cG[1, r2, r2, r1])/2 + 
     4*cG[0, r1]*cG[0, 0, 0, 1, r1] - cG[0, r2]*cG[0, 0, 0, 1, r1] - 
     cG[1, r1]*cG[0, 0, 0, 1, r1] + cG[1, r2]*cG[0, 0, 0, 1, r1] + 
     cG[r2, r1]*cG[0, 0, 0, 1, r1] + (cG[1, r1]*cG[0, 0, 0, 1, r2])/2 - 
     (3*cG[r2, r1]*cG[0, 0, 0, 1, r2])/2 - cG[1, r2]*cG[0, 0, 0, r2, r1] - 
     2*cG[0, r1]*cG[0, 0, 1, 1, r1] + 2*cG[0, r2]*cG[0, 0, 1, 1, r1] - 
     cG[1, r1]*cG[0, 0, 1, 1, r1] - 2*cG[1, r2]*cG[0, 0, 1, 1, r1] - 
     2*cG[r2, r1]*cG[0, 0, 1, 1, r1] + (cG[1, r1]*cG[0, 0, 1, 1, r2])/2 - 
     (cG[r2, r1]*cG[0, 0, 1, 1, r2])/2 - (cG[0, r1]*cG[0, 0, 1, r2, r1])/2 - 
     3*cG[0, r2]*cG[0, 0, 1, r2, r1] - cG[1, r1]*cG[0, 0, 1, r2, r1] + 
     (3*cG[1, r2]*cG[0, 0, 1, r2, r1])/2 + cG[r2, r1]*cG[0, 0, 1, r2, r1] - 
     (3*cG[0, r1]*cG[0, 0, r2, 1, r1])/2 - cG[0, r2]*cG[0, 0, r2, 1, r1] - 
     cG[1, r1]*cG[0, 0, r2, 1, r1] + cG[1, r2]*cG[0, 0, r2, 1, r1] + 
     (cG[r2, r1]*cG[0, 0, r2, 1, r1])/2 - (cG[1, r1]*cG[0, 0, r2, r2, r1])/
      2 - (3*cG[1, r2]*cG[0, 0, r2, r2, r1])/2 - 
     2*cG[0, r2]*cG[0, 1, 0, r2, r1] - (cG[1, r1]*cG[0, 1, 0, r2, r1])/2 - 
     (cG[1, r2]*cG[0, 1, 0, r2, r1])/2 + cG[r2, r1]*cG[0, 1, 0, r2, r1] - 
     3*cG[0, r1]*cG[0, 1, 1, 1, r1] + 4*cG[0, r2]*cG[0, 1, 1, 1, r1] - 
     4*cG[1, r2]*cG[0, 1, 1, 1, r1] - 4*cG[r2, r1]*cG[0, 1, 1, 1, r1] + 
     (cG[1, r1]*cG[0, 1, 1, 1, r2])/2 + (cG[r2, r1]*cG[0, 1, 1, 1, r2])/2 - 
     (3*cG[0, r1]*cG[0, 1, 1, r2, r1])/2 + 2*cG[0, r2]*cG[0, 1, 1, r2, r1] + 
     (3*cG[1, r2]*cG[0, 1, 1, r2, r1])/2 - 2*cG[r2, r1]*cG[0, 1, 1, r2, r1] - 
     (cG[0, r1]*cG[0, 1, r2, 1, r1])/2 - (cG[0, r2]*cG[0, 1, r2, 1, r1])/2 - 
     (cG[1, r1]*cG[0, 1, r2, 1, r1])/2 + (cG[1, r2]*cG[0, 1, r2, 1, r1])/2 - 
     (cG[r2, r1]*cG[0, 1, r2, 1, r1])/2 - cG[0, r2]*cG[0, 1, r2, r2, r1] - 
     (cG[1, r1]*cG[0, 1, r2, r2, r1])/2 + (3*cG[1, r2]*cG[0, 1, r2, r2, r1])/
      2 + (cG[0, r1]*cG[0, r2, 1, 1, r1])/2 - cG[0, r2]*cG[0, r2, 1, 1, r1] + 
     (5*cG[1, r2]*cG[0, r2, 1, 1, r1])/2 + (cG[r2, r1]*cG[0, r2, 1, 1, r1])/
      2 - cG[0, r1]*cG[0, r2, 1, r2, r1] - (3*cG[1, r1]*cG[0, r2, 1, r2, r1])/
      2 - cG[1, r2]*cG[0, r2, 1, r2, r1] - (3*cG[0, r1]*cG[0, r2, r2, 1, r1])/
      2 + (cG[0, r2]*cG[0, r2, r2, 1, r1])/2 - 
     (3*cG[1, r1]*cG[0, r2, r2, 1, r1])/2 - cG[1, r2]*cG[0, r2, r2, 1, r1] - 
     (11*cG[0, r1]*cG[1, 1, 1, r2, r1])/2 + (3*cG[0, r2]*cG[1, 1, 1, r2, r1])/
      2 + 3*cG[1, r1]*cG[1, 1, 1, r2, r1] - (9*cG[1, r2]*cG[1, 1, 1, r2, r1])/
      2 - (3*cG[r2, r1]*cG[1, 1, 1, r2, r1])/2 - 
     (5*cG[0, r1]*cG[1, 1, r2, r2, r1])/2 + 
     (3*cG[0, r2]*cG[1, 1, r2, r2, r1])/2 + 
     (5*cG[1, r1]*cG[1, 1, r2, r2, r1])/2 - 
     (5*cG[1, r2]*cG[1, 1, r2, r2, r1])/2 - 8*cG[0, 0, 0, 0, 1, r1] + 
     8*cG[0, 0, 0, 1, 1, r1] + 7*cG[0, 0, 0, 1, r2, r1] + 
     9*cG[0, 0, 0, r2, 1, r1] + 2*cG[0, 0, 1, 0, 1, r1] + 
     3*cG[0, 0, 1, 0, r2, r1] - 6*cG[0, 0, 1, 1, 1, r1] + 
     2*cG[0, 0, 1, 1, r2, r1] + 2*cG[0, 0, 1, r2, 1, r1] - 
     2*cG[0, 0, 1, r2, r2, r1] + 3*cG[0, 0, r2, 0, 1, r1] + 
     2*cG[0, 0, r2, 1, 1, r1] - cG[0, 0, r2, 1, r2, r1] - 
     cG[0, 0, r2, r2, 1, r1] - 4*cG[0, 1, 0, 1, 1, r1] - 
     cG[0, 1, 0, 1, r2, r1] + cG[0, 1, 0, r2, 1, r1] - 
     2*cG[0, 1, 0, r2, r2, r1] - cG[0, 1, 1, 0, r2, r1] + 
     8*cG[0, 1, 1, 1, r2, r1] + 4*cG[0, 1, 1, r2, r2, r1] + 
     cG[0, 1, r2, 1, 1, r1] + cG[0, 1, r2, 1, r2, r1] + 
     cG[0, 1, r2, r2, 1, r1] - cG[0, r2, 0, r2, 1, r1] - 
     cG[0, r2, 1, 1, r2, r1] + 3*cG[0, r2, 1, r2, 1, r1] + 
     3*cG[0, r2, r2, 1, 1, r1] - 6*cG[1, 1, 1, 1, r2, r1] - 
     21*cG[1, 1, 1, r2, r2, r1] - 8*cG[1, 1, r2, 1, r2, r1] - 
     4*cG[0, r1]*cG[1, r1]*Zeta[3] + (5*cG[0, r2]*cG[1, r1]*Zeta[3])/2 + 
     (7*cG[1, r1]^2*Zeta[3])/2 + cG[1, r1]*cG[1, r2]*Zeta[3] - 
     (5*cG[1, r1]*cG[r2, r1]*Zeta[3])/2 + cG[1, r2]*cG[r2, r1]*Zeta[3] + 
     2*cG[0, 1, r1]*Zeta[3] + 5*cG[1, r2, r1]*Zeta[3]
 
h[4, {1, 1}, {1, 1, 1}] = -1/4*(cG[0, r1]^2*cG[0, r2]*cG[1, r1]) + 
     (cG[0, r1]*cG[0, r2]^2*cG[1, r1])/4 - (cG[0, r2]^3*cG[1, r1])/12 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]^2)/4 - (cG[0, r2]^2*cG[1, r1]^2)/8 + 
     (cG[0, r1]^2*cG[1, r1]*cG[1, r2])/4 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r1]*cG[1, r2])/2 - 
     (cG[0, r2]^2*cG[1, r1]*cG[1, r2])/4 - (cG[0, r1]*cG[1, r1]^2*cG[1, r2])/
      4 - (3*cG[0, r2]*cG[1, r1]^2*cG[1, r2])/4 - cG[0, r1]*cG[1, r1]*
      cG[1, r2]^2 + cG[1, r1]^2*cG[1, r2]^2 - 
     (cG[0, r1]^2*cG[1, r1]*cG[r2, r1])/4 + 
     (cG[0, r1]^2*cG[1, r2]*cG[r2, r1])/4 - 
     (cG[0, r1]*cG[0, r2]*cG[0, 1, r1])/2 + (cG[0, r2]^2*cG[0, 1, r1])/4 + 
     (cG[0, r2]*cG[1, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r1]*cG[1, r2]*cG[0, 1, r1])/2 - 
     (cG[1, r1]*cG[1, r2]*cG[0, 1, r1])/2 - (cG[1, r2]^2*cG[0, 1, r1])/4 + 
     (cG[0, r1]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[1, r1]*cG[r2, r1]*cG[0, 1, r1])/2 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r1])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[0, 1, r2])/2 + cG[0, r2]*cG[1, r1]*
      cG[0, 1, r2] - (cG[1, r1]^2*cG[0, 1, r2])/4 + 
     cG[1, r1]*cG[1, r2]*cG[0, 1, r2] - (cG[0, r1]*cG[r2, r1]*cG[0, 1, r2])/
      2 + (cG[1, r1]*cG[r2, r1]*cG[0, 1, r2])/2 - 
     (cG[1, r2]*cG[r2, r1]*cG[0, 1, r2])/2 + 
     (cG[0, r1]*cG[1, r1]*cG[0, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[0, r2, r1])/2 - (cG[1, r1]^2*cG[0, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r2]*cG[0, r2, r1])/2 + (cG[1, r2]^2*cG[0, r2, r1])/4 + 
     cG[0, 1, r1]*cG[0, r2, r1] - (cG[0, 1, r2]*cG[0, r2, r1])/2 + 
     (cG[0, r1]*cG[0, r2]*cG[1, r2, r1])/2 - (cG[0, r2]^2*cG[1, r2, r1])/4 + 
     (cG[0, r1]*cG[1, r1]*cG[1, r2, r1])/2 - 
     (cG[0, r2]*cG[1, r1]*cG[1, r2, r1])/2 - 
     (cG[0, r1]*cG[1, r2]*cG[1, r2, r1])/2 + 
     (cG[0, r2]*cG[1, r2]*cG[1, r2, r1])/2 - (cG[0, 1, r1]*cG[1, r2, r1])/2 - 
     (cG[0, 1, r2]*cG[1, r2, r1])/2 + cG[0, r2]*cG[0, 0, 1, r1] - 
     cG[1, r2]*cG[0, 0, 1, r1] - (cG[r2, r1]*cG[0, 0, 1, r1])/2 - 
     (5*cG[1, r1]*cG[0, 0, 1, r2])/2 + (cG[r2, r1]*cG[0, 0, 1, r2])/2 - 
     (cG[1, r1]*cG[0, 0, r2, r1])/2 - cG[1, r2]*cG[0, 0, r2, r1] - 
     (3*cG[0, r2]*cG[0, 1, 1, r1])/2 + (3*cG[1, r2]*cG[0, 1, 1, r1])/2 - 
     cG[r2, r1]*cG[0, 1, 1, r1] - (3*cG[1, r1]*cG[0, 1, 1, r2])/2 + 
     cG[r2, r1]*cG[0, 1, 1, r2] - (3*cG[0, r1]*cG[0, 1, r2, r1])/2 + 
     cG[0, r2]*cG[0, 1, r2, r1] + (cG[1, r1]*cG[0, 1, r2, r1])/2 + 
     (cG[1, r2]*cG[0, 1, r2, r1])/2 - (3*cG[0, r1]*cG[0, r2, 1, r1])/2 + 
     (cG[0, r2]*cG[0, r2, 1, r1])/2 + (cG[1, r1]*cG[0, r2, 1, r1])/2 - 
     (cG[0, r1]*cG[1, 1, r2, r1])/2 + (cG[0, r2]*cG[1, 1, r2, r1])/2 + 
     3*cG[1, r1]*Zeta[3]
 
h[4, {2, 0}, {1, 1, 1}] = 2*(-1/24*(cG[0, r1]^3*cG[1, r1]) + 
      (cG[0, r1]^2*cG[1, r1]^2)/4 - (cG[0, r1]*cG[1, r1]^3)/2 + 
      cG[1, r1]^4/6 + (cG[0, r1]^2*cG[1, r1]*cG[1, r2])/8 - 
      (cG[0, r1]*cG[1, r1]^2*cG[1, r2])/2 + (cG[1, r1]^3*cG[1, r2])/3 - 
      (cG[0, r1]^2*cG[0, 1, r1])/4 + (5*cG[0, r1]*cG[1, r1]*cG[0, 1, r1])/4 + 
      (cG[0, r1]*cG[1, r2]*cG[0, 1, r1])/4 + cG[0, 1, r1]^2/2 + 
      (cG[0, r1]*cG[0, 0, 1, r1])/2 - 2*cG[1, r1]*cG[0, 0, 1, r1] - 
      (cG[1, r2]*cG[0, 0, 1, r1])/2 - (3*cG[0, r1]*cG[0, 1, 1, r1])/2 + 
      3*cG[1, r1]*Zeta[3])


==> anc/g_h_TPS.m <==
(***************************************************************************)
(*                                                                         *)
(*  Ancillary file to                                                      *)
(*  "Heptagon Functions and Seven-Gluon Amplitudes                         *)
(*   in Multi-Regge Kinematics"                                            *)
(*  by L. J. Dixon, Y.-T. Liu, and J. Miczajka                             *)
(*                                                                         *)
(*                                                                         *)
(*  This file contains properly normalized seven-gluon amplitudes in the   *)
(*  MRK, doubly expanded in perturbative loops and large logarithms        *)
(*  ln(tau_1), ln(tau_2), specialized to the TPP symmetric line, where     *)
(*                                                                         *)
(*             r1 = 1/r2 = Conjugate[r1] = 1/Conjugate[r2].                *)
(*                                                                         *)
(*  The functions g[L, {n1, n2}, {h1, h2, h3}] and                         *)
(*  h[L, {n1, n2}, {h1, h2, h3}] are defined according to eq (2.25)        *)
(*  of the main text, where in their arguments `L` is the loop order,      *)
(*  `n1` and `n2` correspond to powers of ln(tau_1) and ln(tau_2), and     *)
(*  `h1, h2, h3` are the helicities of the centrally produced gluons.      *)
(*                                                                         *)
(*  On the TPP symmetric line, the components are given entirely in terms  *)
(*  of harmonic polylogarithms (HPL), i.e. G-functions with entries        *)
(*  taken solely from the set {-1,0,1}. We provide the expressions in      *)
(*  the conventions of the Mathematica package HPL.                        *)
(*                                                                         *)
(***************************************************************************)
(*                                                                         *)
(*  For NMHV amplitudes, there are also rational prefactors                *)
(*  R[a,b,c] := R_{abc} and Rb := \bar{R}_{abc}, defined by eq (2.23).     *)
(*                                                                         *)
(*  On the TPP symmetric line, the rational prefactors take the form:      *)
(*                                                                         *)
(***************************************************************************)

RTPS[2,3,4] = -r1
RTPS[2,3,5] = r1/(-1+r1)
RTPS[3,4,5] = 1+r1

RbTPS[2,3,4] = RTPS[2,3,4]
RbTPS[2,3,5] = RTPS[2,3,5]
RbTPS[3,4,5] = RTPS[3,4,5]

(***************************************************************************)
(*                                                                         *)
(*  g-Components start here:                                               *)
(*                                                                         *)
(***************************************************************************)

gHPL[1, {0, 0}, {-1, 1, 1}] = HPL[{0}, r1]*(2 - 2*R[2, 3, 5])

gHPL[1, {0, 0}, {1, -1, 1}] = 2*HPL[{-1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) -
    2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    2*HPL[{0}, r1]*(R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4])

gHPL[1, {0, 0}, {1, 1, 1}] = 2*HPL[{0}, r1] + 2*HPL[{1}, r1]

gHPL[2, {0, 0}, {-1, 1, 1}] = -4*HPL[{-2, 1}, r1]*R[2, 3, 5] -
    4*HPL[{2, -1}, r1]*R[2, 3, 5] - 4*HPL[{3}, r1]*
     (-2 + R[2, 3, 4] + 2*R[2, 3, 5]) + HPL[{2, 1}, r1]*
     (-2*R[2, 3, 4] + 4*R[2, 3, 5]) + 2*HPL[{-2, -1}, r1]*
     (-3 + R[2, 3, 4] + 4*R[2, 3, 5]) + 2*HPL[{-3}, r1]*
     (-6 + 4*R[2, 3, 4] + 5*R[2, 3, 5]) + HPL[{0}, r1]^3*
     (-4*R[2, 3, 4] + 6*R[2, 3, 5]) + HPL[{0}, r1]^2*
     (HPL[{1}, r1]*(6 - 6*R[2, 3, 4]) + HPL[{-1}, r1]*
       (-8 + 6*R[2, 3, 4] + 4*R[2, 3, 5])) +
    HPL[{0}, r1]*(HPL[{-1}, r1]^2*(1 - R[2, 3, 4]) +
      (2*Pi^2*(-1 + R[2, 3, 5]))/3 + HPL[{1}, r1]^2*
       (-R[2, 3, 4] + 2*R[2, 3, 5]) + 4*HPL[{2}, r1]*(-2 + R[2, 3, 4] +
        2*R[2, 3, 5]) + 2*HPL[{-1}, r1]*HPL[{1}, r1]*(-1 + R[2, 3, 4] +
        2*R[2, 3, 5]) - 2*HPL[{-2}, r1]*(-6 + 4*R[2, 3, 4] + 5*R[2, 3, 5])) -
    2*R[2, 3, 5]*Zeta[3]

gHPL[2, {0, 0}, {1, -1, 1}] =
   (-2*Pi^2*HPL[{-1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 -
    (4*HPL[{-1}, r1]^3*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 +
    (2*Pi^2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    (8*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    6*HPL[{-3}, r1]*(-1 + R[3, 4, 5]*(3 - 4*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
    HPL[{-2}, r1]*HPL[{0}, r1]*(6 - 6*Rb[2, 3, 4] +
      6*R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*
     (2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 4*Rb[2, 3, 4])) +
    2*HPL[{0}, r1]^3*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])) +
    4*HPL[{3}, r1]*(2 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 7*Rb[2, 3, 4])) +
    HPL[{0}, r1]*(8*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2}, r1]*(-2 + R[3, 4, 5]*(3 - 7*Rb[2, 3, 4]) + 4*Rb[2, 3, 4]) +
      (2*Pi^2*(-Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/3 +
      HPL[{-1}, r1]^2*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
      HPL[{-1}, r1]*HPL[{1}, r1]*(2 - 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(-2 + 4*Rb[2, 3, 4]))) + HPL[{0}, r1]^2*
     (4*HPL[{-1}, r1]*(-1 + R[3, 4, 5]*(2 - 3*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
      HPL[{1}, r1]*(2 - 18*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 20*Rb[2, 3, 4]))) +
    2*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4])*Zeta[3]

gHPL[2, {0, 0}, {1, 1, 1}] = 8*HPL[{-3}, r1] - (2*Pi^2*HPL[{1}, r1])/3 -
    8*HPL[{0}, r1]^2*HPL[{1}, r1] - (8*HPL[{1}, r1]^3)/3 +
    HPL[{0}, r1]*((-2*Pi^2)/3 - 8*HPL[{-2}, r1] - 4*HPL[{1}, r1]^2 +
      24*HPL[{2}, r1]) - 24*HPL[{3}, r1] - 8*HPL[{-2, 1}, r1] -
    8*HPL[{2, -1}, r1] + 8*HPL[{2, 1}, r1]

gHPL[2, {0, 1}, {-1, 1, 1}] = 2*HPL[{0}, r1]*HPL[{1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) + 4*HPL[{0}, r1]^2*
     (R[2, 3, 4] - R[2, 3, 5]) - 2*HPL[{-1}, r1]*HPL[{0}, r1]*
     (-2 + R[2, 3, 4] + 2*R[2, 3, 5])

gHPL[2, {0, 1}, {1, -1, 1}] = 2*HPL[{-1}, r1]^2*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) + 2*HPL[{0}, r1]*HPL[{1}, r1]*(4 - 5*R[3, 4, 5])*
     Rb[2, 3, 4] - 4*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    2*HPL[{0}, r1]^2*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]) +
    HPL[{-1}, r1]*HPL[{0}, r1]*(2 - 2*(1 + R[3, 4, 5])*Rb[2, 3, 4])

gHPL[2, {0, 1}, {1, 1, 1}] = 4*HPL[{0}, r1]*HPL[{1}, r1] + 4*HPL[{1}, r1]^2

gHPL[2, {1, 0}, {-1, 1, 1}] = HPL[{0}, r1]*HPL[{1}, r1]*(2 - 4*R[2, 3, 5]) -
    2*HPL[{0}, r1]^2*R[2, 3, 5]

gHPL[2, {1, 0}, {1, -1, 1}] = 2*HPL[{-1}, r1]^2*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) + 2*HPL[{0}, r1]^2*(2 - 3*R[3, 4, 5])*Rb[2, 3, 4] -
    4*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    2*HPL[{-1}, r1]*HPL[{0}, r1]*(-1 - R[3, 4, 5]*(-2 + Rb[2, 3, 4]) +
      Rb[2, 3, 4]) - 2*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
     (-1 + 5*Rb[2, 3, 4])

gHPL[2, {1, 0}, {1, 1, 1}] = 4*HPL[{0}, r1]*HPL[{1}, r1] + 4*HPL[{1}, r1]^2

gHPL[3, {0, 0}, {-1, 1, 1}] = 8*HPL[{2, 2, 1}, r1] +
    (HPL[{-1}, r1]^3*HPL[{0}, r1]^2*(1 - R[2, 3, 4]))/3 +
    (HPL[{-1}, r1]^4*HPL[{0}, r1]*(-1 + R[2, 3, 4]))/12 +
    14*HPL[{0}, r1]^4*HPL[{1}, r1]*(-1 + R[2, 3, 4]) +
    2*HPL[{-2, -2, -1}, r1]*(-5 + 6*R[2, 3, 4]) +
    HPL[{-4, -1}, r1]*(156 - 242*R[2, 3, 5]) + HPL[{-3, -1, -1}, r1]*
     (54 - 8*R[2, 3, 4] - 82*R[2, 3, 5]) + HPL[{-2, -1, -1, -1}, r1]*
     (62 - 26*R[2, 3, 4] - 72*R[2, 3, 5]) + HPL[{-3, 1, 1}, r1]*
     (10 + 8*R[2, 3, 4] - 42*R[2, 3, 5]) + HPL[{3, -1, 1}, r1]*
     (10 + 8*R[2, 3, 4] - 42*R[2, 3, 5]) + HPL[{3, 1, -1}, r1]*
     (10 + 8*R[2, 3, 4] - 42*R[2, 3, 5]) + HPL[{3, 2}, r1]*
     (28 - 32*R[2, 3, 5]) + HPL[{-2, -1, 1, 1}, r1]*
     (4 + 8*R[2, 3, 4] - 28*R[2, 3, 5]) + HPL[{-2, 1, -1, 1}, r1]*
     (4 + 8*R[2, 3, 4] - 28*R[2, 3, 5]) + HPL[{-2, 1, 1, -1}, r1]*
     (4 + 8*R[2, 3, 4] - 28*R[2, 3, 5]) + HPL[{2, -1, -1, 1}, r1]*
     (4 + 8*R[2, 3, 4] - 28*R[2, 3, 5]) + HPL[{2, -1, 1, -1}, r1]*
     (4 + 8*R[2, 3, 4] - 28*R[2, 3, 5]) + HPL[{2, 1, -1, -1}, r1]*
     (4 + 8*R[2, 3, 4] - 28*R[2, 3, 5]) - 2*HPL[{-3, 2}, r1]*
     (18 + R[2, 3, 4] - 17*R[2, 3, 5]) + 12*HPL[{4, 1}, r1]*
     (8 + 3*R[2, 3, 4] - 17*R[2, 3, 5]) + HPL[{-2}, r1]^2*HPL[{0}, r1]*
     (7 + 8*R[2, 3, 4] - 16*R[2, 3, 5]) + 2*HPL[{-3, -2}, r1]*
     (7 + 8*R[2, 3, 4] - 16*R[2, 3, 5]) - 4*HPL[{-3, -1, 1}, r1]*
     (5 + R[2, 3, 4] - 13*R[2, 3, 5]) - 4*HPL[{-3, 1, -1}, r1]*
     (5 + R[2, 3, 4] - 13*R[2, 3, 5]) - 4*HPL[{3, -1, -1}, r1]*
     (5 + R[2, 3, 4] - 13*R[2, 3, 5]) - 30*HPL[{-4, 1}, r1]*
     (4 + R[2, 3, 4] - 7*R[2, 3, 5]) - 30*HPL[{4, -1}, r1]*
     (4 + R[2, 3, 4] - 7*R[2, 3, 5]) - 4*HPL[{3, -2}, r1]*
     (3 + 5*R[2, 3, 4] - 7*R[2, 3, 5]) + HPL[{0}, r1]^5*
     (6*R[2, 3, 4] - (20*R[2, 3, 5])/3) - 8*HPL[{-2, 1, 1, 1}, r1]*
     (R[2, 3, 4] - 3*R[2, 3, 5]) - 8*HPL[{2, -1, 1, 1}, r1]*
     (R[2, 3, 4] - 3*R[2, 3, 5]) - 8*HPL[{2, 1, -1, 1}, r1]*
     (R[2, 3, 4] - 3*R[2, 3, 5]) - 8*HPL[{2, 1, 1, -1}, r1]*
     (R[2, 3, 4] - 3*R[2, 3, 5]) + 2*Pi^2*HPL[{-2, -1}, r1]*
     (1 - 2*R[2, 3, 5]) + 12*HPL[{2, 1, 1, 1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) + 2*HPL[{2, -2, 1}, r1]*(-1 + R[2, 3, 5]) +
    2*HPL[{2, 2, -1}, r1]*(-1 + R[2, 3, 5]) + 2*HPL[{2, 1, -2}, r1]*
     (1 + R[2, 3, 5]) - 4*HPL[{2, -2, -1}, r1]*(-3 + 2*R[2, 3, 4] +
      R[2, 3, 5]) + (2*Pi^2*HPL[{-2, 1}, r1]*(1 - 2*R[2, 3, 4] +
       4*R[2, 3, 5]))/3 + (2*Pi^2*HPL[{2, -1}, r1]*(1 - 2*R[2, 3, 4] +
       4*R[2, 3, 5]))/3 + (Pi^2*HPL[{3}, r1]*(-6 + R[2, 3, 4] +
       4*R[2, 3, 5]))/3 + (4*Pi^2*HPL[{2, 1}, r1]*(-3 + R[2, 3, 4] +
       4*R[2, 3, 5]))/3 + 24*HPL[{5}, r1]*(-15 + 8*R[2, 3, 4] +
      14*R[2, 3, 5]) - 12*HPL[{-5}, r1]*(-32 + 19*R[2, 3, 4] +
      29*R[2, 3, 5]) + HPL[{-2, -1, -1, 1}, r1]*(-12 + 36*R[2, 3, 5]) +
    HPL[{-2, -1, 1, -1}, r1]*(-12 + 36*R[2, 3, 5]) +
    HPL[{-2, 1, -1, -1}, r1]*(-12 + 36*R[2, 3, 5]) +
    HPL[{2, -1, -1, -1}, r1]*(-12 + 36*R[2, 3, 5]) +
    HPL[{3, 1, 1}, r1]*(8 - 12*R[2, 3, 4] + 40*R[2, 3, 5]) +
    HPL[{0}, r1]^3*(HPL[{2}, r1]*(62 - 28*R[2, 3, 4] - 44*R[2, 3, 5]) +
      3*HPL[{1}, r1]^2*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      (2*Pi^2*(-8 + 2*R[2, 3, 4] + 11*R[2, 3, 5]))/3) +
    HPL[{-3}, r1]*(HPL[{-1}, r1]*(HPL[{1}, r1]*(28 - 12*R[2, 3, 4] -
          34*R[2, 3, 5]) + HPL[{0}, r1]*(6 - 4*R[2, 3, 4] - 12*R[2, 3, 5])) +
      HPL[{0}, r1]^2*(192 - 107*R[2, 3, 4] - 175*R[2, 3, 5]) +
      HPL[{1}, r1]^2*(5 + 4*R[2, 3, 4] - 21*R[2, 3, 5]) +
      2*HPL[{2}, r1]*(18 + R[2, 3, 4] - 17*R[2, 3, 5]) -
      2*HPL[{-2}, r1]*(7 + 8*R[2, 3, 4] - 16*R[2, 3, 5]) +
      HPL[{-1}, r1]^2*(9 - 5*R[2, 3, 4] - 8*R[2, 3, 5]) +
      HPL[{0}, r1]*HPL[{1}, r1]*(-20 + 16*R[2, 3, 4] - 6*R[2, 3, 5]) -
      (Pi^2*(-14 + 5*R[2, 3, 4] + 18*R[2, 3, 5]))/3) +
    (2*Pi^2*(R[2, 3, 4] - 5*R[2, 3, 5])*Zeta[3])/3 +
    HPL[{2}, r1]*(4*HPL[{3}, r1]*(-7 + 8*R[2, 3, 5]) +
      2*(-3 + 5*R[2, 3, 4] - 7*R[2, 3, 5])*Zeta[3]) +
    HPL[{1}, r1]^2*(HPL[{-2, -1}, r1]*(2 + 4*R[2, 3, 4] - 14*R[2, 3, 5]) -
      4*HPL[{-2, 1}, r1]*(R[2, 3, 4] - 3*R[2, 3, 5]) -
      4*HPL[{2, -1}, r1]*(R[2, 3, 4] - 3*R[2, 3, 5]) +
      6*HPL[{2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{3}, r1]*(-4 - 6*R[2, 3, 4] + 20*R[2, 3, 5]) -
      (R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3]) + HPL[{0}, r1]^2*
     (2*HPL[{1}, r1]^3*(-1 + R[2, 3, 4]) + HPL[{-2, -1}, r1]*
       (52 - 13*R[2, 3, 4] - 80*R[2, 3, 5]) + 2*HPL[{2, 1}, r1]*
       (8 + 9*R[2, 3, 4] - 24*R[2, 3, 5]) + HPL[{-2, 1}, r1]*
       (-28 + 56*R[2, 3, 5]) + HPL[{2, -1}, r1]*(-28 + 56*R[2, 3, 5]) +
      2*HPL[{3}, r1]*(-91 + 46*R[2, 3, 4] + 78*R[2, 3, 5]) +
      HPL[{1}, r1]*(2*HPL[{2}, r1]*(-6 + 7*R[2, 3, 4]) +
        (Pi^2*(-26 + 7*R[2, 3, 4] + 36*R[2, 3, 5]))/3) +
      3*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) + HPL[{-1}, r1]^2*
     (HPL[{-2, -1}, r1]*(3 - 6*R[2, 3, 5]) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (6 - 4*R[2, 3, 4] - 6*R[2, 3, 5]) + HPL[{2, 1}, r1]*
       (6 - 4*R[2, 3, 4] - 6*R[2, 3, 5]) + HPL[{0}, r1]^3*
       (4 - (5*R[2, 3, 4])/2 - 3*R[2, 3, 5]) + 2*HPL[{3}, r1]*
       (-7 + 5*R[2, 3, 4] + 4*R[2, 3, 5]) + HPL[{-2, 1}, r1]*
       (-6 + 4*R[2, 3, 4] + 6*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (-6 + 4*R[2, 3, 4] + 6*R[2, 3, 5]) + HPL[{0}, r1]*
       (HPL[{1}, r1]^2*(3 - 2*R[2, 3, 4] - 3*R[2, 3, 5]) +
        (Pi^2*(-1 + 2*R[2, 3, 5]))/3 - 2*HPL[{2}, r1]*(-7 + 5*R[2, 3, 4] +
          4*R[2, 3, 5])) + (-3 + 2*R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) +
    HPL[{-2}, r1]*(4*HPL[{3}, r1]*(3 + 5*R[2, 3, 4] - 7*R[2, 3, 5]) -
      2*HPL[{2, 1}, r1]*(1 + R[2, 3, 5]) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (20 - 16*R[2, 3, 4] + 6*R[2, 3, 5]) + HPL[{-1}, r1]^2*HPL[{0}, r1]*
       (-9 + 5*R[2, 3, 4] + 8*R[2, 3, 5]) + HPL[{0}, r1]^3*
       (-64 + 31*R[2, 3, 4] + 59*R[2, 3, 5]) + HPL[{0}, r1]*
       (-4*HPL[{2}, r1]*(3 + 5*R[2, 3, 4] - 7*R[2, 3, 5]) +
        (Pi^2*(-14 + 5*R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
        HPL[{1}, r1]^2*(-5 - 4*R[2, 3, 4] + 21*R[2, 3, 5])) +
      HPL[{-1}, r1]*(HPL[{0}, r1]^2*(-6 + 4*R[2, 3, 4] + 12*R[2, 3, 5]) +
        HPL[{0}, r1]*HPL[{1}, r1]*(-28 + 12*R[2, 3, 4] + 34*R[2, 3, 5])) +
      2*(5 - 8*R[2, 3, 4] + 5*R[2, 3, 5])*Zeta[3]) +
    HPL[{-1}, r1]*(HPL[{0}, r1]^3*HPL[{1}, r1]*(-4 + 4*R[2, 3, 4] -
        18*R[2, 3, 5]) + HPL[{0}, r1]^4*(14 - 7*R[2, 3, 4] - 15*R[2, 3, 5]) +
      HPL[{0}, r1]^2*(2*HPL[{2}, r1]*(-1 + 9*R[2, 3, 4] - 8*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(-5 + 7*R[2, 3, 4] - 7*R[2, 3, 5]) -
        (Pi^2*(-12 + 3*R[2, 3, 4] + 14*R[2, 3, 5]))/3) +
      HPL[{0}, r1]*(HPL[{1}, r1]*(HPL[{2}, r1]*(22 - 6*R[2, 3, 4] -
            34*R[2, 3, 5]) + (2*Pi^2*(1 - 4*R[2, 3, 5]))/3) +
        2*HPL[{2, 1}, r1]*(-5 + 7*R[2, 3, 4] - 7*R[2, 3, 5]) +
        (2*HPL[{1}, r1]^3*(1 + R[2, 3, 4] - 6*R[2, 3, 5]))/3 -
        2*HPL[{-2, -1}, r1]*(-9 + 8*R[2, 3, 4] + 3*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(4 - 8*R[2, 3, 4] + 8*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(4 - 8*R[2, 3, 4] + 8*R[2, 3, 5]) +
        HPL[{3}, r1]*(2 - 18*R[2, 3, 4] + 16*R[2, 3, 5]) +
        2*(-4 + 3*R[2, 3, 4])*Zeta[3]) + HPL[{1}, r1]*
       (4*HPL[{2, 1}, r1]*(1 + R[2, 3, 4] - 6*R[2, 3, 5]) -
        8*HPL[{-2, -1}, r1]*(-2 + R[2, 3, 4] + 3*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(-8 + 20*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (-8 + 20*R[2, 3, 5]) + HPL[{3}, r1]*(-22 + 6*R[2, 3, 4] +
          34*R[2, 3, 5]) + 6*R[2, 3, 5]*Zeta[3])) +
    HPL[{0}, r1]*(HPL[{-3, 1}, r1]*(48 + 26*R[2, 3, 4] - 142*R[2, 3, 5]) +
      HPL[{3, -1}, r1]*(48 + 26*R[2, 3, 4] - 142*R[2, 3, 5]) -
      4*HPL[{3, 1}, r1]*(10 + 9*R[2, 3, 4] - 35*R[2, 3, 5]) +
      HPL[{2}, r1]^2*(14 - 16*R[2, 3, 5]) + 4*HPL[{2, 1, 1}, r1]*
       (4 + 3*R[2, 3, 4] - 10*R[2, 3, 5]) +
      (HPL[{1}, r1]^4*(R[2, 3, 4] - 2*R[2, 3, 5]))/2 -
      (22*Pi^4*(-1 + R[2, 3, 5]))/45 + 6*HPL[{2, -2}, r1]*
       (-4 + 3*R[2, 3, 4] + R[2, 3, 5]) -
      (Pi^2*HPL[{2}, r1]*(-6 + R[2, 3, 4] + 4*R[2, 3, 5]))/3 -
      4*HPL[{-2, -1, 1}, r1]*(-8 + R[2, 3, 4] + 14*R[2, 3, 5]) -
      4*HPL[{-2, 1, -1}, r1]*(-8 + R[2, 3, 4] + 14*R[2, 3, 5]) -
      4*HPL[{2, -1, -1}, r1]*(-8 + R[2, 3, 4] + 14*R[2, 3, 5]) -
      24*HPL[{4}, r1]*(-15 + 8*R[2, 3, 4] + 14*R[2, 3, 5]) +
      12*HPL[{-4}, r1]*(-32 + 19*R[2, 3, 4] + 29*R[2, 3, 5]) +
      HPL[{-2, 1, 1}, r1]*(-16 - 8*R[2, 3, 4] + 44*R[2, 3, 5]) +
      HPL[{2, -1, 1}, r1]*(-16 - 8*R[2, 3, 4] + 44*R[2, 3, 5]) +
      HPL[{2, 1, -1}, r1]*(-16 - 8*R[2, 3, 4] + 44*R[2, 3, 5]) +
      HPL[{-2, -1, -1}, r1]*(-84 + 44*R[2, 3, 4] + 82*R[2, 3, 5]) +
      2*HPL[{-3, -1}, r1]*(-64 + 16*R[2, 3, 4] + 89*R[2, 3, 5]) +
      HPL[{1}, r1]^2*(HPL[{2}, r1]*(4 + 6*R[2, 3, 4] - 20*R[2, 3, 5]) +
        (2*Pi^2*(-3 + R[2, 3, 4] + 4*R[2, 3, 5]))/3) +
      HPL[{1}, r1]*(HPL[{3}, r1]*(12 - 14*R[2, 3, 4]) +
        12*HPL[{2, 1}, r1]*(-1 + R[2, 3, 4]) + 4*HPL[{-2, -1}, r1]*
         (-4 + 5*R[2, 3, 4]) + HPL[{-2, 1}, r1]*(8 - 8*R[2, 3, 4] +
          4*R[2, 3, 5]) + HPL[{2, -1}, r1]*(8 - 8*R[2, 3, 4] +
          4*R[2, 3, 5]) + 2*(6 - 7*R[2, 3, 4] + R[2, 3, 5])*Zeta[3])) +
    16*R[2, 3, 5]*Zeta[5]

gHPL[3, {0, 0}, {1, -1, 1}] =
   (Pi^2*HPL[{-2, -1}, r1]*(R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
       3*(-1 + Rb[2, 3, 4])))/3 + HPL[{-2, -1, -1, -1}, r1]*
     (R[3, 4, 5]*(14 - 44*Rb[2, 3, 4]) + 30*(-1 + Rb[2, 3, 4])) +
    (2*Pi^2*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]))/3 +
    (2*Pi^2*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]))/3 +
    10*HPL[{2, -2, 1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) +
    10*HPL[{2, 2, -1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) +
    (8*HPL[{-1}, r1]^5*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/5 -
    (22*Pi^4*HPL[{1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/45 +
    (32*Pi^2*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/9 -
    (16*HPL[{1}, r1]^5*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 +
    96*HPL[{-4, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    96*HPL[{4, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{-2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    8*HPL[{2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    (HPL[{-1}, r1]^4*HPL[{0}, r1]*(-1 + R[3, 4, 5]*(73 - 74*Rb[2, 3, 4]) +
       Rb[2, 3, 4]))/12 + 8*HPL[{-2, -2, 1}, r1]*
     (-1 + R[3, 4, 5]*(3 - 4*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
    10*HPL[{3, 2}, r1]*(-1 + R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) +
      5*Rb[2, 3, 4]) + Pi^2*HPL[{3}, r1]*
     (-7 + R[3, 4, 5]*(13 - 24*Rb[2, 3, 4]) + 11*Rb[2, 3, 4]) +
    HPL[{-3, 1, -1}, r1]*(-34 + R[3, 4, 5]*(34 - 48*Rb[2, 3, 4]) +
      14*Rb[2, 3, 4]) + HPL[{-2}, r1]^2*HPL[{0}, r1]*
     (-9 + R[3, 4, 5]*(13 - 32*Rb[2, 3, 4]) + 19*Rb[2, 3, 4]) +
    12*HPL[{-4}, r1]*HPL[{0}, r1]*(-21 + R[3, 4, 5]*(50 - 72*Rb[2, 3, 4]) +
      22*Rb[2, 3, 4]) + HPL[{2, 1, -2}, r1]*
     (-18 + R[3, 4, 5]*(10 - 32*Rb[2, 3, 4]) + 22*Rb[2, 3, 4]) +
    HPL[{-3, -1, 1}, r1]*(-50 + R[3, 4, 5]*(82 - 112*Rb[2, 3, 4]) +
      30*Rb[2, 3, 4]) + 12*HPL[{5}, r1]*
     (-23 + R[3, 4, 5]*(44 - 74*Rb[2, 3, 4]) + 30*Rb[2, 3, 4]) +
    HPL[{-3, -2}, r1]*(-18 + R[3, 4, 5]*(26 - 64*Rb[2, 3, 4]) +
      38*Rb[2, 3, 4]) + (HPL[{0}, r1]^5*
      (-2 + R[3, 4, 5]*(2 - 40*Rb[2, 3, 4]) + 38*Rb[2, 3, 4]))/3 +
    HPL[{0}, r1]^4*HPL[{1}, r1]*(-4 + R[3, 4, 5]*(4 - 50*Rb[2, 3, 4]) +
      46*Rb[2, 3, 4]) + 8*HPL[{-2, -1, -1, 1}, r1]*(-1 - 2*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + Rb[2, 3, 4])) + 8*HPL[{-2, -1, 1, -1}, r1]*
     (-1 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(1 + Rb[2, 3, 4])) +
    8*HPL[{-2, 1, -1, -1}, r1]*(-1 - 2*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + Rb[2, 3, 4])) + 8*HPL[{2, -1, -1, -1}, r1]*
     (-1 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(1 + Rb[2, 3, 4])) +
    HPL[{-1}, r1]^3*((32*HPL[{0}, r1]^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 +
      (2*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
         Rb[2, 3, 4]))/3) + 4*Pi^2*HPL[{2, 1}, r1]*
     (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
    HPL[{-2, -1, 1, 1}, r1]*(4 + 12*Rb[2, 3, 4] -
      4*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + HPL[{-2, 1, -1, 1}, r1]*
     (4 + 12*Rb[2, 3, 4] - 4*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    HPL[{-2, 1, 1, -1}, r1]*(4 + 12*Rb[2, 3, 4] -
      4*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + HPL[{2, -1, -1, 1}, r1]*
     (4 + 12*Rb[2, 3, 4] - 4*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    HPL[{2, -1, 1, -1}, r1]*(4 + 12*Rb[2, 3, 4] -
      4*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + HPL[{2, 1, -1, -1}, r1]*
     (4 + 12*Rb[2, 3, 4] - 4*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    HPL[{2, 2, 1}, r1]*(8 + 40*Rb[2, 3, 4] - 8*R[3, 4, 5]*
       (2 + 3*Rb[2, 3, 4])) + HPL[{2, -1, -2}, r1]*(8 - 8*Rb[2, 3, 4] +
      8*R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])) + 2*HPL[{3, -1, -1}, r1]*
     (-9 - Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4])) +
    HPL[{-2, -2, -1}, r1]*(-4*(1 + Rb[2, 3, 4]) +
      4*R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4])) + 4*HPL[{3, 1, 1}, r1]*
     (2 + 33*Rb[2, 3, 4] - 3*R[3, 4, 5]*(2 + 9*Rb[2, 3, 4])) +
    HPL[{4, 1}, r1]*(6 + 78*Rb[2, 3, 4] - 6*R[3, 4, 5]*
       (1 + 12*Rb[2, 3, 4])) + 2*HPL[{-3, 1, 1}, r1]*
     (5 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 24*Rb[2, 3, 4])) +
    2*HPL[{3, -1, 1}, r1]*(5 - 19*Rb[2, 3, 4] +
      R[3, 4, 5]*(-5 + 24*Rb[2, 3, 4])) + 2*HPL[{3, 1, -1}, r1]*
     (5 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 24*Rb[2, 3, 4])) -
    4*HPL[{-4, -1}, r1]*(5 - 29*Rb[2, 3, 4] +
      R[3, 4, 5]*(4 + 25*Rb[2, 3, 4])) + 4*HPL[{-3, -1, -1}, r1]*
     (-3 + 5*Rb[2, 3, 4] + R[3, 4, 5]*(-31 + 26*Rb[2, 3, 4])) +
    HPL[{2, -2, -1}, r1]*(2 + 10*Rb[2, 3, 4] +
      R[3, 4, 5]*(-42 + 32*Rb[2, 3, 4])) + 2*HPL[{-3, 2}, r1]*
     (7 - 25*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 32*Rb[2, 3, 4])) +
    HPL[{3, -2}, r1]*(18 - 38*Rb[2, 3, 4] + R[3, 4, 5]*
       (-26 + 64*Rb[2, 3, 4])) + 12*HPL[{-5}, r1]*(21 - 22*Rb[2, 3, 4] +
      R[3, 4, 5]*(-50 + 72*Rb[2, 3, 4])) + HPL[{0}, r1]^3*
     (-42*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      (2*Pi^2*(5 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 22*Rb[2, 3, 4])))/3 +
      HPL[{2}, r1]*(36 - 90*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-26 + 71*Rb[2, 3, 4]))) + HPL[{-3}, r1]*
     (HPL[{-1}, r1]^2*(R[3, 4, 5]*(22 - 24*Rb[2, 3, 4]) +
        2*(-1 + Rb[2, 3, 4])) + HPL[{2}, r1]*
       (-14 + R[3, 4, 5]*(14 - 64*Rb[2, 3, 4]) + 50*Rb[2, 3, 4]) +
      (11*Pi^2*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])))/3 +
      HPL[{1}, r1]^2*(5 + 13*Rb[2, 3, 4] - R[3, 4, 5]*(5 + 8*Rb[2, 3, 4])) +
      HPL[{-2}, r1]*(18 - 38*Rb[2, 3, 4] + R[3, 4, 5]*
         (-26 + 64*Rb[2, 3, 4])) + 4*HPL[{0}, r1]^2*(32 - 31*Rb[2, 3, 4] +
        R[3, 4, 5]*(-69 + 100*Rb[2, 3, 4])) + HPL[{-1}, r1]*
       (24*HPL[{1}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
        2*HPL[{0}, r1]*(3 + Rb[2, 3, 4] + R[3, 4, 5]*
           (-29 + 28*Rb[2, 3, 4])))) -
    (4*Pi^2*(2 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 5*Rb[2, 3, 4]))*Zeta[3])/
     3 + HPL[{-2}, r1]*(8*HPL[{2, -1}, r1]*
       (-1 + R[3, 4, 5]*(3 - 4*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
      HPL[{0}, r1]^3*(-44 + R[3, 4, 5]*(76 - 112*Rb[2, 3, 4]) +
        36*Rb[2, 3, 4]) + HPL[{3}, r1]*
       (-18 + R[3, 4, 5]*(26 - 64*Rb[2, 3, 4]) + 38*Rb[2, 3, 4]) +
      2*HPL[{2, 1}, r1]*(9 - 11*Rb[2, 3, 4] + R[3, 4, 5]*
         (-5 + 16*Rb[2, 3, 4])) + HPL[{-1}, r1]^2*HPL[{0}, r1]*
       (2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-22 + 24*Rb[2, 3, 4])) +
      HPL[{-1}, r1]*(24*HPL[{0}, r1]*HPL[{1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) -
        2*HPL[{0}, r1]^2*(3 + Rb[2, 3, 4] + R[3, 4, 5]*
           (-29 + 28*Rb[2, 3, 4]))) + HPL[{0}, r1]*
       ((-11*Pi^2*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])))/3 +
        HPL[{1}, r1]^2*(-5 - 13*Rb[2, 3, 4] + R[3, 4, 5]*
           (5 + 8*Rb[2, 3, 4])) + HPL[{2}, r1]*(18 - 38*Rb[2, 3, 4] +
          R[3, 4, 5]*(-26 + 64*Rb[2, 3, 4]))) -
      4*R[3, 4, 5]*(-1 + Rb[2, 3, 4])*Zeta[3]) +
    HPL[{1}, r1]^2*(4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      4*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{3}, r1]*(-4 - 6*Rb[2, 3, 4] + 2*R[3, 4, 5]*(2 + Rb[2, 3, 4])) +
      HPL[{-2, -1}, r1]*(2 + 6*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (1 + 2*Rb[2, 3, 4])) - 2*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]) +
    HPL[{0}, r1]^2*((HPL[{1}, r1]^3*(-2 + R[3, 4, 5]*(2 - 98*Rb[2, 3, 4]) +
         96*Rb[2, 3, 4]))/3 + HPL[{-2, 1}, r1]*(-22 + 18*Rb[2, 3, 4] -
        6*R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*
       (-22 + 18*Rb[2, 3, 4] - 6*R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) +
      HPL[{-2, -1}, r1]*(11 + 21*Rb[2, 3, 4] + R[3, 4, 5]*
         (-47 + 26*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(22 - 38*Rb[2, 3, 4] +
        R[3, 4, 5]*(-22 + 60*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (-128 + 210*Rb[2, 3, 4] - 6*R[3, 4, 5]*(-38 + 73*Rb[2, 3, 4])) +
      HPL[{1}, r1]*(4*HPL[{2}, r1]*(-1 - 5*Rb[2, 3, 4] +
          R[3, 4, 5]*(1 + 4*Rb[2, 3, 4])) +
        (Pi^2*(13 - 37*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 50*Rb[2, 3, 4])))/3) +
      6*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]) +
    HPL[{-1}, r1]^2*(HPL[{0}, r1]^2*HPL[{1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
      2*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + 2*HPL[{2, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
      HPL[{-2, 1}, r1]*(2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*
         (-2 + 4*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(2 - 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(-2 + 4*Rb[2, 3, 4])) +
      (HPL[{0}, r1]^3*(5*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
          (-11 + 6*Rb[2, 3, 4])))/2 + HPL[{3}, r1]*(-1 + Rb[2, 3, 4] +
        R[3, 4, 5]*(-11 + 10*Rb[2, 3, 4])) + HPL[{0}, r1]*
       (HPL[{2}, r1]*(1 + R[3, 4, 5]*(11 - 10*Rb[2, 3, 4]) - Rb[2, 3, 4]) +
        HPL[{1}, r1]^2*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
        (Pi^2*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-11 + 12*Rb[2, 3, 4])))/6) +
      (-1 - R[3, 4, 5] + Rb[2, 3, 4])*Zeta[3]) +
    HPL[{2}, r1]*(10*HPL[{3}, r1]*(1 - 5*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])) -
      2*(3*(1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-5 + 2*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{-1}, r1]*((22*Pi^4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/45 +
      HPL[{0}, r1]^3*HPL[{1}, r1]*(-4 + R[3, 4, 5]*(4 - 12*Rb[2, 3, 4]) +
        8*Rb[2, 3, 4]) + HPL[{0}, r1]^2*
       (4*HPL[{2}, r1]*(4 + 9*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) +
        (Pi^2*(3 + R[3, 4, 5]*(5 - 6*Rb[2, 3, 4]) + Rb[2, 3, 4]))/3 +
        HPL[{1}, r1]^2*(-1 + R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) +
          5*Rb[2, 3, 4])) + 2*HPL[{0}, r1]^4*(5 - 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-7 + 10*Rb[2, 3, 4])) + HPL[{0}, r1]*
       (HPL[{-2, -1}, r1]*(8 - 24*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) -
        4*HPL[{3}, r1]*(4 + 9*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) +
        (HPL[{1}, r1]^3*(-2 + R[3, 4, 5]*(2 - 8*Rb[2, 3, 4]) +
           6*Rb[2, 3, 4]))/3 + 2*HPL[{2, 1}, r1]*
         (-9 + R[3, 4, 5]*(1 - 22*Rb[2, 3, 4]) + 21*Rb[2, 3, 4]) +
        4*HPL[{-2, 1}, r1]*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (-3 + 8*Rb[2, 3, 4])) + 4*HPL[{2, -1}, r1]*(1 - 5*Rb[2, 3, 4] +
          R[3, 4, 5]*(-3 + 8*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (22*HPL[{2}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
             (-1 + 2*Rb[2, 3, 4])) - (2*Pi^2*(1 - 3*Rb[2, 3, 4] +
             R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])))/3) +
        4*(1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{1}, r1]*(-8*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
        8*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
        8*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
        22*HPL[{3}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
        4*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
          3*Rb[2, 3, 4]) + 4*(2 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (-2 + 5*Rb[2, 3, 4]))*Zeta[3])) +
    HPL[{0}, r1]*(4*HPL[{2, -2}, r1]*(-1 + 3*R[3, 4, 5] - 3*Rb[2, 3, 4]) -
      (41*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 -
      8*HPL[{-2, -1, -1}, r1]*(R[3, 4, 5]*(-5 + Rb[2, 3, 4]) +
        4*Rb[2, 3, 4]) + 5*HPL[{2}, r1]^2*
       (-1 + R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) + 5*Rb[2, 3, 4]) +
      HPL[{3, 1}, r1]*(-26 + R[3, 4, 5]*(26 - 48*Rb[2, 3, 4]) +
        22*Rb[2, 3, 4]) - (22*Pi^4*(-Rb[2, 3, 4] + R[3, 4, 5]*
          (-1 + 2*Rb[2, 3, 4])))/45 + 4*HPL[{-2, -1, 1}, r1]*
       (5 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 4*Rb[2, 3, 4])) +
      4*HPL[{-2, 1, -1}, r1]*(5 + 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-7 + 4*Rb[2, 3, 4])) + 4*HPL[{2, -1, -1}, r1]*
       (5 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 4*Rb[2, 3, 4])) -
      4*HPL[{-2, 1, 1}, r1]*(3 + Rb[2, 3, 4] + R[3, 4, 5]*
         (-5 + 4*Rb[2, 3, 4])) - 4*HPL[{2, -1, 1}, r1]*
       (3 + Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 4*Rb[2, 3, 4])) -
      4*HPL[{2, 1, -1}, r1]*(3 + Rb[2, 3, 4] + R[3, 4, 5]*
         (-5 + 4*Rb[2, 3, 4])) - 4*HPL[{-3, -1}, r1]*(4 + 10*Rb[2, 3, 4] +
        R[3, 4, 5]*(-17 + 7*Rb[2, 3, 4])) + 4*HPL[{-3, 1}, r1]*
       (7 - Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4])) +
      4*HPL[{3, -1}, r1]*(7 - Rb[2, 3, 4] + R[3, 4, 5]*
         (-7 + 8*Rb[2, 3, 4])) + 4*HPL[{2, 1, 1}, r1]*
       (4 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 9*Rb[2, 3, 4])) +
      Pi^2*HPL[{2}, r1]*(7 - 11*Rb[2, 3, 4] + R[3, 4, 5]*
         (-13 + 24*Rb[2, 3, 4])) + 12*HPL[{4}, r1]*(23 - 30*Rb[2, 3, 4] +
        R[3, 4, 5]*(-44 + 74*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
       (HPL[{2}, r1]*(4 + 6*Rb[2, 3, 4] - 2*R[3, 4, 5]*(2 + Rb[2, 3, 4])) +
        (2*Pi^2*(3 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 22*Rb[2, 3, 4])))/3) +
      HPL[{1}, r1]*(8*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
          3*Rb[2, 3, 4]) + 8*HPL[{2, -1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
        HPL[{3}, r1]*(4 + 20*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (1 + 4*Rb[2, 3, 4])) + 4*HPL[{2, 1}, r1]*(-1 - 8*Rb[2, 3, 4] +
          R[3, 4, 5]*(1 + 7*Rb[2, 3, 4])) + 2*HPL[{-2, -1}, r1]*
         (9 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 16*Rb[2, 3, 4])) -
        2*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4]))*Zeta[3])) +
    16*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))*Zeta[5]

gHPL[3, {0, 0}, {1, 1, 1}] = -552*HPL[{-5}, r1] +
    28*HPL[{-2}, r1]^2*HPL[{0}, r1] + (22*Pi^4*HPL[{1}, r1])/45 -
    (32*Pi^2*HPL[{1}, r1]^3)/9 + (16*HPL[{1}, r1]^5)/5 +
    HPL[{0}, r1]^4*(-8*HPL[{-1}, r1] + 12*HPL[{1}, r1]) +
    HPL[{0}, r1]^3*((-16*Pi^2)/3 - 8*HPL[{-1}, r1]*HPL[{1}, r1] +
      24*HPL[{1}, r1]^2 - 76*HPL[{2}, r1]) +
    HPL[{-3}, r1]*((-8*Pi^2)/3 - 56*HPL[{-2}, r1] - 240*HPL[{0}, r1]^2 +
      HPL[{0}, r1]*(-32*HPL[{-1}, r1] - 24*HPL[{1}, r1]) -
      32*HPL[{-1}, r1]*HPL[{1}, r1] - 16*HPL[{1}, r1]^2 + 48*HPL[{2}, r1]) +
    (28*Pi^2*HPL[{3}, r1])/3 + 696*HPL[{5}, r1] - 48*HPL[{-4, -1}, r1] +
    48*HPL[{-4, 1}, r1] + 56*HPL[{-3, -2}, r1] - 48*HPL[{-3, 2}, r1] +
    4*Pi^2*HPL[{-2, 1}, r1] + 4*Pi^2*HPL[{2, -1}, r1] +
    HPL[{0}, r1]^2*((80*HPL[{1}, r1]^3)/3 + HPL[{1}, r1]*
       ((-40*Pi^2)/3 - 56*HPL[{2}, r1]) + HPL[{-1}, r1]*
       ((4*Pi^2)/3 - 8*HPL[{1}, r1]^2 - 48*HPL[{2}, r1]) + 308*HPL[{3}, r1] -
      80*HPL[{-2, -1}, r1] + 88*HPL[{-2, 1}, r1] + 88*HPL[{2, -1}, r1] -
      64*HPL[{2, 1}, r1]) + HPL[{-1}, r1]*HPL[{1}, r1]*
     (32*HPL[{3}, r1] - 16*HPL[{-2, -1}, r1] + 16*HPL[{-2, 1}, r1] +
      16*HPL[{2, -1}, r1] - 16*HPL[{2, 1}, r1]) - (16*Pi^2*HPL[{2, 1}, r1])/
     3 - 80*HPL[{3, -2}, r1] + 88*HPL[{3, 2}, r1] + 48*HPL[{4, -1}, r1] +
    48*HPL[{4, 1}, r1] - 80*HPL[{-3, -1, -1}, r1] +
    104*HPL[{-3, -1, 1}, r1] + 72*HPL[{-3, 1, -1}, r1] -
    96*HPL[{-3, 1, 1}, r1] - 8*HPL[{-2, -2, -1}, r1] +
    16*HPL[{-2, -2, 1}, r1] - 40*HPL[{2, -2, -1}, r1] -
    16*HPL[{2, -2, 1}, r1] - 16*HPL[{2, -1, -2}, r1] +
    16*HPL[{2, 1, -2}, r1] - 16*HPL[{2, 2, -1}, r1] + 64*HPL[{2, 2, 1}, r1] +
    40*HPL[{3, -1, -1}, r1] - 96*HPL[{3, -1, 1}, r1] -
    96*HPL[{3, 1, -1}, r1] + 240*HPL[{3, 1, 1}, r1] +
    48*HPL[{-2, -1, -1, 1}, r1] + 48*HPL[{-2, -1, 1, -1}, r1] -
    32*HPL[{-2, -1, 1, 1}, r1] + 48*HPL[{-2, 1, -1, -1}, r1] -
    32*HPL[{-2, 1, -1, 1}, r1] - 32*HPL[{-2, 1, 1, -1}, r1] +
    32*HPL[{-2, 1, 1, 1}, r1] + 48*HPL[{2, -1, -1, -1}, r1] -
    32*HPL[{2, -1, -1, 1}, r1] - 32*HPL[{2, -1, 1, -1}, r1] +
    32*HPL[{2, -1, 1, 1}, r1] - 32*HPL[{2, 1, -1, -1}, r1] +
    32*HPL[{2, 1, -1, 1}, r1] + 32*HPL[{2, 1, 1, -1}, r1] -
    40*HPL[{2, 1, 1, 1}, r1] + HPL[{-2}, r1]*(56*HPL[{0}, r1]^3 +
      HPL[{0}, r1]^2*(32*HPL[{-1}, r1] + 24*HPL[{1}, r1]) +
      HPL[{0}, r1]*((8*Pi^2)/3 + 32*HPL[{-1}, r1]*HPL[{1}, r1] +
        16*HPL[{1}, r1]^2 - 80*HPL[{2}, r1]) + 80*HPL[{3}, r1] +
      16*HPL[{2, -1}, r1] - 16*HPL[{2, 1}, r1] - 8*Zeta[3]) +
    HPL[{2}, r1]*(-88*HPL[{3}, r1] + 8*Zeta[3]) +
    HPL[{1}, r1]^2*(24*HPL[{3}, r1] - 16*HPL[{-2, -1}, r1] +
      16*HPL[{-2, 1}, r1] + 16*HPL[{2, -1}, r1] - 20*HPL[{2, 1}, r1] +
      8*Zeta[3]) + HPL[{0}, r1]*((22*Pi^4)/45 + 552*HPL[{-4}, r1] +
      (35*HPL[{1}, r1]^4)/3 + HPL[{1}, r1]^2*((-40*Pi^2)/3 -
        24*HPL[{2}, r1]) - (28*Pi^2*HPL[{2}, r1])/3 + 44*HPL[{2}, r1]^2 -
      696*HPL[{4}, r1] + 160*HPL[{-3, -1}, r1] - 144*HPL[{-3, 1}, r1] +
      32*HPL[{2, -2}, r1] + HPL[{-1}, r1]*((-8*HPL[{1}, r1]^3)/3 +
        HPL[{1}, r1]*((4*Pi^2)/3 - 32*HPL[{2}, r1]) + 48*HPL[{3}, r1] -
        16*HPL[{-2, -1}, r1] + 16*HPL[{-2, 1}, r1] + 16*HPL[{2, -1}, r1] -
        16*HPL[{2, 1}, r1]) - 144*HPL[{3, -1}, r1] + 128*HPL[{3, 1}, r1] +
      56*HPL[{-2, -1, -1}, r1] - 80*HPL[{-2, -1, 1}, r1] -
      80*HPL[{-2, 1, -1}, r1] + 48*HPL[{-2, 1, 1}, r1] -
      80*HPL[{2, -1, -1}, r1] + 48*HPL[{2, -1, 1}, r1] +
      48*HPL[{2, 1, -1}, r1] - 48*HPL[{2, 1, 1}, r1] +
      HPL[{1}, r1]*(56*HPL[{3}, r1] - 8*HPL[{-2, -1}, r1] +
        32*HPL[{-2, 1}, r1] + 32*HPL[{2, -1}, r1] - 64*HPL[{2, 1}, r1] +
        8*Zeta[3]))

gHPL[3, {0, 1}, {-1, 1, 1}] =
   (-2*HPL[{-1}, r1]^3*HPL[{0}, r1]*(-1 + R[2, 3, 4]))/3 +
    HPL[{0}, r1]^4*(-8*R[2, 3, 4] + 8*R[2, 3, 5]) +
    HPL[{0}, r1]^3*HPL[{1}, r1]*(8 - 14*R[2, 3, 4] + 12*R[2, 3, 5]) +
    HPL[{-1}, r1]^2*(HPL[{0}, r1]*HPL[{1}, r1]*(-6 + 4*R[2, 3, 4] +
        4*R[2, 3, 5]) + HPL[{0}, r1]^2*(-9 + 7*R[2, 3, 4] + 4*R[2, 3, 5])) +
    HPL[{0}, r1]^2*((8*Pi^2*(-R[2, 3, 4] + R[2, 3, 5]))/3 +
      HPL[{1}, r1]^2*(6 - 8*R[2, 3, 4] + 4*R[2, 3, 5]) +
      HPL[{2}, r1]*(-10 + 4*R[2, 3, 4] + 4*R[2, 3, 5]) -
      2*HPL[{-2}, r1]*(-9 + 4*R[2, 3, 4] + 8*R[2, 3, 5])) +
    HPL[{-3}, r1]*(2*HPL[{-1}, r1]*(-5 + 8*R[2, 3, 5]) +
      2*HPL[{0}, r1]*(-9 + 4*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{1}, r1]*(-18 + 32*R[2, 3, 5])) + HPL[{-1}, r1]*
     (HPL[{-2, 1}, r1]*(8 - 16*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (8 - 16*R[2, 3, 5]) - 2*HPL[{0}, r1]^3*(6 + R[2, 3, 4] -
        12*R[2, 3, 5]) + 2*HPL[{3}, r1]*(7 + R[2, 3, 4] - 10*R[2, 3, 5]) -
      4*HPL[{2, 1}, r1]*(1 + R[2, 3, 4] - 6*R[2, 3, 5]) +
      4*HPL[{-2, -1}, r1]*(-3 + R[2, 3, 4] + 4*R[2, 3, 5]) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(6 - 10*R[2, 3, 4] + 20*R[2, 3, 5]) +
      HPL[{0}, r1]*(HPL[{-2}, r1]*(10 - 16*R[2, 3, 5]) -
        2*HPL[{2}, r1]*(7 + R[2, 3, 4] - 10*R[2, 3, 5]) -
        2*HPL[{1}, r1]^2*(1 + R[2, 3, 4] - 6*R[2, 3, 5]) +
        (4*Pi^2*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]))/3) +
      2*(3 - 4*R[2, 3, 5])*Zeta[3]) + HPL[{1}, r1]*
     (4*HPL[{3}, r1]*(4 + R[2, 3, 4] - 8*R[2, 3, 5]) +
      8*HPL[{-2, 1}, r1]*(R[2, 3, 4] - 3*R[2, 3, 5]) +
      8*HPL[{2, -1}, r1]*(R[2, 3, 4] - 3*R[2, 3, 5]) -
      12*HPL[{2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(-4 - 8*R[2, 3, 4] + 24*R[2, 3, 5]) +
      2*(-1 + 2*R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]*(HPL[{1}, r1]*(-4*HPL[{2}, r1]*(4 + R[2, 3, 4] -
          8*R[2, 3, 5]) - (4*Pi^2*(R[2, 3, 4] - 2*R[2, 3, 5]))/3) +
      HPL[{-2}, r1]*HPL[{1}, r1]*(18 - 32*R[2, 3, 5]) +
      HPL[{3}, r1]*(10 - 4*R[2, 3, 4] - 4*R[2, 3, 5]) +
      4*HPL[{-2, 1}, r1]*(-3 + 3*R[2, 3, 4] - 2*R[2, 3, 5]) +
      4*HPL[{2, -1}, r1]*(-3 + 3*R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{1}, r1]^3*(-2*R[2, 3, 4] + 4*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(6 - 18*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(12 - 16*R[2, 3, 4] + 8*R[2, 3, 5]) +
      12*(R[2, 3, 4] - R[2, 3, 5])*Zeta[3])

gHPL[3, {0, 1}, {1, -1, 1}] = -2*HPL[{-1}, r1]^4*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) + (8*Pi^2*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*
      Rb[2, 3, 4])/3 + 8*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    (4*HPL[{0}, r1]^4*(-1 + R[3, 4, 5])*(-1 + 10*Rb[2, 3, 4]))/3 +
    HPL[{-1}, r1]^2*(HPL[{0}, r1]^2*(R[3, 4, 5]*(15 - 14*Rb[2, 3, 4]) +
        2*(-1 + Rb[2, 3, 4])) - (4*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 +
      4*HPL[{0}, r1]*HPL[{1}, r1]*R[3, 4, 5]*Rb[2, 3, 4]) +
    (HPL[{-1}, r1]^3*HPL[{0}, r1]*(1 - Rb[2, 3, 4] +
       R[3, 4, 5]*(-12 + 13*Rb[2, 3, 4])))/3 + HPL[{0}, r1]^3*HPL[{1}, r1]*
     (2 - 44*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 50*Rb[2, 3, 4])) +
    HPL[{-3}, r1]*(2*HPL[{-1}, r1]*(7 + R[3, 4, 5]*(4 - 5*Rb[2, 3, 4]) -
        9*Rb[2, 3, 4]) + 2*HPL[{1}, r1]*(3 - 8*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{0}, r1]*(-26 + 28*Rb[2, 3, 4] - 4*R[3, 4, 5]*
         (-8 + 9*Rb[2, 3, 4]))) + HPL[{0}, r1]^2*
     ((4*Pi^2*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]))/3 +
      HPL[{2}, r1]*(-14 + R[3, 4, 5]*(20 - 46*Rb[2, 3, 4]) +
        30*Rb[2, 3, 4]) + HPL[{-2}, r1]*(26 - 28*Rb[2, 3, 4] +
        4*R[3, 4, 5]*(-8 + 9*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
       (2 - 51*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 53*Rb[2, 3, 4]))) +
    HPL[{-1}, r1]*(4*HPL[{-2, 1}, r1]*(1 - 2*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1}, r1]*(1 - 2*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{-2, -1}, r1]*(2 + (-2 + 6*R[3, 4, 5])*Rb[2, 3, 4]) +
      2*HPL[{0}, r1]^3*(-3 + Rb[2, 3, 4] + R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) +
      HPL[{2, 1}, r1]*(4 - 8*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (-1 + 4*Rb[2, 3, 4])) + 2*HPL[{3}, r1]*(-5 + 9*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (2 - 6*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-1 + 7*Rb[2, 3, 4])) +
      HPL[{0}, r1]*(2*HPL[{2}, r1]*(5 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) -
          9*Rb[2, 3, 4]) + (4*Pi^2*(-1 + (1 + R[3, 4, 5])*Rb[2, 3, 4]))/3 +
        2*HPL[{-2}, r1]*(-7 + 9*Rb[2, 3, 4] + R[3, 4, 5]*
           (-4 + 5*Rb[2, 3, 4])) + HPL[{1}, r1]^2*(2 - 4*Rb[2, 3, 4] +
          R[3, 4, 5]*(-2 + 8*Rb[2, 3, 4]))) +
      2*(1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) - Rb[2, 3, 4])*Zeta[3]) +
    HPL[{1}, r1]*(4*HPL[{-2, 1}, r1]*(1 - 2*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1}, r1]*(1 - 2*R[3, 4, 5])*Rb[2, 3, 4] +
      8*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, 1}, r1]*(-2 + 3*R[3, 4, 5])*Rb[2, 3, 4] +
      2*HPL[{3}, r1]*(-9 + 13*R[3, 4, 5])*Rb[2, 3, 4] +
      2*(6 - 7*R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]) +
    HPL[{0}, r1]*(2*HPL[{-2}, r1]*HPL[{1}, r1]*(-3 + 8*R[3, 4, 5])*
       Rb[2, 3, 4] + (2*HPL[{1}, r1]^3*(-42 + 43*R[3, 4, 5])*Rb[2, 3, 4])/3 +
      HPL[{-2, 1}, r1]*(-8*R[3, 4, 5] + 8*Rb[2, 3, 4]) +
      HPL[{2, -1}, r1]*(-8*R[3, 4, 5] + 8*Rb[2, 3, 4]) +
      HPL[{1}, r1]*(2*HPL[{2}, r1]*(9 - 13*R[3, 4, 5])*Rb[2, 3, 4] +
        (4*Pi^2*(-4 + 5*R[3, 4, 5])*Rb[2, 3, 4])/3) +
      HPL[{2, 1}, r1]*(-6*(2 + Rb[2, 3, 4]) + 2*R[3, 4, 5]*
         (10 + Rb[2, 3, 4])) + 2*HPL[{-2, -1}, r1]*(6 - 10*Rb[2, 3, 4] +
        R[3, 4, 5]*(-7 + 4*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (14 - 30*Rb[2, 3, 4] + R[3, 4, 5]*(-20 + 46*Rb[2, 3, 4])) -
      2*(-1 + R[3, 4, 5])*(-4 + 11*Rb[2, 3, 4])*Zeta[3])

gHPL[3, {0, 1}, {1, 1, 1}] = -12*HPL[{0}, r1]^3*HPL[{1}, r1] -
    (8*Pi^2*HPL[{1}, r1]^2)/3 - 8*HPL[{1}, r1]^4 +
    HPL[{-3}, r1]*(8*HPL[{-1}, r1] + 28*HPL[{0}, r1] + 44*HPL[{1}, r1]) +
    HPL[{0}, r1]^2*(-28*HPL[{-2}, r1] - 32*HPL[{1}, r1]^2 +
      36*HPL[{2}, r1]) + HPL[{-1}, r1]*(8*HPL[{0}, r1]^3 +
      8*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{0}, r1]*(-8*HPL[{-2}, r1] +
        4*HPL[{1}, r1]^2 + 16*HPL[{2}, r1]) - 16*HPL[{3}, r1] -
      8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] + 8*HPL[{2, 1}, r1]) +
    HPL[{0}, r1]*(-44*HPL[{-2}, r1]*HPL[{1}, r1] - (64*HPL[{1}, r1]^3)/3 +
      HPL[{1}, r1]*((-8*Pi^2)/3 + 64*HPL[{2}, r1]) - 36*HPL[{3}, r1] +
      16*HPL[{-2, -1}, r1] - 8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] +
      16*HPL[{2, 1}, r1]) + HPL[{1}, r1]*(-64*HPL[{3}, r1] +
      16*HPL[{-2, -1}, r1] - 24*HPL[{-2, 1}, r1] - 24*HPL[{2, -1}, r1] +
      32*HPL[{2, 1}, r1] + 4*Zeta[3])

gHPL[3, {0, 2}, {-1, 1, 1}] = -4*HPL[{3}, r1]*R[2, 3, 4] +
    HPL[{0}, r1]^2*(2*HPL[{-1}, r1]*(2 + 5*R[2, 3, 4] - 9*R[2, 3, 5]) +
      8*HPL[{1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5])) +
    HPL[{0}, r1]*(4*HPL[{2}, r1]*R[2, 3, 4] + HPL[{-1}, r1]^2*
       (6 - 5*R[2, 3, 4] - 2*R[2, 3, 5]) + 8*HPL[{-1}, r1]*HPL[{1}, r1]*
       (R[2, 3, 4] - 2*R[2, 3, 5]) + 4*HPL[{1}, r1]^2*
       (R[2, 3, 4] - 2*R[2, 3, 5])) - 8*HPL[{-2, 1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) - 8*HPL[{2, -1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) + 8*HPL[{2, 1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) + 4*HPL[{0}, r1]^3*
     (R[2, 3, 4] - R[2, 3, 5]) + 2*HPL[{-3}, r1]*(-2 + R[2, 3, 4] +
      3*R[2, 3, 5]) - 2*HPL[{-2}, r1]*HPL[{0}, r1]*
     (-2 + R[2, 3, 4] + 3*R[2, 3, 5]) + HPL[{-2, -1}, r1]*
     (6*R[2, 3, 4] - 4*(1 + R[2, 3, 5])) + 2*(-R[2, 3, 4] + R[2, 3, 5])*
     Zeta[3]

gHPL[3, {0, 2}, {1, -1, 1}] =
   HPL[{-3}, r1]*(8 + 8*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) - 12*Rb[2, 3, 4]) +
    2*HPL[{-2, -1}, r1]*R[3, 4, 5]*(4 - 5*Rb[2, 3, 4]) +
    (4*HPL[{-1}, r1]^3*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 +
    8*HPL[{2, 1}, r1]*(2 - 3*R[3, 4, 5])*Rb[2, 3, 4] -
    (32*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    2*HPL[{3}, r1]*(-1 + 3*R[3, 4, 5])*Rb[2, 3, 4] +
    4*HPL[{-2, 1}, r1]*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
    4*HPL[{2, -1}, r1]*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] -
    (4*HPL[{0}, r1]^3*(-1 + R[3, 4, 5])*(-1 + 4*Rb[2, 3, 4]))/3 +
    HPL[{-2}, r1]*HPL[{0}, r1]*(-8 - 8*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) +
      12*Rb[2, 3, 4]) + HPL[{0}, r1]^2*(2*HPL[{1}, r1]*(11 - 13*R[3, 4, 5])*
       Rb[2, 3, 4] + 4*HPL[{-1}, r1]*(R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
        Rb[2, 3, 4])) + HPL[{0}, r1]*(4*HPL[{1}, r1]^2*(6 - 7*R[3, 4, 5])*
       Rb[2, 3, 4] + 4*HPL[{-1}, r1]*HPL[{1}, r1]*(1 - 4*R[3, 4, 5])*
       Rb[2, 3, 4] + 2*HPL[{2}, r1]*(1 - 3*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{-1}, r1]^2*(4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
         (-8 + 7*Rb[2, 3, 4]))) + 2*(-1 + R[3, 4, 5])*(-4 + 5*Rb[2, 3, 4])*
     Zeta[3]

gHPL[3, {0, 2}, {1, 1, 1}] = 4*HPL[{0}, r1]^2*HPL[{1}, r1] +
    (32*HPL[{1}, r1]^3)/3 + HPL[{0}, r1]*(16*HPL[{1}, r1]^2 +
      4*HPL[{2}, r1]) - 4*HPL[{3}, r1]

gHPL[3, {1, 0}, {-1, 1, 1}] = (HPL[{-1}, r1]^3*HPL[{0}, r1]*(1 - R[2, 3, 4]))/
     3 - 6*HPL[{0}, r1]^3*HPL[{1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
    HPL[{0}, r1]^4*(-4*R[2, 3, 4] + (16*R[2, 3, 5])/3) +
    HPL[{0}, r1]^2*(HPL[{-2}, r1]*(-8 + 10*R[2, 3, 4] - 6*R[2, 3, 5]) +
      (4*Pi^2*R[2, 3, 5])/3 + 8*HPL[{2}, r1]*(1 - 3*R[2, 3, 4] +
        R[2, 3, 5]) + HPL[{1}, r1]^2*(6 - 7*R[2, 3, 4] + 2*R[2, 3, 5])) +
    HPL[{-1}, r1]^2*(2*HPL[{0}, r1]*HPL[{1}, r1]*R[2, 3, 5] +
      HPL[{0}, r1]^2*(-4 + 3*R[2, 3, 4] + 2*R[2, 3, 5])) +
    HPL[{-3}, r1]*(HPL[{0}, r1]*(8 - 10*R[2, 3, 4] + 6*R[2, 3, 5]) +
      HPL[{-1}, r1]*(-20 + 12*R[2, 3, 4] + 22*R[2, 3, 5]) +
      HPL[{1}, r1]*(-10 + 34*R[2, 3, 5])) + HPL[{-1}, r1]*
     (HPL[{3}, r1]*(22 - 14*R[2, 3, 4] - 26*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(4 - 12*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (4 - 12*R[2, 3, 5]) + 6*HPL[{0}, r1]^3*R[2, 3, 5] +
      2*HPL[{-2, -1}, r1]*(-3 + R[2, 3, 4] + 4*R[2, 3, 5]) +
      4*HPL[{2, 1}, r1]*(-2 + R[2, 3, 4] + 4*R[2, 3, 5]) +
      2*HPL[{0}, r1]^2*HPL[{1}, r1]*(-3 + R[2, 3, 4] + 7*R[2, 3, 5]) +
      HPL[{0}, r1]*(HPL[{-2}, r1]*(20 - 12*R[2, 3, 4] - 22*R[2, 3, 5]) +
        2*HPL[{1}, r1]^2*(-2 + R[2, 3, 4] + 4*R[2, 3, 5]) +
        HPL[{2}, r1]*(-22 + 14*R[2, 3, 4] + 26*R[2, 3, 5])) -
      2*(-1 + R[2, 3, 4])*Zeta[3]) + HPL[{0}, r1]*
     (HPL[{-2}, r1]*HPL[{1}, r1]*(10 - 34*R[2, 3, 5]) -
      (2*HPL[{1}, r1]^3*(1 + 2*R[2, 3, 4] - 6*R[2, 3, 5]))/3 +
      HPL[{-2, 1}, r1]*(4 - 4*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (4 - 4*R[2, 3, 5]) + HPL[{2, 1}, r1]*(4 - 14*R[2, 3, 4] +
        4*R[2, 3, 5]) + 2*HPL[{-2, -1}, r1]*(-2 + R[2, 3, 4] +
        8*R[2, 3, 5]) + HPL[{3}, r1]*(24*R[2, 3, 4] - 8*(1 + R[2, 3, 5])) +
      HPL[{1}, r1]*((4*Pi^2*(-1 + 2*R[2, 3, 5]))/3 +
        HPL[{2}, r1]*(-8 - 6*R[2, 3, 4] + 36*R[2, 3, 5])) +
      2*(R[2, 3, 4] - 5*R[2, 3, 5])*Zeta[3]) +
    HPL[{1}, r1]*(HPL[{3}, r1]*(8 + 6*R[2, 3, 4] - 36*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(4 - 16*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (4 - 16*R[2, 3, 5]) + HPL[{-2, -1}, r1]*(-8 + 20*R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(-4 - 8*R[2, 3, 4] + 24*R[2, 3, 5]) +
      2*(1 + R[2, 3, 4] - 3*R[2, 3, 5])*Zeta[3])

gHPL[3, {1, 0}, {1, -1, 1}] = -2*HPL[{-1}, r1]^4*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) + (8*Pi^2*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*
      Rb[2, 3, 4])/3 + 8*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    (4*HPL[{0}, r1]^4*(-9 + 10*R[3, 4, 5])*Rb[2, 3, 4])/3 +
    HPL[{-3}, r1]*(2*HPL[{-1}, r1]*(-3 + R[3, 4, 5]*(14 - 5*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + HPL[{0}, r1]*(-2 + R[3, 4, 5]*(8 - 36*Rb[2, 3, 4]) +
        4*Rb[2, 3, 4]) - 2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-5 + 8*Rb[2, 3, 4])) + (HPL[{-1}, r1]^3*HPL[{0}, r1]*
      (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-12 + 13*Rb[2, 3, 4])))/3 +
    HPL[{0}, r1]^3*HPL[{1}, r1]*(6 - 48*Rb[2, 3, 4] +
      R[3, 4, 5]*(-6 + 50*Rb[2, 3, 4])) + HPL[{-1}, r1]^2*
     (4*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(-1 + Rb[2, 3, 4]) -
      (4*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 + HPL[{0}, r1]^2*
       (1 - Rb[2, 3, 4] - 2*R[3, 4, 5]*(-6 + 7*Rb[2, 3, 4]))) +
    HPL[{0}, r1]^2*((4*Pi^2*(-2 + 3*R[3, 4, 5])*Rb[2, 3, 4])/3 +
      HPL[{2}, r1]*(-10 + R[3, 4, 5]*(16 - 46*Rb[2, 3, 4]) +
        26*Rb[2, 3, 4]) + HPL[{-2}, r1]*(2 - 4*Rb[2, 3, 4] +
        4*R[3, 4, 5]*(-2 + 9*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
       (2 - 51*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 53*Rb[2, 3, 4]))) +
    HPL[{0}, r1]*(2*HPL[{-2}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-5 + 8*Rb[2, 3, 4]) + HPL[{-2, 1}, r1]*(-8*R[3, 4, 5] +
        8*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*(-8*R[3, 4, 5] + 8*Rb[2, 3, 4]) +
      (2*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*(-1 + 43*Rb[2, 3, 4]))/3 +
      HPL[{2, 1}, r1]*(4 - 22*Rb[2, 3, 4] + 2*R[3, 4, 5]*(2 + Rb[2, 3, 4])) +
      2*HPL[{-2, -1}, r1]*(-7 + 3*Rb[2, 3, 4] + R[3, 4, 5]*
         (6 + 4*Rb[2, 3, 4])) + HPL[{1}, r1]*
       ((4*Pi^2*(-1 + R[3, 4, 5])*(-1 + 5*Rb[2, 3, 4]))/3 -
        2*HPL[{2}, r1]*(-1 + R[3, 4, 5])*(-4 + 13*Rb[2, 3, 4])) +
      2*HPL[{3}, r1]*(5 - 13*Rb[2, 3, 4] + R[3, 4, 5]*
         (-8 + 23*Rb[2, 3, 4])) + 2*(7 - 11*R[3, 4, 5])*Rb[2, 3, 4]*
       Zeta[3]) + HPL[{-1}, r1]*(-4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 2*Rb[2, 3, 4]) - 4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 2*Rb[2, 3, 4]) + HPL[{0}, r1]^3*(6 - 10*Rb[2, 3, 4] +
        R[3, 4, 5]*(-6 + 4*Rb[2, 3, 4])) + 4*HPL[{2, 1}, r1]*
       (2 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 4*Rb[2, 3, 4])) +
      2*HPL[{3}, r1]*(8 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-14 + 5*Rb[2, 3, 4])) +
      HPL[{-2, -1}, r1]*(6 - 6*Rb[2, 3, 4] + R[3, 4, 5]*
         (-4 + 6*Rb[2, 3, 4])) + 2*HPL[{0}, r1]^2*HPL[{1}, r1]*
       (4 - 6*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 7*Rb[2, 3, 4])) +
      HPL[{0}, r1]*(HPL[{2}, r1]*(R[3, 4, 5]*(28 - 10*Rb[2, 3, 4]) +
          8*(-2 + Rb[2, 3, 4])) +
        (4*Pi^2*(1 + R[3, 4, 5]*(-2 + Rb[2, 3, 4]) - Rb[2, 3, 4]))/3 +
        HPL[{-2}, r1]*(6 - 2*Rb[2, 3, 4] + 2*R[3, 4, 5]*
           (-14 + 5*Rb[2, 3, 4])) + HPL[{1}, r1]^2*(4 - 6*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4]))) +
      2*(-1 + R[3, 4, 5]*(3 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4])*Zeta[3]) +
    HPL[{1}, r1]*(8*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 2*Rb[2, 3, 4]) -
      4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*(-1 + 2*Rb[2, 3, 4]) +
      4*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]) +
      2*HPL[{3}, r1]*(-1 + R[3, 4, 5])*(-4 + 13*Rb[2, 3, 4]) -
      2*(-1 + R[3, 4, 5])*(-1 + 7*Rb[2, 3, 4])*Zeta[3])

gHPL[3, {1, 0}, {1, 1, 1}] = -12*HPL[{0}, r1]^3*HPL[{1}, r1] -
    (8*Pi^2*HPL[{1}, r1]^2)/3 - 8*HPL[{1}, r1]^4 +
    HPL[{-3}, r1]*(8*HPL[{-1}, r1] + 28*HPL[{0}, r1] + 44*HPL[{1}, r1]) +
    HPL[{0}, r1]^2*(-28*HPL[{-2}, r1] - 32*HPL[{1}, r1]^2 +
      36*HPL[{2}, r1]) + HPL[{-1}, r1]*(8*HPL[{0}, r1]^3 +
      8*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{0}, r1]*(-8*HPL[{-2}, r1] +
        4*HPL[{1}, r1]^2 + 16*HPL[{2}, r1]) - 16*HPL[{3}, r1] -
      8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] + 8*HPL[{2, 1}, r1]) +
    HPL[{0}, r1]*(-44*HPL[{-2}, r1]*HPL[{1}, r1] - (64*HPL[{1}, r1]^3)/3 +
      HPL[{1}, r1]*((-8*Pi^2)/3 + 64*HPL[{2}, r1]) - 36*HPL[{3}, r1] +
      16*HPL[{-2, -1}, r1] - 8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] +
      16*HPL[{2, 1}, r1]) + HPL[{1}, r1]*(-64*HPL[{3}, r1] +
      16*HPL[{-2, -1}, r1] - 24*HPL[{-2, 1}, r1] - 24*HPL[{2, -1}, r1] +
      32*HPL[{2, 1}, r1] + 4*Zeta[3])

gHPL[3, {1, 1}, {-1, 1, 1}] =
   HPL[{-1}, r1]*(HPL[{0}, r1]*HPL[{1}, r1]*(4 - 8*R[2, 3, 5]) +
      HPL[{0}, r1]^2*(-4 + 4*R[2, 3, 4] - 6*R[2, 3, 5])) +
    HPL[{-3}, r1]*(8*R[2, 3, 4] - 14*R[2, 3, 5]) +
    2*HPL[{0}, r1]^2*HPL[{1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) +
    4*HPL[{2, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) +
    HPL[{-1}, r1]^2*HPL[{0}, r1]*(2 - R[2, 3, 4] - 2*R[2, 3, 5]) +
    4*HPL[{0}, r1]^3*(R[2, 3, 4] - R[2, 3, 5]) - 2*HPL[{-2, -1}, r1]*
     (-2 + R[2, 3, 4] + 2*R[2, 3, 5]) + HPL[{-2, 1}, r1]*
     (-4 + 8*R[2, 3, 5]) + HPL[{2, -1}, r1]*(-4 + 8*R[2, 3, 5]) +
    HPL[{3}, r1]*(-14*R[2, 3, 4] + 20*R[2, 3, 5]) +
    HPL[{0}, r1]*(HPL[{2}, r1]*(14*R[2, 3, 4] - 20*R[2, 3, 5]) +
      2*HPL[{1}, r1]^2*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) +
      HPL[{-2}, r1]*(-8*R[2, 3, 4] + 14*R[2, 3, 5])) +
    2*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3]

gHPL[3, {1, 1}, {1, -1, 1}] =
   (8*HPL[{-1}, r1]^3*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 +
    4*HPL[{-2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) -
    8*HPL[{0}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    (32*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    4*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
    2*HPL[{-3}, r1]*(-5 + R[3, 4, 5]*(7 - 16*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]) +
    2*HPL[{-2}, r1]*HPL[{0}, r1]*(5 - 9*Rb[2, 3, 4] +
      R[3, 4, 5]*(-7 + 16*Rb[2, 3, 4])) + 2*HPL[{3}, r1]*
     (5 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 22*Rb[2, 3, 4])) +
    HPL[{0}, r1]^2*(6*HPL[{-1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + HPL[{1}, r1]*(-2 + R[3, 4, 5]*(2 - 24*Rb[2, 3, 4]) +
        22*Rb[2, 3, 4])) + HPL[{0}, r1]*(-6*HPL[{-1}, r1]^2*R[3, 4, 5]*
       (-1 + Rb[2, 3, 4]) + HPL[{2}, r1]*
       (-10 + R[3, 4, 5]*(14 - 44*Rb[2, 3, 4]) + 30*Rb[2, 3, 4]) +
      HPL[{1}, r1]^2*(-2 + R[3, 4, 5]*(2 - 36*Rb[2, 3, 4]) +
        34*Rb[2, 3, 4])) + 4*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]

gHPL[3, {1, 1}, {1, 1, 1}] = 8*HPL[{0}, r1]^2*HPL[{1}, r1] +
    24*HPL[{0}, r1]*HPL[{1}, r1]^2 + (32*HPL[{1}, r1]^3)/3 +
    HPL[{-1}, r1]*(-8*HPL[{0}, r1]^2 - 8*HPL[{0}, r1]*HPL[{1}, r1]) +
    8*HPL[{-2, 1}, r1] + 8*HPL[{2, -1}, r1] - 16*HPL[{2, 1}, r1]

gHPL[3, {2, 0}, {-1, 1, 1}] = HPL[{2, 1}, r1]*(8 - 16*R[2, 3, 5]) +
    HPL[{0}, r1]^2*HPL[{1}, r1]*(4 - 8*R[2, 3, 5]) -
    (4*HPL[{0}, r1]^3*R[2, 3, 5])/3 + 8*HPL[{3}, r1]*R[2, 3, 5] +
    HPL[{0}, r1]*(HPL[{1}, r1]^2*(4 - 8*R[2, 3, 5]) -
      8*HPL[{2}, r1]*R[2, 3, 5]) + 8*R[2, 3, 5]*Zeta[3]

gHPL[3, {2, 0}, {1, -1, 1}] =
   (4*HPL[{-1}, r1]^3*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 -
    2*HPL[{-2, -1}, r1]*(-1 + 5*R[3, 4, 5])*(-1 + Rb[2, 3, 4]) +
    (4*HPL[{0}, r1]^3*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4])/3 -
    (32*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    2*HPL[{3}, r1]*(-1 + R[3, 4, 5])*(-2 + 3*Rb[2, 3, 4]) -
    8*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]) +
    4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
    4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
    HPL[{-2}, r1]*HPL[{0}, r1]*(4 - 4*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    HPL[{-3}, r1]*(-4 + R[3, 4, 5]*(4 + 8*Rb[2, 3, 4])) +
    HPL[{0}, r1]^2*(2*HPL[{-1}, r1]*(-4 + R[3, 4, 5]*(6 - 8*Rb[2, 3, 4]) +
        6*Rb[2, 3, 4]) - 2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-2 + 13*Rb[2, 3, 4])) + HPL[{0}, r1]*
     (-2*HPL[{2}, r1]*(-1 + R[3, 4, 5])*(-2 + 3*Rb[2, 3, 4]) -
      4*HPL[{-1}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) -
      4*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*(-1 + 7*Rb[2, 3, 4]) +
      HPL[{-1}, r1]^2*(-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 7*Rb[2, 3, 4]))) +
    2*(-1 + 5*R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]

gHPL[3, {2, 0}, {1, 1, 1}] = 4*HPL[{0}, r1]^2*HPL[{1}, r1] +
    (32*HPL[{1}, r1]^3)/3 + HPL[{0}, r1]*(16*HPL[{1}, r1]^2 +
      4*HPL[{2}, r1]) - 4*HPL[{3}, r1]

gHPL[3, {2, 1}, {-1, 1, 1}] = g[3, {2, 1}, {-1, 1, 1}]

gHPL[3, {2, 1}, {1, -1, 1}] = g[3, {2, 1}, {1, -1, 1}]

gHPL[3, {2, 1}, {1, 1, 1}] = g[3, {2, 1}, {1, 1, 1}]

gHPL[4, {0, 0}, {-1, 1, 1}] = 32*HPL[{-2, 1, -2, 1, 1}, r1] +
    HPL[{2, 1, 1, -2, -1}, r1]*(40 - 22*R[2, 3, 4]) +
    HPL[{-2, 1, -2, -1, 1}, r1]*(8 - 8*R[2, 3, 4]) +
    HPL[{-2, 1, -2, 1, -1}, r1]*(8 - 8*R[2, 3, 4]) +
    HPL[{2, 2, -2, 1}, r1]*(56 - 4*R[2, 3, 4]) + HPL[{2, 2, 2, -1}, r1]*
     (56 - 4*R[2, 3, 4]) + HPL[{2, 2, 1, -2}, r1]*(72 - 4*R[2, 3, 4]) +
    HPL[{2, 1, -2, -1, 1}, r1]*(8 - 2*R[2, 3, 4]) +
    HPL[{-3, -2, 1, 1}, r1]*(26 - 2*R[2, 3, 4]) + HPL[{-3, 2, -1, 1}, r1]*
     (26 - 2*R[2, 3, 4]) + HPL[{-3, 2, 1, -1}, r1]*(26 - 2*R[2, 3, 4]) +
    HPL[{2, -2, 2, 1}, r1]*(36 - 2*R[2, 3, 4]) +
    (HPL[{-1}, r1]^6*HPL[{0}, r1]*(1 - R[2, 3, 4]))/360 +
    24*HPL[{-2, -2, 1, -1, -1}, r1]*(-4 + R[2, 3, 4]) -
    8*HPL[{-2, 1, 1, -2, -1}, r1]*(-4 + R[2, 3, 4]) -
    (11*HPL[{-1}, r1]^5*HPL[{0}, r1]^2*(-1 + R[2, 3, 4]))/60 -
    (40*HPL[{0}, r1]^6*HPL[{1}, r1]*(-1 + R[2, 3, 4]))/3 +
    48*HPL[{2, 1, 2, 1, 1}, r1]*(1 + R[2, 3, 4]) +
    144*HPL[{2, 2, 1, 1, 1}, r1]*(1 + R[2, 3, 4]) -
    2*HPL[{2, -2, -1, 1, 1}, r1]*(28 + R[2, 3, 4]) -
    10*HPL[{3, 1, 1, 2}, r1]*(8 + 3*R[2, 3, 4]) - 10*HPL[{3, 1, 2, 1}, r1]*
     (8 + 3*R[2, 3, 4]) - 10*HPL[{3, 2, 1, 1}, r1]*(8 + 3*R[2, 3, 4]) +
    (4*Pi^2*HPL[{2, 2, 1}, r1]*(-12 + 5*R[2, 3, 4]))/3 +
    HPL[{2, -2, 1, 1, 1}, r1]*(-4 + 6*R[2, 3, 4]) +
    HPL[{2, 1, -2, 1, 1}, r1]*(-4 + 6*R[2, 3, 4]) +
    HPL[{2, 1, 1, -2, 1}, r1]*(-4 + 6*R[2, 3, 4]) +
    HPL[{2, 1, 1, 2, -1}, r1]*(-4 + 6*R[2, 3, 4]) +
    HPL[{2, 1, 2, -1, 1}, r1]*(-4 + 6*R[2, 3, 4]) +
    HPL[{2, 1, 2, 1, -1}, r1]*(-4 + 6*R[2, 3, 4]) +
    HPL[{2, 2, -1, 1, 1}, r1]*(-4 + 6*R[2, 3, 4]) +
    HPL[{2, 2, 1, -1, 1}, r1]*(-4 + 6*R[2, 3, 4]) +
    HPL[{2, 2, 1, 1, -1}, r1]*(-4 + 6*R[2, 3, 4]) -
    2*HPL[{-3, -1, 1, 2}, r1]*(7 + 6*R[2, 3, 4]) -
    2*HPL[{-3, 1, -1, 2}, r1]*(7 + 6*R[2, 3, 4]) -
    2*HPL[{3, -1, -1, 2}, r1]*(7 + 6*R[2, 3, 4]) -
    2*HPL[{2, 1, 1, 1, -2}, r1]*(22 + 9*R[2, 3, 4]) +
    HPL[{-3, 1, 1, 2}, r1]*(4 + 26*R[2, 3, 4]) + HPL[{3, -1, 1, 2}, r1]*
     (4 + 26*R[2, 3, 4]) + HPL[{3, 1, -1, 2}, r1]*(4 + 26*R[2, 3, 4]) +
    HPL[{-3, 1, 2, 1}, r1]*(-68 + 30*R[2, 3, 4]) +
    HPL[{3, -1, 2, 1}, r1]*(-68 + 30*R[2, 3, 4]) +
    HPL[{-3, 2, 1, 1}, r1]*(-132 + 34*R[2, 3, 4]) -
    4*HPL[{2, 1, -1, 1, -2}, r1]*(R[2, 3, 4] + 2*(-5 + R[2, 3, 5])) -
    4*HPL[{2, 1, 1, -1, -2}, r1]*(R[2, 3, 4] + 2*(-5 + R[2, 3, 5])) +
    (Pi^2*HPL[{3, 2}, r1]*(19*R[2, 3, 4] + 160*(-1 + R[2, 3, 5])))/3 +
    HPL[{5, -1, -1}, r1]*(740 + 3540*R[2, 3, 4] - 6652*R[2, 3, 5]) +
    HPL[{-4, -2, -1}, r1]*(-286 + 1798*R[2, 3, 4] - 2482*R[2, 3, 5]) +
    HPL[{-5, -1, -1}, r1]*(-3220 + 4392*R[2, 3, 4] - 2166*R[2, 3, 5]) +
    HPL[{4, -2, -1}, r1]*(-812 + 2022*R[2, 3, 4] - 2076*R[2, 3, 5]) +
    HPL[{-4, -1, -2}, r1]*(-136 + 682*R[2, 3, 4] - 910*R[2, 3, 5]) +
    HPL[{-3, -3, -1}, r1]*(-174 + 642*R[2, 3, 4] - 868*R[2, 3, 5]) +
    HPL[{-4, -3}, r1]*(738 + 148*R[2, 3, 4] - 796*R[2, 3, 5]) +
    HPL[{4, 3}, r1]*(704 - 90*R[2, 3, 4] - 784*R[2, 3, 5]) +
    HPL[{3, -1, -3}, r1]*(-138 + 574*R[2, 3, 4] - 758*R[2, 3, 5]) +
    HPL[{-4, 1, 2}, r1]*(-158 + 594*R[2, 3, 4] - 744*R[2, 3, 5]) +
    HPL[{4, -1, 2}, r1]*(-158 + 594*R[2, 3, 4] - 744*R[2, 3, 5]) +
    2*HPL[{4, -1, -2}, r1]*(-159 + 583*R[2, 3, 4] - 709*R[2, 3, 5]) +
    HPL[{3, -3, -1}, r1]*(-174 + 608*R[2, 3, 4] - 674*R[2, 3, 5]) +
    4*HPL[{-5, -2}, r1]*(658 + 32*R[2, 3, 4] - 611*R[2, 3, 5]) -
    4*HPL[{-5, 2}, r1]*(434 + 83*R[2, 3, 4] - 568*R[2, 3, 5]) +
    HPL[{-3, 1, -1, -1, -1}, r1]*(184 + 60*R[2, 3, 4] - 552*R[2, 3, 5]) +
    HPL[{-3, -1, 1, -1, -1}, r1]*(-8 + 108*R[2, 3, 4] - 552*R[2, 3, 5]) +
    HPL[{-3, -1, -1, 1, -1}, r1]*(168 + 60*R[2, 3, 4] - 536*R[2, 3, 5]) +
    HPL[{-3, -1, -1, -1, 1}, r1]*(432 - 12*R[2, 3, 4] - 512*R[2, 3, 5]) +
    HPL[{3, 1, 1, -1, -1}, r1]*(56 + 58*R[2, 3, 4] - 504*R[2, 3, 5]) -
    (Pi^2*HPL[{-4, -1}, r1]*(199 + 140*R[2, 3, 4] - 469*R[2, 3, 5]))/3 +
    HPL[{3, -2, -2}, r1]*(-92 + 352*R[2, 3, 4] - 440*R[2, 3, 5]) +
    (Pi^2*HPL[{-4, 1}, r1]*(171 + 248*R[2, 3, 4] - 427*R[2, 3, 5]))/3 +
    (Pi^2*HPL[{4, -1}, r1]*(171 + 248*R[2, 3, 4] - 427*R[2, 3, 5]))/3 +
    HPL[{3, 1, -1, 1, -1}, r1]*(104 + 98*R[2, 3, 4] - 424*R[2, 3, 5]) -
    4*HPL[{-5, 1, 1}, r1]*(269 + 73*R[2, 3, 4] - 395*R[2, 3, 5]) -
    4*HPL[{5, -1, 1}, r1]*(269 + 73*R[2, 3, 4] - 395*R[2, 3, 5]) -
    4*HPL[{5, 1, -1}, r1]*(269 + 73*R[2, 3, 4] - 395*R[2, 3, 5]) +
    HPL[{-3, 1, -1, 1, 1}, r1]*(72 + 114*R[2, 3, 4] - 392*R[2, 3, 5]) +
    HPL[{-3, 1, 1, -1, 1}, r1]*(72 + 114*R[2, 3, 4] - 392*R[2, 3, 5]) +
    HPL[{-3, 1, 1, 1, -1}, r1]*(72 + 114*R[2, 3, 4] - 392*R[2, 3, 5]) +
    HPL[{3, -1, 1, 1, -1}, r1]*(72 + 114*R[2, 3, 4] - 392*R[2, 3, 5]) +
    HPL[{3, -1, 1, -1, 1}, r1]*(56 + 122*R[2, 3, 4] - 376*R[2, 3, 5]) +
    HPL[{-3, -2, -2}, r1]*(-52 + 252*R[2, 3, 4] - 342*R[2, 3, 5]) +
    HPL[{3, -2, 2}, r1]*(-18 + 212*R[2, 3, 4] - 272*R[2, 3, 5]) +
    8*HPL[{-5, 1, -1}, r1]*(196 + 12*R[2, 3, 4] - 263*R[2, 3, 5]) +
    6*HPL[{-4, -1, -1, 1}, r1]*(95 + 8*R[2, 3, 4] - 227*R[2, 3, 5]) +
    6*HPL[{-4, -1, 1, -1}, r1]*(95 + 8*R[2, 3, 4] - 227*R[2, 3, 5]) +
    6*HPL[{-4, 1, -1, -1}, r1]*(95 + 8*R[2, 3, 4] - 227*R[2, 3, 5]) +
    6*HPL[{4, -1, -1, -1}, r1]*(95 + 8*R[2, 3, 4] - 227*R[2, 3, 5]) +
    (2*Pi^2*HPL[{5}, r1]*(148 + 3*R[2, 3, 4] - 196*R[2, 3, 5]))/3 +
    4*HPL[{-4, 1, 1, 1}, r1]*(-74 + 86*R[2, 3, 4] - 191*R[2, 3, 5]) +
    4*HPL[{4, -1, 1, 1}, r1]*(-74 + 86*R[2, 3, 4] - 191*R[2, 3, 5]) +
    4*HPL[{4, 1, -1, 1}, r1]*(-74 + 86*R[2, 3, 4] - 191*R[2, 3, 5]) +
    4*HPL[{4, 1, 1, -1}, r1]*(-74 + 86*R[2, 3, 4] - 191*R[2, 3, 5]) +
    2*HPL[{-3, -1, 1, 1, 1}, r1]*(92 + 61*R[2, 3, 4] - 188*R[2, 3, 5]) +
    2*HPL[{3, 1, -1, -1, 1}, r1]*(76 + 69*R[2, 3, 4] - 172*R[2, 3, 5]) -
    (Pi^2*HPL[{-3, -1, -1}, r1]*(84 + R[2, 3, 4] - 161*R[2, 3, 5]))/3 -
    6*HPL[{4, 1, 1, 1}, r1]*(56 + 61*R[2, 3, 4] - 128*R[2, 3, 5]) +
    (2*Pi^2*HPL[{-3, 2}, r1]*(65 + 11*R[2, 3, 4] - 76*R[2, 3, 5]))/3 +
    (Pi^2*HPL[{3, -2}, r1]*(47 + 54*R[2, 3, 4] - 69*R[2, 3, 5]))/3 +
    HPL[{-4, 2, -1}, r1]*(262 - 36*R[2, 3, 4] - 66*R[2, 3, 5]) -
    6*HPL[{-3, 1, 1, 1, 1}, r1]*(10 + 19*R[2, 3, 4] - 64*R[2, 3, 5]) -
    6*HPL[{3, -1, 1, 1, 1}, r1]*(10 + 19*R[2, 3, 4] - 64*R[2, 3, 5]) -
    6*HPL[{3, 1, -1, 1, 1}, r1]*(10 + 19*R[2, 3, 4] - 64*R[2, 3, 5]) -
    6*HPL[{3, 1, 1, -1, 1}, r1]*(10 + 19*R[2, 3, 4] - 64*R[2, 3, 5]) -
    6*HPL[{3, 1, 1, 1, -1}, r1]*(10 + 19*R[2, 3, 4] - 64*R[2, 3, 5]) -
    2*Pi^2*HPL[{4, 1}, r1]*(34 + 22*R[2, 3, 4] - 55*R[2, 3, 5]) +
    HPL[{3, -3, 1}, r1]*(38 - 4*R[2, 3, 4] - 54*R[2, 3, 5]) +
    HPL[{3, 3, -1}, r1]*(38 - 4*R[2, 3, 4] - 54*R[2, 3, 5]) +
    (Pi^2*HPL[{3, -1, -1}, r1]*(-7 + 44*R[2, 3, 4] - 45*R[2, 3, 5]))/3 +
    (2*Pi^2*HPL[{-2, -1, -1, 1}, r1]*(3 + 15*R[2, 3, 4] - 43*R[2, 3, 5]))/3 +
    (2*Pi^2*HPL[{-2, -1, 1, -1}, r1]*(3 + 15*R[2, 3, 4] - 43*R[2, 3, 5]))/3 +
    (2*Pi^2*HPL[{-2, 1, -1, -1}, r1]*(3 + 15*R[2, 3, 4] - 43*R[2, 3, 5]))/3 +
    (2*Pi^2*HPL[{2, -1, -1, -1}, r1]*(3 + 15*R[2, 3, 4] - 43*R[2, 3, 5]))/3 -
    8*HPL[{-2, -1, -1, -1, 1, 1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, -1, -1, 1, -1, 1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, -1, -1, 1, 1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, -1, 1, -1, -1, 1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, -1, 1, -1, 1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, -1, 1, 1, -1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, 1, -1, -1, -1, 1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, 1, -1, -1, 1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, 1, -1, 1, -1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{-2, 1, 1, -1, -1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{2, -1, -1, -1, -1, 1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{2, -1, -1, -1, 1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{2, -1, -1, 1, -1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{2, -1, 1, -1, -1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) -
    8*HPL[{2, 1, -1, -1, -1, -1}, r1]*(8 + 9*R[2, 3, 4] - 38*R[2, 3, 5]) +
    (Pi^2*HPL[{-3, 1, -1}, r1]*(-15 + 36*R[2, 3, 4] - 37*R[2, 3, 5]))/3 +
    HPL[{2, 2, -1, -1, -1}, r1]*(96 - 68*R[2, 3, 4] - 36*R[2, 3, 5]) +
    HPL[{3, -2, -1, 1}, r1]*(54 - 12*R[2, 3, 4] - 32*R[2, 3, 5]) +
    HPL[{3, -2, 1, -1}, r1]*(54 - 12*R[2, 3, 4] - 32*R[2, 3, 5]) +
    HPL[{3, 2, -1, -1}, r1]*(54 - 12*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, -1, -1, 1, 1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, -1, 1, -1, 1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, -1, 1, 1, -1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, -1, 1, 1, 1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, 1, -1, -1, 1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, 1, -1, 1, -1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, 1, -1, 1, 1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, 1, 1, -1, -1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, 1, 1, -1, 1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{-2, 1, 1, 1, -1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, -1, -1, -1, 1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, -1, -1, 1, -1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, -1, -1, 1, 1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, -1, 1, -1, -1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, -1, 1, -1, 1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, -1, 1, 1, -1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, 1, -1, -1, -1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, 1, -1, -1, 1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, 1, -1, 1, -1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    8*HPL[{2, 1, 1, -1, -1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
    (Pi^2*HPL[{-3, -1, 1}, r1]*(-23 + 28*R[2, 3, 4] - 29*R[2, 3, 5]))/3 -
    12*HPL[{-2, -1, 1, 1, 1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{-2, 1, -1, 1, 1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{-2, 1, 1, -1, 1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{-2, 1, 1, 1, -1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{-2, 1, 1, 1, 1, -1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, -1, -1, 1, 1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, -1, 1, -1, 1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, -1, 1, 1, -1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, -1, 1, 1, 1, -1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, 1, -1, -1, 1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, 1, -1, 1, -1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, 1, -1, 1, 1, -1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, 1, 1, -1, -1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, 1, 1, -1, 1, -1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    12*HPL[{2, 1, 1, 1, -1, -1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
    (4*Pi^2*HPL[{-3, -2}, r1]*(10 + 7*R[2, 3, 4] - 17*R[2, 3, 5]))/3 +
    4*HPL[{3, -2, -1, -1}, r1]*(-73 + 30*R[2, 3, 4] - 17*R[2, 3, 5]) +
    2*HPL[{-3, -2, -1, -1}, r1]*(72 + 56*R[2, 3, 4] - 13*R[2, 3, 5]) +
    6*HPL[{-2, -2, -1, -1, -1}, r1]*(-26 + 35*R[2, 3, 4] - 10*R[2, 3, 5]) +
    HPL[{2, 1, -2, 1, -1}, r1]*(16 - 6*R[2, 3, 4] - 8*R[2, 3, 5]) +
    HPL[{2, 2, -1, 1, -1}, r1]*(16 - 6*R[2, 3, 4] - 8*R[2, 3, 5]) +
    (Pi^2*HPL[{-2, -2, -1}, r1]*(4 + R[2, 3, 4] - 8*R[2, 3, 5]))/3 +
    48*HPL[{3, 1, 1, 1, 1}, r1]*(7 + 9*R[2, 3, 4] - 8*R[2, 3, 5]) +
    12*Pi^2*HPL[{2, 1, 1, 1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) +
    80*HPL[{-2, -1, -1, -1, -1, 1}, r1]*(2 - 5*R[2, 3, 5]) +
    80*HPL[{-2, -1, -1, -1, 1, -1}, r1]*(2 - 5*R[2, 3, 5]) +
    80*HPL[{-2, -1, -1, 1, -1, -1}, r1]*(2 - 5*R[2, 3, 5]) +
    80*HPL[{-2, -1, 1, -1, -1, -1}, r1]*(2 - 5*R[2, 3, 5]) +
    80*HPL[{-2, 1, -1, -1, -1, -1}, r1]*(2 - 5*R[2, 3, 5]) +
    80*HPL[{2, -1, -1, -1, -1, -1}, r1]*(2 - 5*R[2, 3, 5]) +
    48*HPL[{-2, 1, 1, 1, 1, 1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
    48*HPL[{2, -1, 1, 1, 1, 1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
    48*HPL[{2, 1, -1, 1, 1, 1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
    48*HPL[{2, 1, 1, -1, 1, 1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
    48*HPL[{2, 1, 1, 1, -1, 1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
    48*HPL[{2, 1, 1, 1, 1, -1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
    2*HPL[{-3, -1, 2, 1}, r1]*(16 + 6*R[2, 3, 4] - 5*R[2, 3, 5]) +
    8*HPL[{3, 1, -2, -1}, r1]*(-23 + 3*R[2, 3, 4] - 4*R[2, 3, 5]) +
    4*HPL[{2, -2, -1, 1, -1}, r1]*(-1 + 3*R[2, 3, 4] - 4*R[2, 3, 5]) +
    HPL[{-4, 2, 1}, r1]*(-182 + 26*R[2, 3, 4] - 4*R[2, 3, 5]) -
    120*HPL[{2, 1, 1, 1, 1, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
    4*HPL[{-2, -2, -2, 1}, r1]*(-5 + R[2, 3, 4] - R[2, 3, 5]) +
    4*HPL[{2, -1, -2, -2}, r1]*(-5 + R[2, 3, 4] - R[2, 3, 5]) -
    (4*Pi^2*HPL[{-2, -2, 1}, r1]*(1 + R[2, 3, 4] - R[2, 3, 5]))/3 +
    (4*Pi^2*HPL[{2, -1, -2}, r1]*(1 + R[2, 3, 4] - R[2, 3, 5]))/3 +
    4*HPL[{-2, 1, -2, -1, -1}, r1]*(-31 + 6*R[2, 3, 4] - R[2, 3, 5]) +
    8*HPL[{-2, -2, -1, 1, -1}, r1]*(-1 + R[2, 3, 5]) +
    4*HPL[{2, 1, -1, -1, -2}, r1]*(-1 + R[2, 3, 5]) +
    4*HPL[{2, -1, -1, -2, -1}, r1]*(59 - 15*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{2, -1, -1, -1, -2}, r1]*(35 - 9*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{-2, -1, -2, -1, 1}, r1]*(11 - 3*R[2, 3, 4] + R[2, 3, 5]) +
    8*HPL[{2, 1, -1, -2, -1}, r1]*(3 - R[2, 3, 4] + R[2, 3, 5]) +
    8*HPL[{2, -1, 1, -2, -1}, r1]*(1 + R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{2, -1, -2, 1, -1}, r1]*(-3 + 2*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{2, -1, -1, 1, -2}, r1]*(-3 + 2*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{2, -1, 1, -1, -2}, r1]*(-3 + 2*R[2, 3, 4] + R[2, 3, 5]) +
    8*HPL[{2, -1, -2, -1, 1}, r1]*(-4 + 3*R[2, 3, 4] + R[2, 3, 5]) -
    4*HPL[{-2, -2, -1, 1, 1}, r1]*(-5 + 4*R[2, 3, 4] + R[2, 3, 5]) -
    4*HPL[{-2, -2, 1, -1, 1}, r1]*(-5 + 4*R[2, 3, 4] + R[2, 3, 5]) -
    4*HPL[{-2, -2, 1, 1, -1}, r1]*(-5 + 4*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{2, -1, -1, -2, 1}, r1]*(-5 + 4*R[2, 3, 4] + R[2, 3, 5]) -
    4*HPL[{2, -1, 2, -1, -1}, r1]*(-5 + 4*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{3, 1, -2, 1}, r1]*(38 + 7*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{3, 1, 2, -1}, r1]*(38 + 7*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{3, -2, 1, 1}, r1]*(-34 + 11*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{3, 2, -1, 1}, r1]*(-34 + 11*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{3, 2, 1, -1}, r1]*(-34 + 11*R[2, 3, 4] + R[2, 3, 5]) +
    6*HPL[{-3, -1, -2, -1}, r1]*(-4 + 20*R[2, 3, 4] + R[2, 3, 5]) +
    2*HPL[{-3, -1, -1, -2}, r1]*(-46 + 53*R[2, 3, 4] + R[2, 3, 5]) +
    HPL[{3, -1, -1, -2}, r1]*(54 - 2*R[2, 3, 4] + 2*R[2, 3, 5]) -
    4*HPL[{2, -1, 1, 1, -2}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) +
    4*HPL[{2, -1, 2, -1, 1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) -
    4*HPL[{2, 1, -1, -2, 1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) -
    8*HPL[{2, 1, -1, 2, -1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) -
    4*HPL[{2, -1, -2, 1, 1}, r1]*(6 + R[2, 3, 4] + 2*R[2, 3, 5]) -
    4*HPL[{2, -1, 1, -2, 1}, r1]*(6 + R[2, 3, 4] + 2*R[2, 3, 5]) -
    (Pi^2*HPL[{2, -2, 1}, r1]*(-28 + 25*R[2, 3, 4] + 2*R[2, 3, 5]))/3 -
    (Pi^2*HPL[{2, 2, -1}, r1]*(-28 + 25*R[2, 3, 4] + 2*R[2, 3, 5]))/3 -
    (Pi^2*HPL[{2, 1, -2}, r1]*(-24 + 27*R[2, 3, 4] + 2*R[2, 3, 5]))/3 -
    4*HPL[{2, 1, -2, -1, -1}, r1]*(-17 + 8*R[2, 3, 4] + 3*R[2, 3, 5]) +
    80*HPL[{6, 1}, r1]*(21 - 12*R[2, 3, 4] + 4*R[2, 3, 5]) +
    2*HPL[{2, -2, 1, 1, -1}, r1]*(R[2, 3, 4] + 4*R[2, 3, 5]) +
    4*HPL[{-2, -2, -1, -1, 1}, r1]*(31 - 9*R[2, 3, 4] + 5*R[2, 3, 5]) +
    HPL[{-3, 1, -2, 1}, r1]*(-56 - 18*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{-3, 1, 2, -1}, r1]*(-56 - 18*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{3, -1, -2, 1}, r1]*(-56 - 18*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{3, -1, 2, -1}, r1]*(-56 - 18*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{-3, 1, 1, -2}, r1]*(-134 - 6*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{3, -1, 1, -2}, r1]*(-134 - 6*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{3, 1, -1, -2}, r1]*(-134 - 6*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{2, -2, 1, -2}, r1]*(-14 - 6*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{2, 2, -1, -2}, r1]*(-14 - 6*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{2, -2, -2, 1}, r1]*(-10 - 6*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{2, -2, 2, -1}, r1]*(-10 - 6*R[2, 3, 4] + 6*R[2, 3, 5]) +
    HPL[{2, 1, -2, -2}, r1]*(38 - 6*R[2, 3, 4] + 6*R[2, 3, 5]) -
    4*HPL[{2, -2, 1, -1, -1}, r1]*(-9 + 5*R[2, 3, 4] + 6*R[2, 3, 5]) -
    2*HPL[{2, 1, 2, -1, -1}, r1]*(-12 + 5*R[2, 3, 4] + 8*R[2, 3, 5]) +
    2*HPL[{-3, -1, 1, -2}, r1]*(67 - 9*R[2, 3, 4] + 9*R[2, 3, 5]) +
    HPL[{-3, 1, -1, -2}, r1]*(94 - 10*R[2, 3, 4] + 10*R[2, 3, 5]) -
    (2*Pi^2*HPL[{-2, -1, 1, 1}, r1]*(-22 + 15*R[2, 3, 4] + 10*R[2, 3, 5]))/
     3 - (2*Pi^2*HPL[{-2, 1, -1, 1}, r1]*(-22 + 15*R[2, 3, 4] +
       10*R[2, 3, 5]))/3 - (2*Pi^2*HPL[{-2, 1, 1, -1}, r1]*
      (-22 + 15*R[2, 3, 4] + 10*R[2, 3, 5]))/3 -
    (2*Pi^2*HPL[{2, -1, -1, 1}, r1]*(-22 + 15*R[2, 3, 4] + 10*R[2, 3, 5]))/
     3 - (2*Pi^2*HPL[{2, -1, 1, -1}, r1]*(-22 + 15*R[2, 3, 4] +
       10*R[2, 3, 5]))/3 - (2*Pi^2*HPL[{2, 1, -1, -1}, r1]*
      (-22 + 15*R[2, 3, 4] + 10*R[2, 3, 5]))/3 + 64*HPL[{3, 3, 1}, r1]*
     (2 - 9*R[2, 3, 4] + 12*R[2, 3, 5]) - 40*HPL[{-6, 1}, r1]*
     (27 + 8*R[2, 3, 4] + 12*R[2, 3, 5]) - 40*HPL[{6, -1}, r1]*
     (27 + 8*R[2, 3, 4] + 12*R[2, 3, 5]) + HPL[{2, 2, -2, -1}, r1]*
     (-70 + 4*R[2, 3, 4] + 16*R[2, 3, 5]) + HPL[{2, -2, 1, -1, 1}, r1]*
     (-8 + 6*R[2, 3, 4] + 16*R[2, 3, 5]) +
    (4*Pi^2*HPL[{-2, 1, 1, 1}, r1]*(-13 + 8*R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
    (4*Pi^2*HPL[{2, -1, 1, 1}, r1]*(-13 + 8*R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
    (4*Pi^2*HPL[{2, 1, -1, 1}, r1]*(-13 + 8*R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
    (4*Pi^2*HPL[{2, 1, 1, -1}, r1]*(-13 + 8*R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
    HPL[{-2, -2, -2, -1}, r1]*(12 - 18*R[2, 3, 4] + 20*R[2, 3, 5]) -
    2*HPL[{2, 2, 1, -1, -1}, r1]*(4 + 13*R[2, 3, 4] + 24*R[2, 3, 5]) +
    HPL[{2, -2, -1, -2}, r1]*(10 - 2*R[2, 3, 4] + 26*R[2, 3, 5]) +
    (Pi^2*HPL[{2, -2, -1}, r1]*(-17 + 4*R[2, 3, 4] + 29*R[2, 3, 5]))/3 +
    8*HPL[{3, 2, 2}, r1]*(4 - 27*R[2, 3, 4] + 32*R[2, 3, 5]) +
    HPL[{2, 2, -1, -1, 1}, r1]*(40 + 14*R[2, 3, 4] + 32*R[2, 3, 5]) -
    4*HPL[{4, -2, 1}, r1]*(23 + 3*R[2, 3, 4] + 33*R[2, 3, 5]) -
    4*HPL[{4, 2, -1}, r1]*(23 + 3*R[2, 3, 4] + 33*R[2, 3, 5]) +
    (HPL[{0}, r1]^7*(-34*R[2, 3, 4] + 35*R[2, 3, 5]))/9 +
    HPL[{-3, 1, -2, -1}, r1]*(14 - 2*R[2, 3, 4] + 42*R[2, 3, 5]) +
    HPL[{3, -1, -2, -1}, r1]*(14 - 2*R[2, 3, 4] + 42*R[2, 3, 5]) -
    (Pi^2*HPL[{-3, 1, 1}, r1]*(-100 + 87*R[2, 3, 4] + 46*R[2, 3, 5]))/3 -
    (Pi^2*HPL[{3, -1, 1}, r1]*(-100 + 87*R[2, 3, 4] + 46*R[2, 3, 5]))/3 -
    (Pi^2*HPL[{3, 1, -1}, r1]*(-100 + 87*R[2, 3, 4] + 46*R[2, 3, 5]))/3 +
    HPL[{2, -2, -1, -1, -1}, r1]*(188 - 36*R[2, 3, 4] + 48*R[2, 3, 5]) +
    HPL[{2, -2, -2, -1}, r1]*(26 - 2*R[2, 3, 4] + 50*R[2, 3, 5]) +
    HPL[{-2}, r1]^3*HPL[{0}, r1]*(26/3 - 42*R[2, 3, 4] + 57*R[2, 3, 5]) +
    20*HPL[{-6, -1}, r1]*(-1 + 80*R[2, 3, 4] + 60*R[2, 3, 5]) -
    240*HPL[{7}, r1]*(-71 + 38*R[2, 3, 4] + 62*R[2, 3, 5]) +
    4*HPL[{-3, -2, 2}, r1]*(6 - 55*R[2, 3, 4] + 66*R[2, 3, 5]) -
    2*HPL[{-3, -1, 2, -1}, r1]*(-96 + 23*R[2, 3, 4] + 66*R[2, 3, 5]) -
    2*HPL[{-3, -2, -1, 1}, r1]*(-50 + 15*R[2, 3, 4] + 68*R[2, 3, 5]) -
    2*HPL[{-3, -2, 1, -1}, r1]*(-50 + 15*R[2, 3, 4] + 68*R[2, 3, 5]) -
    2*HPL[{-3, 2, -1, -1}, r1]*(-50 + 15*R[2, 3, 4] + 68*R[2, 3, 5]) +
    (2*Pi^2*HPL[{3, 1, 1}, r1]*(-106 + 43*R[2, 3, 4] + 72*R[2, 3, 5]))/3 -
    2*HPL[{-3, -1, -1, 2}, r1]*(-53 + 16*R[2, 3, 4] + 73*R[2, 3, 5]) -
    2*HPL[{-3, -1, -2, 1}, r1]*(-56 + 15*R[2, 3, 4] + 74*R[2, 3, 5]) +
    24*HPL[{5, 1, 1}, r1]*(78 - 131*R[2, 3, 4] + 126*R[2, 3, 5]) +
    (Pi^2*HPL[{-2, -1, -1, -1}, r1]*(-71 + 7*R[2, 3, 4] + 128*R[2, 3, 5]))/
     3 - 4*HPL[{3, -1, -1, -1, -1}, r1]*(-256 + 39*R[2, 3, 4] +
      132*R[2, 3, 5]) + 6*HPL[{4, 1, -2}, r1]*(51 - 193*R[2, 3, 4] +
      214*R[2, 3, 5]) + HPL[{-3, 2, -2}, r1]*(26 - 218*R[2, 3, 4] +
      278*R[2, 3, 5]) + 4*HPL[{-4, -1, -1, -1}, r1]*
     (-295 + 203*R[2, 3, 4] + 317*R[2, 3, 5]) + 6*HPL[{4, 2, 1}, r1]*
     (96 - 293*R[2, 3, 4] + 384*R[2, 3, 5]) + HPL[{3, 1, -1, -1, -1}, r1]*
     (68 - 232*R[2, 3, 4] + 408*R[2, 3, 5]) + HPL[{-3, -1, -1, 1, 1}, r1]*
     (-52 - 136*R[2, 3, 4] + 432*R[2, 3, 5]) + HPL[{-3, -1, 1, -1, 1}, r1]*
     (-52 - 136*R[2, 3, 4] + 432*R[2, 3, 5]) + HPL[{-3, -1, 1, 1, -1}, r1]*
     (-52 - 136*R[2, 3, 4] + 432*R[2, 3, 5]) + HPL[{3, -1, 1, -1, -1}, r1]*
     (-52 - 136*R[2, 3, 4] + 432*R[2, 3, 5]) + HPL[{-3, 1, -1, -1, 1}, r1]*
     (-92 - 104*R[2, 3, 4] + 440*R[2, 3, 5]) + HPL[{-3, 1, -1, 1, -1}, r1]*
     (-92 - 104*R[2, 3, 4] + 440*R[2, 3, 5]) + HPL[{-3, 1, 1, -1, -1}, r1]*
     (-92 - 104*R[2, 3, 4] + 440*R[2, 3, 5]) + HPL[{3, 2, -2}, r1]*
     (112 - 356*R[2, 3, 4] + 442*R[2, 3, 5]) + HPL[{3, -1, -1, 1, -1}, r1]*
     (-132 - 72*R[2, 3, 4] + 448*R[2, 3, 5]) + HPL[{3, -1, -1, -1, 1}, r1]*
     (-172 - 40*R[2, 3, 4] + 456*R[2, 3, 5]) - 4*HPL[{5, 2}, r1]*
     (-482 + 45*R[2, 3, 4] + 584*R[2, 3, 5]) + 4*HPL[{-5, -1, 1}, r1]*
     (599 - 837*R[2, 3, 4] + 611*R[2, 3, 5]) + 4*HPL[{5, -2}, r1]*
     (-740 + 75*R[2, 3, 4] + 656*R[2, 3, 5]) + HPL[{-4, -1, 2}, r1]*
     (232 - 646*R[2, 3, 4] + 704*R[2, 3, 5]) + HPL[{3, 1, -3}, r1]*
     (134 - 570*R[2, 3, 4] + 730*R[2, 3, 5]) + 20*HPL[{-7}, r1]*
     (-862 + 476*R[2, 3, 4] + 749*R[2, 3, 5]) + HPL[{-3, -1, -1, -1, -1}, r1]*
     (-1182 + 730*R[2, 3, 4] + 752*R[2, 3, 5]) + HPL[{-3, -3, 1}, r1]*
     (138 - 574*R[2, 3, 4] + 758*R[2, 3, 5]) + HPL[{4, 1, 2}, r1]*
     (192 - 606*R[2, 3, 4] + 768*R[2, 3, 5]) + HPL[{-4, 3}, r1]*
     (-668 - 50*R[2, 3, 4] + 768*R[2, 3, 5]) +
    HPL[{-2, -1, -1, -1, -1, -1}, r1]*(-762 + 362*R[2, 3, 4] +
      800*R[2, 3, 5]) + HPL[{-4, -1, 1, 1}, r1]*(-60 - 212*R[2, 3, 4] +
      802*R[2, 3, 5]) + HPL[{-4, 1, -1, 1}, r1]*(-60 - 212*R[2, 3, 4] +
      802*R[2, 3, 5]) + HPL[{-4, 1, 1, -1}, r1]*(-60 - 212*R[2, 3, 4] +
      802*R[2, 3, 5]) + HPL[{4, -1, -1, 1}, r1]*(-60 - 212*R[2, 3, 4] +
      802*R[2, 3, 5]) + HPL[{4, -1, 1, -1}, r1]*(-60 - 212*R[2, 3, 4] +
      802*R[2, 3, 5]) + HPL[{4, 1, -1, -1}, r1]*(-60 - 212*R[2, 3, 4] +
      802*R[2, 3, 5]) + HPL[{4, -3}, r1]*(-818 - 42*R[2, 3, 4] +
      832*R[2, 3, 5]) + HPL[{-4, 1, -2}, r1]*(96 - 556*R[2, 3, 4] +
      856*R[2, 3, 5]) + HPL[{-4, -2, 1}, r1]*(676 - 1758*R[2, 3, 4] +
      2208*R[2, 3, 5]) + 4*HPL[{2, -2, -1, -1, 1}, r1]*
     (7*R[2, 3, 4] - 3*(2 + R[2, 3, 5])) + HPL[{-2, -1, -2, -1, -1}, r1]*
     (88*R[2, 3, 4] - 20*(3 + R[2, 3, 5])) + 4*HPL[{-2, -2, 1, 1, 1}, r1]*
     (R[2, 3, 4] + 2*(7 + R[2, 3, 5])) + HPL[{-2, 1, -1, -2, -1}, r1]*
     (12*R[2, 3, 4] - 4*(11 + R[2, 3, 5])) + HPL[{2, -1, -2, -1, -1}, r1]*
     (-84*R[2, 3, 4] + 8*(37 + R[2, 3, 5])) + HPL[{3, 1, 1, -2}, r1]*
     (14*R[2, 3, 4] + 4*(69 + R[2, 3, 5])) + HPL[{2, 1}, r1]*
     (-48*HPL[{2, 1, 1}, r1]*(1 + R[2, 3, 4]) + 8*HPL[{-2, 1, 1}, r1]*
       (5 + 3*R[2, 3, 4]) + 8*HPL[{2, -1, 1}, r1]*(5 + 3*R[2, 3, 4]) +
      8*HPL[{2, 1, -1}, r1]*(5 + 3*R[2, 3, 4]) - 4*HPL[{-2, -1, 1}, r1]*
       (8 + 5*R[2, 3, 4]) - 4*HPL[{-2, 1, -1}, r1]*(8 + 5*R[2, 3, 4]) -
      4*HPL[{2, -1, -1}, r1]*(8 + 5*R[2, 3, 4]) + 8*HPL[{-2, -1, -1}, r1]*
       (2 + R[2, 3, 4] + 3*R[2, 3, 5]) -
      (2*Pi^4*(-10 + 3*R[2, 3, 4] + 14*R[2, 3, 5]))/5) +
    HPL[{-3, 2, 2}, r1]*(218*R[2, 3, 4] - 8*(3 + 31*R[2, 3, 5])) +
    HPL[{3, -1, -1, 1, 1}, r1]*(106*R[2, 3, 4] - 8*(5 + 51*R[2, 3, 5])) +
    HPL[{0}, r1]^5*((5*Pi^2*(14*R[2, 3, 4] - 27*R[2, 3, 5]))/9 -
      (10*HPL[{1}, r1]^2*(R[2, 3, 4] - 2*R[2, 3, 5]))/3 +
      HPL[{2}, r1]*(-311/3 + (94*R[2, 3, 4])/3 + 80*R[2, 3, 5])) +
    HPL[{-3}, r1]^2*(HPL[{1}, r1]*(58*R[2, 3, 4] + 6*(-7 + R[2, 3, 5])) +
      HPL[{-1}, r1]*(132 - 152*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{0}, r1]*(-201 + 68*R[2, 3, 4] + 82*R[2, 3, 5])) +
    HPL[{3}, r1]*(-4*HPL[{-2, 1, 1}, r1]*(16 + 3*R[2, 3, 4]) -
      4*HPL[{2, -1, 1}, r1]*(16 + 3*R[2, 3, 4]) - 4*HPL[{2, 1, -1}, r1]*
       (16 + 3*R[2, 3, 4]) + HPL[{2, 1, 1}, r1]*(80 + 30*R[2, 3, 4]) +
      HPL[{-3, -1}, r1]*(-10 + 96*R[2, 3, 4] - 206*R[2, 3, 5]) +
      (2*Pi^4*(31 + 2*R[2, 3, 4] - 18*R[2, 3, 5]))/45 +
      16*HPL[{3, 1}, r1]*(-4 + 9*R[2, 3, 4] - 16*R[2, 3, 5]) +
      8*HPL[{-2, -1, 1}, r1]*(7 + 2*R[2, 3, 4] - 4*R[2, 3, 5]) +
      8*HPL[{-2, 1, -1}, r1]*(7 + 2*R[2, 3, 4] - 4*R[2, 3, 5]) +
      8*HPL[{2, -1, -1}, r1]*(7 + 2*R[2, 3, 4] - 4*R[2, 3, 5]) +
      HPL[{2, -2}, r1]*(4 - 2*R[2, 3, 4] + 16*R[2, 3, 5]) +
      HPL[{-2, -1, -1}, r1]*(76 - 120*R[2, 3, 4] + 44*R[2, 3, 5]) +
      HPL[{-3, 1}, r1]*(60 - 142*R[2, 3, 4] + 240*R[2, 3, 5]) +
      HPL[{3, -1}, r1]*(60 - 142*R[2, 3, 4] + 240*R[2, 3, 5])) +
    HPL[{-2, 1}, r1]*(24*HPL[{-2, -1, 1}, r1] + 24*HPL[{-2, 1, -1}, r1] -
      32*HPL[{-2, 1, 1}, r1] - 8*HPL[{2, -1, -1}, r1]*(-4 + R[2, 3, 4]) +
      (4*Pi^4*(-8 + 16*R[2, 3, 4] - 27*R[2, 3, 5]))/45 +
      HPL[{-2, -1, -1}, r1]*(12*R[2, 3, 4] - 8*(1 + R[2, 3, 5]))) +
    HPL[{2, -1}, r1]*(24*HPL[{-2, -1, 1}, r1] + 24*HPL[{-2, 1, -1}, r1] -
      32*HPL[{-2, 1, 1}, r1] + (4*Pi^4*(-8 + 16*R[2, 3, 4] - 27*R[2, 3, 5]))/
       45 + 4*HPL[{2, -1, -1}, r1]*(3 + 2*R[2, 3, 4] + R[2, 3, 5]) +
      4*HPL[{2, 1, -1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) -
      4*HPL[{2, -1, 1}, r1]*(6 + R[2, 3, 4] + 2*R[2, 3, 5]) +
      HPL[{-2, -1, -1}, r1]*(12*R[2, 3, 4] - 8*(1 + R[2, 3, 5]))) +
    HPL[{-2, -1}, r1]*((-2*Pi^4*(33 + 5*R[2, 3, 4] - 76*R[2, 3, 5]))/45 +
      HPL[{-2, -1, -1}, r1]*(-88*R[2, 3, 4] + 20*(3 + R[2, 3, 5])) +
      HPL[{-2, -1, 1}, r1]*(12*R[2, 3, 4] - 4*(11 + R[2, 3, 5]))) +
    HPL[{-5}, r1]*(HPL[{-2}, r1]*(320 + 464*R[2, 3, 4] - 740*R[2, 3, 5]) -
      6*HPL[{1}, r1]^2*(29 + 33*R[2, 3, 4] - 133*R[2, 3, 5]) +
      HPL[{-1}, r1]^2*(-524 + 434*R[2, 3, 4] + 180*R[2, 3, 5]) +
      HPL[{0}, r1]*HPL[{1}, r1]*(476 - 624*R[2, 3, 4] + 448*R[2, 3, 5]) +
      (Pi^2*(-340 + 30*R[2, 3, 4] + 473*R[2, 3, 5]))/3 +
      HPL[{2}, r1]*(-936 + 132*R[2, 3, 4] + 800*R[2, 3, 5]) +
      HPL[{0}, r1]^2*(-8416 + 4380*R[2, 3, 4] + 7377*R[2, 3, 5]) +
      HPL[{-1}, r1]*(12*HPL[{1}, r1]*(-65 + 26*R[2, 3, 4] + 100*R[2, 3, 5]) +
        HPL[{0}, r1]*(-492 + 128*R[2, 3, 4] + 824*R[2, 3, 5]))) -
    4*HPL[{-2, 1, 1}, r1]*(3 + R[2, 3, 4])*Zeta[3] -
    4*HPL[{2, -1, 1}, r1]*(3 + R[2, 3, 4])*Zeta[3] -
    4*HPL[{2, 1, -1}, r1]*(3 + R[2, 3, 4])*Zeta[3] +
    2*HPL[{2, 1, 1}, r1]*(6 + 5*R[2, 3, 4])*Zeta[3] +
    2*HPL[{-4}, r1]*(-93 + 123*R[2, 3, 4] - 176*R[2, 3, 5])*Zeta[3] +
    2*HPL[{-3, 1}, r1]*(-8 + 50*R[2, 3, 4] - 35*R[2, 3, 5])*Zeta[3] +
    2*HPL[{3, -1}, r1]*(-8 + 50*R[2, 3, 4] - 35*R[2, 3, 5])*Zeta[3] +
    2*HPL[{2, -2}, r1]*(-10 + 8*R[2, 3, 4] - 7*R[2, 3, 5])*Zeta[3] +
    4*HPL[{-2, -1, 1}, r1]*(7 - R[2, 3, 4] + R[2, 3, 5])*Zeta[3] +
    4*HPL[{-2, 1, -1}, r1]*(7 - R[2, 3, 4] + R[2, 3, 5])*Zeta[3] +
    4*HPL[{2, -1, -1}, r1]*(7 - R[2, 3, 4] + R[2, 3, 5])*Zeta[3] +
    2*HPL[{-2, -1, -1}, r1]*(-55 + 38*R[2, 3, 4] + 10*R[2, 3, 5])*Zeta[3] +
    6*HPL[{3, 1}, r1]*(4 - 17*R[2, 3, 4] + 14*R[2, 3, 5])*Zeta[3] +
    (2*Pi^4*(-16*R[2, 3, 4] + 79*R[2, 3, 5])*Zeta[3])/45 +
    2*HPL[{4}, r1]*(91 - 111*R[2, 3, 4] + 183*R[2, 3, 5])*Zeta[3] +
    HPL[{-1}, r1]^4*(HPL[{0}, r1]*((31*Pi^2*(-1 + R[2, 3, 4]))/72 +
        (HPL[{2}, r1]*(-1 + R[2, 3, 4]))/3) + (HPL[{3}, r1]*(1 - R[2, 3, 4]))/
       3 + (31*HPL[{0}, r1]^3*(-1 + R[2, 3, 4]))/12 -
      (31*HPL[{-2, -1}, r1]*(-1 + R[2, 3, 4]))/12 -
      (7*(-1 + R[2, 3, 4])*Zeta[3])/12) + HPL[{-2}, r1]^2*
     (2*HPL[{-1}, r1]^2*HPL[{0}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) +
      2*HPL[{2, -1}, r1]*(-5 + R[2, 3, 4] - R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(19 - 3*R[2, 3, 4] + 3*R[2, 3, 5]) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(49 - 33*R[2, 3, 4] + 5*R[2, 3, 5]) +
      HPL[{3}, r1]*(23 - 111*R[2, 3, 4] + 159*R[2, 3, 5]) +
      (HPL[{0}, r1]^3*(-230 - 26*R[2, 3, 4] + 197*R[2, 3, 5]))/3 +
      HPL[{0}, r1]*(HPL[{2}, r1]*(-23 + 111*R[2, 3, 4] - 159*R[2, 3, 5]) -
        (2*Pi^2*(10 + 7*R[2, 3, 4] - 17*R[2, 3, 5]))/3 +
        (HPL[{1}, r1]^2*(-3 - 7*R[2, 3, 4] + 5*R[2, 3, 5]))/2) +
      HPL[{-1}, r1]*(16*HPL[{0}, r1]*HPL[{1}, r1]*(2 + R[2, 3, 5]) +
        HPL[{0}, r1]^2*(-8 - 57*R[2, 3, 4] + 54*R[2, 3, 5])) +
      (4 + 21*R[2, 3, 4] - 54*R[2, 3, 5])*Zeta[3]) +
    HPL[{-3, -1}, r1]*(8*HPL[{2, -1}, r1]*(-5 + R[2, 3, 4] - R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(76 - 12*R[2, 3, 4] + 12*R[2, 3, 5]) -
      2*(28 + 21*R[2, 3, 4] - 36*R[2, 3, 5])*Zeta[3]) +
    HPL[{2}, r1]^2*(4*HPL[{3}, r1]*(4 - 27*R[2, 3, 4] + 32*R[2, 3, 5]) +
      (-3 + 37*R[2, 3, 4] - 36*R[2, 3, 5])*Zeta[3]) +
    HPL[{1}, r1]^4*(HPL[{3}, r1]*(2 + 6*R[2, 3, 4] - 16*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(4*R[2, 3, 4] - 10*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(4*R[2, 3, 4] - 10*R[2, 3, 5]) -
      5*HPL[{2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(-1 - (7*R[2, 3, 4])/2 + 10*R[2, 3, 5]) +
      ((R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3])/2) +
    HPL[{0}, r1]^4*((-14*HPL[{1}, r1]^3*(-1 + R[2, 3, 4]))/3 +
      HPL[{3}, r1]*(1823/3 - (614*R[2, 3, 4])/3 - 512*R[2, 3, 5]) +
      (2*HPL[{-2, 1}, r1]*(185 + 3*R[2, 3, 4] - 262*R[2, 3, 5]))/3 +
      (2*HPL[{2, -1}, r1]*(185 + 3*R[2, 3, 4] - 262*R[2, 3, 5]))/3 +
      (HPL[{2, 1}, r1]*(-232 - 81*R[2, 3, 4] + 380*R[2, 3, 5]))/3 +
      (HPL[{-2, -1}, r1]*(-535 + 52*R[2, 3, 4] + 702*R[2, 3, 5]))/3 +
      HPL[{1}, r1]*((2*Pi^2*(1 + 61*R[2, 3, 4] - 120*R[2, 3, 5]))/9 +
        (2*HPL[{2}, r1]*(94 - 123*R[2, 3, 4] + 50*R[2, 3, 5]))/3) -
      14*R[2, 3, 4]*Zeta[3] + (52*R[2, 3, 5]*Zeta[3])/3) +
    HPL[{0}, r1]^3*((HPL[{-4}, r1]*(8008 - 3620*R[2, 3, 4] -
         7151*R[2, 3, 5]))/3 + (HPL[{-3, -1}, r1]*(2345 - 366*R[2, 3, 4] -
         3002*R[2, 3, 5]))/3 + HPL[{3, 1}, r1]*(968/3 + 157*R[2, 3, 4] -
        708*R[2, 3, 5]) + HPL[{-2, -1, -1}, r1]*(1301/3 - 114*R[2, 3, 4] -
        472*R[2, 3, 5]) + 4*HPL[{-2, 1, 1}, r1]*(31 + 15*R[2, 3, 4] -
        63*R[2, 3, 5]) + 4*HPL[{2, -1, 1}, r1]*(31 + 15*R[2, 3, 4] -
        63*R[2, 3, 5]) + 4*HPL[{2, 1, -1}, r1]*(31 + 15*R[2, 3, 4] -
        63*R[2, 3, 5]) - 4*HPL[{2, 1, 1}, r1]*(31 + 11*R[2, 3, 4] -
        51*R[2, 3, 5]) + HPL[{1}, r1]^4*((-3*R[2, 3, 4])/2 + 3*R[2, 3, 5]) -
      5*HPL[{2, -2}, r1]*(-31 + 22*R[2, 3, 4] + 14*R[2, 3, 5]) +
      (Pi^2*HPL[{2}, r1]*(-319 + 246*R[2, 3, 4] + 16*R[2, 3, 5]))/9 +
      HPL[{2}, r1]^2*(-92 + (39*R[2, 3, 4])/2 + (164*R[2, 3, 5])/3) -
      (2*Pi^4*(-120 + 22*R[2, 3, 4] + 177*R[2, 3, 5]))/45 +
      8*HPL[{4}, r1]*(-331 + 141*R[2, 3, 4] + 286*R[2, 3, 5]) +
      HPL[{-2, -1, 1}, r1]*(-230 - 4*R[2, 3, 4] + 328*R[2, 3, 5]) +
      HPL[{-2, 1, -1}, r1]*(-230 - 4*R[2, 3, 4] + 328*R[2, 3, 5]) +
      HPL[{2, -1, -1}, r1]*(-230 - 4*R[2, 3, 4] + 328*R[2, 3, 5]) +
      HPL[{-3, 1}, r1]*(-1127/3 - 132*R[2, 3, 4] + 750*R[2, 3, 5]) +
      HPL[{3, -1}, r1]*(-1127/3 - 132*R[2, 3, 4] + 750*R[2, 3, 5]) +
      HPL[{1}, r1]^2*((2*Pi^2*(-12 + 25*R[2, 3, 4] - 26*R[2, 3, 5]))/3 +
        HPL[{2}, r1]*(-20 - 31*R[2, 3, 4] + 102*R[2, 3, 5])) +
      HPL[{1}, r1]*((2*HPL[{3}, r1]*(-314 + 447*R[2, 3, 4] - 250*R[2, 3, 5]))/
         3 + 2*HPL[{-2, 1}, r1]*(-40 + 57*R[2, 3, 4] - 50*R[2, 3, 5]) +
        2*HPL[{2, -1}, r1]*(-40 + 57*R[2, 3, 4] - 50*R[2, 3, 5]) +
        HPL[{2, 1}, r1]*(88 - 114*R[2, 3, 4] + 52*R[2, 3, 5]) +
        (HPL[{-2, -1}, r1]*(322 - 451*R[2, 3, 4] + 274*R[2, 3, 5]))/3 +
        ((-61 + 71*R[2, 3, 4] - 24*R[2, 3, 5])*Zeta[3])/3)) +
    HPL[{1}, r1]*(HPL[{3}, r1]^2*(-64 + 48*R[2, 3, 4]) +
      4*HPL[{-2, -1}, r1]^2*(3 - 3*R[2, 3, 4] + R[2, 3, 5]) +
      4*HPL[{2, 1}, r1]*(-2 + 5*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3] +
      8*HPL[{-2, 1}, r1]*(-3*R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[3] +
      8*HPL[{2, -1}, r1]*(-3*R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[3] +
      2*(9 - 6*R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[3]^2 +
      HPL[{-2, -1}, r1]*(8*HPL[{-2, 1}, r1]*(-1 + R[2, 3, 4]) +
        8*HPL[{2, -1}, r1]*(-1 + R[2, 3, 4]) + HPL[{2, 1}, r1]*
         (8 - 6*R[2, 3, 4] - 16*R[2, 3, 5]) + 4*(3 + 5*R[2, 3, 4])*Zeta[3]) +
      HPL[{3}, r1]*(32*HPL[{-2, 1}, r1] + 32*HPL[{2, -1}, r1] +
        4*HPL[{-2, -1}, r1]*(-28 + 3*R[2, 3, 4] + 5*R[2, 3, 5]) +
        4*(-3 + 2*R[2, 3, 4] - R[2, 3, 5])*Zeta[3])) +
    HPL[{-1}, r1]^3*((HPL[{0}, r1]^3*HPL[{1}, r1]*(-13 + 9*R[2, 3, 4] +
         10*R[2, 3, 5]))/3 + (HPL[{0}, r1]^4*(49 - 59*R[2, 3, 4] +
         20*R[2, 3, 5]))/18 + HPL[{0}, r1]^2*
       (HPL[{2}, r1]*(-29 + 25*R[2, 3, 4] + 8*R[2, 3, 5]) +
        (HPL[{1}, r1]^2*(-13 + 9*R[2, 3, 4] + 10*R[2, 3, 5]))/3 -
        (Pi^2*(-74 + 63*R[2, 3, 4] + 22*R[2, 3, 5]))/18) +
      HPL[{0}, r1]*(HPL[{3}, r1]*(29 - 25*R[2, 3, 4] - 8*R[2, 3, 5]) +
        HPL[{1}, r1]^3*(-13/9 + R[2, 3, 4] + (10*R[2, 3, 5])/9) +
        (10*HPL[{-2, -1}, r1]*(-9 + 8*R[2, 3, 4] + 2*R[2, 3, 5]))/3 +
        HPL[{2, 1}, r1]*(-22 + 18*R[2, 3, 4] + (20*R[2, 3, 5])/3) -
        (2*HPL[{-2, 1}, r1]*(-23 + 18*R[2, 3, 4] + 10*R[2, 3, 5]))/3 -
        (2*HPL[{2, -1}, r1]*(-23 + 18*R[2, 3, 4] + 10*R[2, 3, 5]))/3 +
        HPL[{1}, r1]*(HPL[{2}, r1]*(-32/3 + 8*R[2, 3, 4] + 8*R[2, 3, 5]) -
          (Pi^2*(-9 + 6*R[2, 3, 4] + 11*R[2, 3, 5]))/9) -
        ((-1 + R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3])/3) +
      HPL[{1}, r1]*(HPL[{3}, r1]*(32/3 - 8*R[2, 3, 4] - 8*R[2, 3, 5]) +
        (2*HPL[{-2, -1}, r1]*(-13 + 9*R[2, 3, 4] + 10*R[2, 3, 5]))/3 -
        (2*HPL[{-2, 1}, r1]*(-13 + 9*R[2, 3, 4] + 10*R[2, 3, 5]))/3 -
        (2*HPL[{2, -1}, r1]*(-13 + 9*R[2, 3, 4] + 10*R[2, 3, 5]))/3 +
        (2*HPL[{2, 1}, r1]*(-13 + 9*R[2, 3, 4] + 10*R[2, 3, 5]))/3 -
        ((-5 + 3*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3])/3)) +
    HPL[{-3}, r1]*(HPL[{2, 1, 1}, r1]*(-84 - 22*R[2, 3, 4]) -
      (35*HPL[{-1}, r1]^4*(-1 + R[2, 3, 4]))/12 + HPL[{3, 1}, r1]*
       (-48 + 436*R[2, 3, 4] - 496*R[2, 3, 5]) + HPL[{-3, 1}, r1]*
       (-90 + 134*R[2, 3, 4] - 230*R[2, 3, 5]) + HPL[{-2}, r1]^2*
       (-26 + 126*R[2, 3, 4] - 171*R[2, 3, 5]) + HPL[{-2, -1, -1}, r1]*
       (-12 + 38*R[2, 3, 4] - 82*R[2, 3, 5]) -
      (2*Pi^2*HPL[{2}, r1]*(65 + 11*R[2, 3, 4] - 76*R[2, 3, 5]))/3 +
      HPL[{-2, 1, 1}, r1]*(56 + 8*R[2, 3, 4] - 4*R[2, 3, 5]) +
      HPL[{2, -1, 1}, r1]*(56 + 8*R[2, 3, 4] - 4*R[2, 3, 5]) +
      HPL[{2, 1, -1}, r1]*(56 + 8*R[2, 3, 4] - 4*R[2, 3, 5]) +
      4*HPL[{-2, -1, 1}, r1]*(-19 + R[2, 3, 4] + 6*R[2, 3, 5]) +
      4*HPL[{-2, 1, -1}, r1]*(-19 + R[2, 3, 4] + 6*R[2, 3, 5]) +
      4*HPL[{2, -1, -1}, r1]*(-19 + R[2, 3, 4] + 6*R[2, 3, 5]) -
      2*HPL[{2, -2}, r1]*(1 + R[2, 3, 4] + 7*R[2, 3, 5]) +
      HPL[{1}, r1]^4*(-5/2 - (19*R[2, 3, 4])/4 + 16*R[2, 3, 5]) +
      8*HPL[{3, -1}, r1]*(6 - 55*R[2, 3, 4] + 66*R[2, 3, 5]) +
      (2*Pi^4*(-82 + 20*R[2, 3, 4] + 119*R[2, 3, 5]))/45 +
      HPL[{-3, -1}, r1]*(70 - 138*R[2, 3, 4] + 184*R[2, 3, 5]) +
      HPL[{0}, r1]^4*(-610 + (628*R[2, 3, 4])/3 + (1723*R[2, 3, 5])/3) +
      (HPL[{0}, r1]^3*HPL[{1}, r1]*(769 - 924*R[2, 3, 4] + 620*R[2, 3, 5]))/
       3 + HPL[{-1}, r1]^3*((4*HPL[{0}, r1]*(-38 + 35*R[2, 3, 4] +
           6*R[2, 3, 5]))/3 + HPL[{1}, r1]*(-32/3 + 8*R[2, 3, 4] +
          8*R[2, 3, 5])) + HPL[{2}, r1]^2*(109*R[2, 3, 4] -
        4*(3 + 31*R[2, 3, 5])) + HPL[{1}, r1]^2*(-4*HPL[{2}, r1] -
        (Pi^2*(-100 + 87*R[2, 3, 4] + 46*R[2, 3, 5]))/6) +
      HPL[{-1}, r1]^2*(HPL[{2}, r1]*(14 - 5*R[2, 3, 4] - 33*R[2, 3, 5]) +
        (Pi^2*(20 - 23*R[2, 3, 4] + R[2, 3, 5]))/6 + HPL[{1}, r1]^2*
         (-30 + (25*R[2, 3, 4])/2 + 39*R[2, 3, 5]) +
        HPL[{0}, r1]*HPL[{1}, r1]*(-19 - 9*R[2, 3, 4] + 53*R[2, 3, 5]) +
        (HPL[{0}, r1]^2*(-327 + 225*R[2, 3, 4] + 212*R[2, 3, 5]))/2) +
      HPL[{0}, r1]^2*(-1/3*(Pi^2*(134 + 40*R[2, 3, 4] - 209*R[2, 3, 5])) +
        HPL[{1}, r1]^2*(-76 - (197*R[2, 3, 4])/2 + 384*R[2, 3, 5]) +
        HPL[{2}, r1]*(-573 + 89*R[2, 3, 4] + 406*R[2, 3, 5])) +
      HPL[{-2}, r1]*(HPL[{0}, r1]^2*(260 + 172*R[2, 3, 4] - 378*R[2, 3, 5]) +
        (4*Pi^2*(10 + 7*R[2, 3, 4] - 17*R[2, 3, 5]))/3 +
        HPL[{0}, r1]*HPL[{1}, r1]*(-98 + 66*R[2, 3, 4] - 10*R[2, 3, 5]) -
        4*HPL[{-1}, r1]^2*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(3 + 7*R[2, 3, 4] - 5*R[2, 3, 5]) +
        HPL[{2}, r1]*(26 - 218*R[2, 3, 4] + 278*R[2, 3, 5]) +
        HPL[{-1}, r1]*(2*HPL[{0}, r1]*(8 + 57*R[2, 3, 4] - 54*R[2, 3, 5]) -
          32*HPL[{1}, r1]*(2 + R[2, 3, 5]))) + HPL[{-1}, r1]*
       (HPL[{-2, -1}, r1]*(28 - 46*R[2, 3, 4]) + HPL[{3}, r1]*
         (-256 + 282*R[2, 3, 4]) - 2*HPL[{2, 1}, r1]*(48 + 21*R[2, 3, 4] +
          2*R[2, 3, 5]) + 4*HPL[{-2, 1}, r1]*(11 + 4*R[2, 3, 4] +
          4*R[2, 3, 5]) + 4*HPL[{2, -1}, r1]*(11 + 4*R[2, 3, 4] +
          4*R[2, 3, 5]) + HPL[{1}, r1]^3*(-55/3 - 4*R[2, 3, 4] +
          (142*R[2, 3, 5])/3) + HPL[{0}, r1]^3*(-925/3 + 106*R[2, 3, 4] +
          390*R[2, 3, 5]) + HPL[{0}, r1]^2*HPL[{1}, r1]*
         (-393 + 152*R[2, 3, 4] + 602*R[2, 3, 5]) +
        HPL[{1}, r1]*(HPL[{2}, r1]*(34 + 32*R[2, 3, 4] + 4*R[2, 3, 5]) +
          (Pi^2*(-47 + 15*R[2, 3, 4] + 55*R[2, 3, 5]))/3) +
        HPL[{0}, r1]*((Pi^2*(-35 + 18*R[2, 3, 4] + 31*R[2, 3, 5]))/3 +
          HPL[{1}, r1]^2*(2 - 35*R[2, 3, 4] + 60*R[2, 3, 5]) +
          HPL[{2}, r1]*(-90 - 38*R[2, 3, 4] + 74*R[2, 3, 5])) +
        2*(-12 + 23*R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) +
      HPL[{1}, r1]*(8*HPL[{2, 1}, r1] + 4*HPL[{-2, 1}, r1]*
         (-7 - 2*R[2, 3, 4] + R[2, 3, 5]) + 4*HPL[{2, -1}, r1]*
         (-7 - 2*R[2, 3, 4] + R[2, 3, 5]) + HPL[{-2, -1}, r1]*
         (114 - 22*R[2, 3, 4] + 18*R[2, 3, 5]) + HPL[{3}, r1]*
         (-104*R[2, 3, 4] + 6*(17 + R[2, 3, 5])) -
        2*(-1 + R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{3}, r1]*(330 - 114*R[2, 3, 4] - 76*R[2, 3, 5]) -
        4*HPL[{-2, 1}, r1]*(-53 + 21*R[2, 3, 4] + 5*R[2, 3, 5]) -
        4*HPL[{2, -1}, r1]*(-53 + 21*R[2, 3, 4] + 5*R[2, 3, 5]) +
        (HPL[{1}, r1]^3*(37 - 48*R[2, 3, 4] + 40*R[2, 3, 5]))/3 +
        HPL[{-2, -1}, r1]*(-144 + 48*R[2, 3, 4] + 98*R[2, 3, 5]) +
        HPL[{2, 1}, r1]*(72*R[2, 3, 4] - 2*(107 + R[2, 3, 5])) +
        HPL[{1}, r1]*(HPL[{2}, r1]*(80 - 62*R[2, 3, 4] + 2*R[2, 3, 5]) -
          (Pi^2*(-127 + 85*R[2, 3, 4] + 101*R[2, 3, 5]))/3) +
        2*(87 - 110*R[2, 3, 4] + 177*R[2, 3, 5])*Zeta[3])) +
    (Pi^2*(-20*R[2, 3, 4] + 107*R[2, 3, 5])*Zeta[5])/3 +
    HPL[{0}, r1]^2*(HPL[{2, 2, 1}, r1]*(116 - 92*R[2, 3, 4]) -
      (3*HPL[{1}, r1]^5*(-1 + R[2, 3, 4]))/5 + HPL[{-4, 1}, r1]*
       (1709 + 294*R[2, 3, 4] - 3106*R[2, 3, 5]) + HPL[{4, -1}, r1]*
       (1709 + 294*R[2, 3, 4] - 3106*R[2, 3, 5]) + HPL[{-3, -1, 1}, r1]*
       (1070 - 337*R[2, 3, 4] - 1022*R[2, 3, 5]) + HPL[{-3, 1, -1}, r1]*
       (646 - 57*R[2, 3, 4] - 934*R[2, 3, 5]) + HPL[{3, -1, -1}, r1]*
       (222 + 223*R[2, 3, 4] - 846*R[2, 3, 5]) + HPL[{3, 1, 1}, r1]*
       (712 - 128*R[2, 3, 4] - 732*R[2, 3, 5]) + HPL[{-4}, r1]*HPL[{1}, r1]*
       (-476 + 624*R[2, 3, 4] - 448*R[2, 3, 5]) + HPL[{-3, 2}, r1]*
       (243 + 25*R[2, 3, 4] - 330*R[2, 3, 5]) - 2*HPL[{-2, -1, 1, 1}, r1]*
       (78 + 55*R[2, 3, 4] - 204*R[2, 3, 5]) - 2*HPL[{-2, 1, -1, 1}, r1]*
       (78 + 55*R[2, 3, 4] - 204*R[2, 3, 5]) - 2*HPL[{-2, 1, 1, -1}, r1]*
       (78 + 55*R[2, 3, 4] - 204*R[2, 3, 5]) - 2*HPL[{2, -1, -1, 1}, r1]*
       (78 + 55*R[2, 3, 4] - 204*R[2, 3, 5]) - 2*HPL[{2, -1, 1, -1}, r1]*
       (78 + 55*R[2, 3, 4] - 204*R[2, 3, 5]) - 2*HPL[{2, 1, -1, -1}, r1]*
       (78 + 55*R[2, 3, 4] - 204*R[2, 3, 5]) - 2*HPL[{2, 1, 1, 1}, r1]*
       (52 + 77*R[2, 3, 4] - 164*R[2, 3, 5]) + HPL[{3, -2}, r1]*
       (-270 + 343*R[2, 3, 4] - 164*R[2, 3, 5]) + 4*HPL[{-2, 1, 1, 1}, r1]*
       (26 + 35*R[2, 3, 4] - 92*R[2, 3, 5]) + 4*HPL[{2, -1, 1, 1}, r1]*
       (26 + 35*R[2, 3, 4] - 92*R[2, 3, 5]) + 4*HPL[{2, 1, -1, 1}, r1]*
       (26 + 35*R[2, 3, 4] - 92*R[2, 3, 5]) + 4*HPL[{2, 1, 1, -1}, r1]*
       (26 + 35*R[2, 3, 4] - 92*R[2, 3, 5]) +
      (2*Pi^2*HPL[{2, 1}, r1]*(-10 + 41*R[2, 3, 4] - 77*R[2, 3, 5]))/3 +
      HPL[{2, 1, -2}, r1]*(170 - 129*R[2, 3, 4] - 60*R[2, 3, 5]) +
      HPL[{2, -2, 1}, r1]*(34 - 23*R[2, 3, 4] - 44*R[2, 3, 5]) +
      HPL[{2, 2, -1}, r1]*(34 - 23*R[2, 3, 4] - 44*R[2, 3, 5]) +
      (2*Pi^2*HPL[{-2, 1}, r1]*(-3 + 20*R[2, 3, 4] - R[2, 3, 5]))/3 +
      (2*Pi^2*HPL[{2, -1}, r1]*(-3 + 20*R[2, 3, 4] - R[2, 3, 5]))/3 -
      4*HPL[{-2, -2, 1}, r1]*(-53 + 35*R[2, 3, 4] + 11*R[2, 3, 5]) +
      4*HPL[{2, -1, -2}, r1]*(-53 + 35*R[2, 3, 4] + 11*R[2, 3, 5]) +
      (Pi^2*HPL[{-2, -1}, r1]*(15 - 36*R[2, 3, 4] + 22*R[2, 3, 5]))/3 +
      HPL[{-2, -2, -1}, r1]*(-56 + 41*R[2, 3, 4] + 44*R[2, 3, 5]) -
      4*HPL[{-2, -1, -1, 1}, r1]*(-82 + 3*R[2, 3, 4] + 129*R[2, 3, 5]) -
      4*HPL[{-2, -1, 1, -1}, r1]*(-82 + 3*R[2, 3, 4] + 129*R[2, 3, 5]) -
      4*HPL[{-2, 1, -1, -1}, r1]*(-82 + 3*R[2, 3, 4] + 129*R[2, 3, 5]) -
      4*HPL[{2, -1, -1, -1}, r1]*(-82 + 3*R[2, 3, 4] + 129*R[2, 3, 5]) -
      (Pi^2*HPL[{3}, r1]*(-205 + 80*R[2, 3, 4] + 136*R[2, 3, 5]))/3 +
      HPL[{2, -2, -1}, r1]*(-492 + 275*R[2, 3, 4] + 158*R[2, 3, 5]) +
      HPL[{-3, -2}, r1]*(142 - 308*R[2, 3, 4] + 214*R[2, 3, 5]) +
      HPL[{3, 2}, r1]*(-112 - 35*R[2, 3, 4] + 296*R[2, 3, 5]) +
      HPL[{-2, -1, -1, -1}, r1]*(-734 + 274*R[2, 3, 4] + 768*R[2, 3, 5]) +
      HPL[{-3, 1, 1}, r1]*(-466 - 65*R[2, 3, 4] + 772*R[2, 3, 5]) +
      HPL[{3, -1, 1}, r1]*(-466 - 65*R[2, 3, 4] + 772*R[2, 3, 5]) +
      HPL[{3, 1, -1}, r1]*(-466 - 65*R[2, 3, 4] + 772*R[2, 3, 5]) -
      8*HPL[{5}, r1]*(-1041 + 521*R[2, 3, 4] + 906*R[2, 3, 5]) +
      HPL[{-3, -1, -1}, r1]*(-1525 + 585*R[2, 3, 4] + 1454*R[2, 3, 5]) +
      HPL[{4, 1}, r1]*(-1272 - 427*R[2, 3, 4] + 2964*R[2, 3, 5]) +
      HPL[{-4, -1}, r1]*(-2259 - 46*R[2, 3, 4] + 3458*R[2, 3, 5]) +
      HPL[{1}, r1]^3*((Pi^2*(-4 + 59*R[2, 3, 4] - 108*R[2, 3, 5]))/9 +
        HPL[{2}, r1]*(12 - 16*R[2, 3, 4] + (20*R[2, 3, 5])/3)) +
      HPL[{1}, r1]*(HPL[{2}, r1]^2*(32 - 28*R[2, 3, 4]) +
        (Pi^2*HPL[{2}, r1]*(76 + 3*R[2, 3, 4] - 166*R[2, 3, 5]))/3 +
        HPL[{3, 1}, r1]*(-276 + 338*R[2, 3, 4] - 156*R[2, 3, 5]) +
        HPL[{-2, 1, 1}, r1]*(-68 + 96*R[2, 3, 4] - 80*R[2, 3, 5]) +
        HPL[{2, -1, 1}, r1]*(-68 + 96*R[2, 3, 4] - 80*R[2, 3, 5]) +
        HPL[{2, 1, -1}, r1]*(-68 + 96*R[2, 3, 4] - 80*R[2, 3, 5]) +
        2*HPL[{-2, -1, -1}, r1]*(-73 + 92*R[2, 3, 4] - 56*R[2, 3, 5]) +
        HPL[{2, -2}, r1]*(-4 + 4*R[2, 3, 4] - 22*R[2, 3, 5]) +
        HPL[{2, 1, 1}, r1]*(72 - 96*R[2, 3, 4] + 40*R[2, 3, 5]) +
        8*HPL[{4}, r1]*(55 - 81*R[2, 3, 4] + 50*R[2, 3, 5]) +
        HPL[{-2, -1, 1}, r1]*(76 - 120*R[2, 3, 4] + 108*R[2, 3, 5]) +
        HPL[{-2, 1, -1}, r1]*(76 - 120*R[2, 3, 4] + 108*R[2, 3, 5]) +
        HPL[{2, -1, -1}, r1]*(76 - 120*R[2, 3, 4] + 108*R[2, 3, 5]) +
        HPL[{-3, 1}, r1]*(252 - 316*R[2, 3, 4] + 190*R[2, 3, 5]) +
        HPL[{3, -1}, r1]*(252 - 316*R[2, 3, 4] + 190*R[2, 3, 5]) -
        (2*Pi^4*(-184 + 41*R[2, 3, 4] + 270*R[2, 3, 5]))/45 +
        HPL[{-3, -1}, r1]*(386*R[2, 3, 4] - 6*(52 + 41*R[2, 3, 5]))) +
      (Pi^2*(-77*R[2, 3, 4] + 163*R[2, 3, 5])*Zeta[3])/3 +
      HPL[{1}, r1]^2*(HPL[{3}, r1]*(76 + 103*R[2, 3, 4] - 366*R[2, 3, 5]) +
        2*HPL[{-2, 1}, r1]*(9 + 30*R[2, 3, 4] - 92*R[2, 3, 5]) +
        2*HPL[{2, -1}, r1]*(9 + 30*R[2, 3, 4] - 92*R[2, 3, 5]) -
        4*HPL[{2, 1}, r1]*(4 + 16*R[2, 3, 4] - 41*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(-46 - 44*R[2, 3, 4] + 190*R[2, 3, 5]) +
        ((-10 + 13*R[2, 3, 4] - 6*R[2, 3, 5])*Zeta[3])/2) +
      HPL[{2}, r1]*(8*HPL[{2, 1}, r1]*(-25 + 9*R[2, 3, 4]) -
        4*HPL[{-2, 1}, r1]*(19*R[2, 3, 4] + 8*(-6 + R[2, 3, 5])) -
        4*HPL[{2, -1}, r1]*(19*R[2, 3, 4] + 8*(-6 + R[2, 3, 5])) +
        HPL[{3}, r1]*(480 - 99*R[2, 3, 4] - 376*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(-94 + 20*R[2, 3, 4] + 52*R[2, 3, 5]) +
        (89 - 133*R[2, 3, 4] + 178*R[2, 3, 5])*Zeta[3]) +
      (30*R[2, 3, 4] - 31*R[2, 3, 5])*Zeta[5]) +
    HPL[{-2}, r1]*(4*HPL[{2, 2, 1}, r1]*(-18 + R[2, 3, 4]) +
      (35*HPL[{-1}, r1]^4*HPL[{0}, r1]*(-1 + R[2, 3, 4]))/12 +
      HPL[{2, 1, 1, 1}, r1]*(44 + 18*R[2, 3, 4]) +
      HPL[{0}, r1]^3*(HPL[{1}, r1]^2*(18 + (65*R[2, 3, 4])/2 -
          118*R[2, 3, 5]) + (2*Pi^2*(31 + 75*R[2, 3, 4] - 77*R[2, 3, 5]))/9 +
        HPL[{2}, r1]*(106 + 65*R[2, 3, 4] - (208*R[2, 3, 5])/3)) +
      4*HPL[{2, 1, -1, 1}, r1]*(R[2, 3, 4] + 2*(-5 + R[2, 3, 5])) +
      4*HPL[{2, 1, 1, -1}, r1]*(R[2, 3, 4] + 2*(-5 + R[2, 3, 5])) +
      HPL[{-4, 1}, r1]*(-96 + 556*R[2, 3, 4] - 856*R[2, 3, 5]) +
      HPL[{4, -1}, r1]*(-96 + 556*R[2, 3, 4] - 856*R[2, 3, 5]) +
      HPL[{3, -2}, r1]*(-46 + 222*R[2, 3, 4] - 318*R[2, 3, 5]) +
      HPL[{-3, 2}, r1]*(-26 + 218*R[2, 3, 4] - 278*R[2, 3, 5]) +
      (HPL[{0}, r1]^4*HPL[{1}, r1]*(-293 + 300*R[2, 3, 4] - 172*R[2, 3, 5]))/
       3 - (Pi^2*HPL[{3}, r1]*(47 + 54*R[2, 3, 4] - 69*R[2, 3, 5]))/3 +
      2*HPL[{2, -2, -1}, r1]*(-5 + R[2, 3, 4] - 13*R[2, 3, 5]) +
      2*HPL[{-3, -1, 1}, r1]*(-67 + 9*R[2, 3, 4] - 9*R[2, 3, 5]) +
      HPL[{2, 1, -2}, r1]*(-38 + 6*R[2, 3, 4] - 6*R[2, 3, 5]) +
      HPL[{2, -2, 1}, r1]*(14 + 6*R[2, 3, 4] - 6*R[2, 3, 5]) +
      HPL[{2, 2, -1}, r1]*(14 + 6*R[2, 3, 4] - 6*R[2, 3, 5]) +
      HPL[{-3, 1, 1}, r1]*(134 + 6*R[2, 3, 4] - 6*R[2, 3, 5]) +
      HPL[{3, -1, 1}, r1]*(134 + 6*R[2, 3, 4] - 6*R[2, 3, 5]) +
      HPL[{3, 1, -1}, r1]*(134 + 6*R[2, 3, 4] - 6*R[2, 3, 5]) +
      2*HPL[{-3, 1, -1}, r1]*(-47 + 5*R[2, 3, 4] - 5*R[2, 3, 5]) +
      HPL[{2, 1, -1, -1}, r1]*(4 - 4*R[2, 3, 5]) + 2*HPL[{3, -1, -1}, r1]*
       (-27 + R[2, 3, 4] - R[2, 3, 5]) - (4*Pi^2*HPL[{2, -1}, r1]*
        (1 + R[2, 3, 4] - R[2, 3, 5]))/3 + 4*HPL[{2, -1, -1, -1}, r1]*
       (-35 + 9*R[2, 3, 4] - R[2, 3, 5]) + 4*HPL[{2, -1, -2}, r1]*
       (5 - R[2, 3, 4] + R[2, 3, 5]) - 4*HPL[{2, -1, -1, 1}, r1]*
       (-3 + 2*R[2, 3, 4] + R[2, 3, 5]) - 4*HPL[{2, -1, 1, -1}, r1]*
       (-3 + 2*R[2, 3, 4] + R[2, 3, 5]) - 2*HPL[{-3, -1, -1}, r1]*
       (-46 + 53*R[2, 3, 4] + R[2, 3, 5]) + 4*HPL[{2, -1, 1, 1}, r1]*
       (-2 + R[2, 3, 4] + 2*R[2, 3, 5]) +
      (Pi^2*HPL[{2, 1}, r1]*(-24 + 27*R[2, 3, 4] + 2*R[2, 3, 5]))/3 -
      (2*HPL[{0}, r1]^5*(-155 + 28*R[2, 3, 4] + 169*R[2, 3, 5]))/3 +
      HPL[{3, 2}, r1]*(22 - 214*R[2, 3, 4] + 288*R[2, 3, 5]) +
      HPL[{-3, -2}, r1]*(52 - 252*R[2, 3, 4] + 342*R[2, 3, 5]) +
      HPL[{5}, r1]*(-312 - 468*R[2, 3, 4] + 704*R[2, 3, 5]) +
      HPL[{4, 1}, r1]*(96 - 552*R[2, 3, 4] + 906*R[2, 3, 5]) +
      HPL[{-4, -1}, r1]*(136 - 682*R[2, 3, 4] + 910*R[2, 3, 5]) -
      2*HPL[{3, 1, 1}, r1]*(7*R[2, 3, 4] + 2*(69 + R[2, 3, 5])) +
      HPL[{-1}, r1]^3*(HPL[{0}, r1]*HPL[{1}, r1]*(32/3 - 8*R[2, 3, 4] -
          8*R[2, 3, 5]) - (4*HPL[{0}, r1]^2*(-38 + 35*R[2, 3, 4] +
           6*R[2, 3, 5]))/3) - (Pi^2*(20 + 8*R[2, 3, 4] - 17*R[2, 3, 5])*
        Zeta[3])/3 + HPL[{2}, r1]*(HPL[{3}, r1]*(-22 + 214*R[2, 3, 4] -
          288*R[2, 3, 5]) - 4*(1 + 15*R[2, 3, 4] - 26*R[2, 3, 5])*Zeta[3]) +
      HPL[{1}, r1]^2*(HPL[{2, 1}, r1]*(2 - 3*R[2, 3, 4]) +
        2*HPL[{2, -1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) +
        HPL[{3}, r1]*(-5*R[2, 3, 4] - 2*(1 + R[2, 3, 5])) +
        (-6 + 9*R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[3]) +
      HPL[{-1}, r1]^2*(HPL[{2, 1}, r1]*(8 - 5*R[2, 3, 4]) +
        HPL[{0}, r1]^2*HPL[{1}, r1]*(19 + 9*R[2, 3, 4] - 53*R[2, 3, 5]) +
        HPL[{0}, r1]^3*(-67/6 + (193*R[2, 3, 4])/6 - 46*R[2, 3, 5]) +
        HPL[{3}, r1]*(61 - 48*R[2, 3, 4] - 33*R[2, 3, 5]) +
        HPL[{0}, r1]*(HPL[{1}, r1]^2*(30 - (25*R[2, 3, 4])/2 -
            39*R[2, 3, 5]) + (Pi^2*(-20 + 23*R[2, 3, 4] - R[2, 3, 5]))/6 +
          HPL[{2}, r1]*(-61 + 48*R[2, 3, 4] + 33*R[2, 3, 5])) +
        (-7 - 5*R[2, 3, 4] + 22*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]^2*(HPL[{-2, -1}, r1]*(144 - 48*R[2, 3, 4] -
          98*R[2, 3, 5]) + (HPL[{1}, r1]^3*(-37 + 48*R[2, 3, 4] -
           40*R[2, 3, 5]))/3 - 8*HPL[{2, -1}, r1]*(7*R[2, 3, 4] +
          3*R[2, 3, 5]) + 4*HPL[{-2, 1}, r1]*(-53 + 21*R[2, 3, 4] +
          5*R[2, 3, 5]) + HPL[{2, 1}, r1]*(44 + 57*R[2, 3, 4] +
          62*R[2, 3, 5]) + HPL[{3}, r1]*(-210 - 221*R[2, 3, 4] +
          304*R[2, 3, 5]) + HPL[{1}, r1]*(HPL[{2}, r1]*(-76 + 58*R[2, 3, 4] +
            20*R[2, 3, 5]) + (Pi^2*(-127 + 85*R[2, 3, 4] + 101*R[2, 3, 5]))/
           3) + (109*R[2, 3, 4] - 22*(4 + 7*R[2, 3, 5]))*Zeta[3]) +
      HPL[{0}, r1]*(-68*HPL[{2, -1, 1}, r1] - 68*HPL[{2, 1, -1}, r1] +
        HPL[{4}, r1]*(312 + 468*R[2, 3, 4] - 704*R[2, 3, 5]) +
        HPL[{3, 1}, r1]*(-52 + 124*R[2, 3, 4] - 330*R[2, 3, 5]) +
        HPL[{-3, -1}, r1]*(-32 + 178*R[2, 3, 4] - 226*R[2, 3, 5]) +
        (Pi^2*HPL[{2}, r1]*(47 + 54*R[2, 3, 4] - 69*R[2, 3, 5]))/3 +
        4*HPL[{2, -1, -1}, r1]*(24 + R[2, 3, 4] - 17*R[2, 3, 5]) +
        HPL[{1}, r1]^4*(5/2 + (19*R[2, 3, 4])/4 - 16*R[2, 3, 5]) +
        HPL[{-2, 1, 1}, r1]*(-56 - 8*R[2, 3, 4] + 4*R[2, 3, 5]) +
        HPL[{2, 1, 1}, r1]*(60 + 26*R[2, 3, 4] + 4*R[2, 3, 5]) -
        4*HPL[{-2, -1, 1}, r1]*(-19 + R[2, 3, 4] + 6*R[2, 3, 5]) -
        4*HPL[{-2, 1, -1}, r1]*(-19 + R[2, 3, 4] + 6*R[2, 3, 5]) +
        HPL[{2, -2}, r1]*(20 - 4*R[2, 3, 4] + 40*R[2, 3, 5]) +
        HPL[{-2, -1, -1}, r1]*(12 - 38*R[2, 3, 4] + 82*R[2, 3, 5]) -
        (2*Pi^4*(-82 + 20*R[2, 3, 4] + 119*R[2, 3, 5]))/45 +
        HPL[{2}, r1]^2*(11 - 107*R[2, 3, 4] + 144*R[2, 3, 5]) +
        HPL[{-3, 1}, r1]*(44 - 120*R[2, 3, 4] + 300*R[2, 3, 5]) +
        HPL[{3, -1}, r1]*(44 - 120*R[2, 3, 4] + 300*R[2, 3, 5]) +
        HPL[{-4}, r1]*(-320 - 464*R[2, 3, 4] + 740*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(HPL[{2}, r1]*(2 + 5*R[2, 3, 4] + 2*R[2, 3, 5]) +
          (Pi^2*(-100 + 87*R[2, 3, 4] + 46*R[2, 3, 5]))/6) +
        HPL[{1}, r1]*(26*HPL[{2, 1}, r1] + HPL[{3}, r1]*(76 - 58*R[2, 3, 4] -
            20*R[2, 3, 5]) + 2*HPL[{-2, -1}, r1]*(-57 + 11*R[2, 3, 4] -
            9*R[2, 3, 5]) + HPL[{-2, 1}, r1]*(28 + 8*R[2, 3, 4] -
            4*R[2, 3, 5]) + 4*HPL[{2, -1}, r1]*(-5 + R[2, 3, 5]) +
          4*(-3 + 6*R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3])) +
      HPL[{-1}, r1]*((HPL[{0}, r1]^4*(433 - 190*R[2, 3, 4] - 346*R[2, 3, 5]))/
         3 + HPL[{0}, r1]^3*HPL[{1}, r1]*(133 - 48*R[2, 3, 4] -
          202*R[2, 3, 5]) + HPL[{0}, r1]^2*
         (HPL[{2}, r1]*(56 + 70*R[2, 3, 4] - 74*R[2, 3, 5]) +
          HPL[{1}, r1]^2*(-2 + 35*R[2, 3, 4] - 60*R[2, 3, 5]) -
          (Pi^2*(-35 + 18*R[2, 3, 4] + 31*R[2, 3, 5]))/3) +
        HPL[{1}, r1]*(HPL[{2, 1}, r1]*(2 + 4*R[2, 3, 5]) +
          HPL[{3}, r1]*(10*R[2, 3, 4] + 8*(7 + R[2, 3, 5])) +
          2*(-21 + 5*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3]) +
        HPL[{0}, r1]*(HPL[{-2, -1}, r1]*(-28 + 46*R[2, 3, 4]) +
          HPL[{1}, r1]^3*(55/3 + 4*R[2, 3, 4] - (142*R[2, 3, 5])/3) +
          HPL[{2, -1}, r1]*(-52 + 8*R[2, 3, 4] - 8*R[2, 3, 5]) +
          2*HPL[{2, 1}, r1]*(52 + 9*R[2, 3, 4] + 2*R[2, 3, 5]) -
          4*HPL[{-2, 1}, r1]*(11 + 4*R[2, 3, 4] + 4*R[2, 3, 5]) +
          HPL[{3}, r1]*(-56 - 70*R[2, 3, 4] + 74*R[2, 3, 5]) +
          HPL[{1}, r1]*(-1/3*(Pi^2*(-47 + 15*R[2, 3, 4] + 55*R[2, 3, 5])) -
            2*HPL[{2}, r1]*(5*R[2, 3, 4] + 4*(7 + R[2, 3, 5]))) -
          2*(-23 + 7*R[2, 3, 4] + 47*R[2, 3, 5])*Zeta[3])) +
      4*(-23 + 34*R[2, 3, 4] - 22*R[2, 3, 5])*Zeta[5]) +
    HPL[{1}, r1]^2*(4*HPL[{-3, 2}, r1] + HPL[{2, -2, -1}, r1]*
       (4 - R[2, 3, 4]) + HPL[{2, -2, 1}, r1]*(-2 + 3*R[2, 3, 4]) +
      HPL[{2, 1, -2}, r1]*(-2 + 3*R[2, 3, 4]) + HPL[{2, 2, -1}, r1]*
       (-2 + 3*R[2, 3, 4]) + HPL[{-4, 1}, r1]*(62 + 121*R[2, 3, 4] -
        382*R[2, 3, 5]) + HPL[{4, -1}, r1]*(62 + 121*R[2, 3, 4] -
        382*R[2, 3, 5]) + HPL[{3, -1, -1}, r1]*(44 + 53*R[2, 3, 4] -
        204*R[2, 3, 5]) + HPL[{-3, 1, -1}, r1]*(36 + 57*R[2, 3, 4] -
        196*R[2, 3, 5]) + HPL[{-3, -1, 1}, r1]*(28 + 61*R[2, 3, 4] -
        188*R[2, 3, 5]) - 6*HPL[{4, 1}, r1]*(8 + 23*R[2, 3, 4] -
        64*R[2, 3, 5]) - 4*HPL[{-2, -1, -1, -1}, r1]*(8 + 9*R[2, 3, 4] -
        38*R[2, 3, 5]) + 24*HPL[{5}, r1]*(7 + 9*R[2, 3, 4] - 33*R[2, 3, 5]) +
      4*HPL[{-2, -1, -1, 1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
      4*HPL[{-2, -1, 1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
      4*HPL[{-2, 1, -1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) +
      4*HPL[{2, -1, -1, -1}, r1]*(5 + 9*R[2, 3, 4] - 32*R[2, 3, 5]) -
      6*HPL[{-2, -1, 1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
      6*HPL[{-2, 1, -1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
      6*HPL[{-2, 1, 1, -1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
      6*HPL[{2, -1, -1, 1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
      6*HPL[{2, -1, 1, -1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) -
      6*HPL[{2, 1, -1, -1}, r1]*(2 + 7*R[2, 3, 4] - 20*R[2, 3, 5]) +
      24*HPL[{3, 1, 1}, r1]*(1 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) +
      6*Pi^2*HPL[{2, 1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) +
      24*HPL[{-2, 1, 1, 1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
      24*HPL[{2, -1, 1, 1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
      24*HPL[{2, 1, -1, 1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) +
      24*HPL[{2, 1, 1, -1}, r1]*(2*R[2, 3, 4] - 5*R[2, 3, 5]) -
      60*HPL[{2, 1, 1, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) -
      2*HPL[{-2, -2, -1}, r1]*(-5 + 4*R[2, 3, 4] + R[2, 3, 5]) +
      2*HPL[{-2, -2, 1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) -
      2*HPL[{2, -1, -2}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) +
      HPL[{3, -2}, r1]*(2 + 5*R[2, 3, 4] + 2*R[2, 3, 5]) +
      HPL[{-3, -2}, r1]*(-3 - 7*R[2, 3, 4] + 5*R[2, 3, 5]) -
      (Pi^2*HPL[{-2, -1}, r1]*(-22 + 15*R[2, 3, 4] + 10*R[2, 3, 5]))/3 +
      (2*Pi^2*HPL[{-2, 1}, r1]*(-13 + 8*R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
      (2*Pi^2*HPL[{2, -1}, r1]*(-13 + 8*R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
      (Pi^2*HPL[{3}, r1]*(-58 + 23*R[2, 3, 4] + 72*R[2, 3, 5]))/3 +
      HPL[{-3, 1, 1}, r1]*(-30 - 57*R[2, 3, 4] + 192*R[2, 3, 5]) +
      HPL[{3, -1, 1}, r1]*(-30 - 57*R[2, 3, 4] + 192*R[2, 3, 5]) +
      HPL[{3, 1, -1}, r1]*(-30 - 57*R[2, 3, 4] + 192*R[2, 3, 5]) +
      HPL[{-3, -1, -1}, r1]*(-26 - 68*R[2, 3, 4] + 216*R[2, 3, 5]) +
      HPL[{-4, -1}, r1]*(-78 - 124*R[2, 3, 4] + 416*R[2, 3, 5]) +
      2*HPL[{2}, r1]*(2 - 3*R[2, 3, 4])*Zeta[3] -
      (Pi^2*(4 + 33*R[2, 3, 4] - 64*R[2, 3, 5])*Zeta[3])/6 +
      8*(R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[5]) +
    HPL[{-1}, r1]^2*(-4*HPL[{2, 2, 1}, r1] + HPL[{2, -2, 1}, r1]*
       (2 - 3*R[2, 3, 4]) + HPL[{2, 2, -1}, r1]*(2 - 3*R[2, 3, 4]) -
      22*HPL[{-2, -2, -1}, r1]*(-1 + R[2, 3, 4]) + HPL[{2, 1, -2}, r1]*
       (-8 + 5*R[2, 3, 4]) + (Pi^2*HPL[{2, 1}, r1]*(9*R[2, 3, 4] +
         14*(-1 + R[2, 3, 5])))/3 + HPL[{3, 1, 1}, r1]*
       (50 - 19*R[2, 3, 4] - 88*R[2, 3, 5]) + HPL[{-3, -1, 1}, r1]*
       (78 - 45*R[2, 3, 4] - 80*R[2, 3, 5]) + HPL[{-3, 1, -1}, r1]*
       (78 - 45*R[2, 3, 4] - 80*R[2, 3, 5]) + HPL[{3, -1, -1}, r1]*
       (78 - 45*R[2, 3, 4] - 80*R[2, 3, 5]) + HPL[{-4, 1}, r1]*
       (93 - 75*R[2, 3, 4] - 36*R[2, 3, 5]) + HPL[{4, -1}, r1]*
       (93 - 75*R[2, 3, 4] - 36*R[2, 3, 5]) + HPL[{3, 2}, r1]*
       (43 - 39*R[2, 3, 4] - 32*R[2, 3, 5]) +
      (Pi^2*HPL[{3}, r1]*(15 + 2*R[2, 3, 4] - 19*R[2, 3, 5]))/6 +
      4*HPL[{-3, -2}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) -
      90*HPL[{5}, r1]*(-6 + 5*R[2, 3, 4] + 2*R[2, 3, 5]) +
      HPL[{2, -2, -1}, r1]*(-28 + 25*R[2, 3, 4] + 2*R[2, 3, 5]) -
      12*HPL[{-2, -1, -1, 1}, r1]*(-5 + 3*R[2, 3, 4] + 5*R[2, 3, 5]) -
      12*HPL[{-2, -1, 1, -1}, r1]*(-5 + 3*R[2, 3, 4] + 5*R[2, 3, 5]) -
      12*HPL[{-2, 1, -1, -1}, r1]*(-5 + 3*R[2, 3, 4] + 5*R[2, 3, 5]) -
      12*HPL[{2, -1, -1, -1}, r1]*(-5 + 3*R[2, 3, 4] + 5*R[2, 3, 5]) -
      8*HPL[{-2, 1, 1, 1}, r1]*(-4 + R[2, 3, 4] + 7*R[2, 3, 5]) -
      8*HPL[{2, -1, 1, 1}, r1]*(-4 + R[2, 3, 4] + 7*R[2, 3, 5]) -
      8*HPL[{2, 1, -1, 1}, r1]*(-4 + R[2, 3, 4] + 7*R[2, 3, 5]) -
      8*HPL[{2, 1, 1, -1}, r1]*(-4 + R[2, 3, 4] + 7*R[2, 3, 5]) -
      (Pi^2*HPL[{-2, 1}, r1]*(-7 + 3*R[2, 3, 4] + 7*R[2, 3, 5]))/3 -
      (Pi^2*HPL[{2, -1}, r1]*(-7 + 3*R[2, 3, 4] + 7*R[2, 3, 5]))/3 -
      (Pi^2*HPL[{-2, -1}, r1]*(-5 + R[2, 3, 4] + 8*R[2, 3, 5]))/6 +
      6*HPL[{2, 1, 1, 1}, r1]*(-6 + R[2, 3, 4] + 12*R[2, 3, 5]) +
      HPL[{0}, r1]^5*(-61/3 + 14*R[2, 3, 4] + 13*R[2, 3, 5]) +
      3*HPL[{-4, -1}, r1]*(-83 + 74*R[2, 3, 4] + 21*R[2, 3, 5]) +
      HPL[{0}, r1]^4*HPL[{1}, r1]*(-18 + (15*R[2, 3, 4])/2 + 30*R[2, 3, 5]) +
      HPL[{-3, 2}, r1]*(-14 + 5*R[2, 3, 4] + 33*R[2, 3, 5]) +
      HPL[{3, -2}, r1]*(-61 + 48*R[2, 3, 4] + 33*R[2, 3, 5]) +
      HPL[{4, 1}, r1]*(-6 - 27*R[2, 3, 4] + 39*R[2, 3, 5]) +
      HPL[{-2, -1, 1, 1}, r1]*(-40 + 18*R[2, 3, 4] + 52*R[2, 3, 5]) +
      HPL[{-2, 1, -1, 1}, r1]*(-40 + 18*R[2, 3, 4] + 52*R[2, 3, 5]) +
      HPL[{-2, 1, 1, -1}, r1]*(-40 + 18*R[2, 3, 4] + 52*R[2, 3, 5]) +
      HPL[{2, -1, -1, 1}, r1]*(-40 + 18*R[2, 3, 4] + 52*R[2, 3, 5]) +
      HPL[{2, -1, 1, -1}, r1]*(-40 + 18*R[2, 3, 4] + 52*R[2, 3, 5]) +
      HPL[{2, 1, -1, -1}, r1]*(-40 + 18*R[2, 3, 4] + 52*R[2, 3, 5]) +
      HPL[{-3, 1, 1}, r1]*(-60 + 25*R[2, 3, 4] + 78*R[2, 3, 5]) +
      HPL[{3, -1, 1}, r1]*(-60 + 25*R[2, 3, 4] + 78*R[2, 3, 5]) +
      HPL[{3, 1, -1}, r1]*(-60 + 25*R[2, 3, 4] + 78*R[2, 3, 5]) +
      HPL[{-2, -1, -1, -1}, r1]*(-75 + 35*R[2, 3, 4] + 80*R[2, 3, 5]) +
      HPL[{-3, -1, -1}, r1]*(-102 + 54*R[2, 3, 4] + 98*R[2, 3, 5]) +
      HPL[{0}, r1]^3*(HPL[{1}, r1]^2*(-9 + 24*R[2, 3, 5]) +
        HPL[{2}, r1]*(-36 + (7*R[2, 3, 4])/2 + 57*R[2, 3, 5]) +
        (Pi^2*(-220 + 172*R[2, 3, 4] + 81*R[2, 3, 5]))/18) +
      Pi^2*(5*Zeta[3] - (14*R[2, 3, 4]*Zeta[3])/3) +
      HPL[{2}, r1]*(HPL[{3}, r1]*(-43 + 39*R[2, 3, 4] + 32*R[2, 3, 5]) +
        (29 - 18*R[2, 3, 4] - 23*R[2, 3, 5])*Zeta[3]) +
      HPL[{1}, r1]^2*(HPL[{3}, r1]*(29 - (19*R[2, 3, 4])/2 - 44*R[2, 3, 5]) -
        4*HPL[{-2, 1}, r1]*(-4 + R[2, 3, 4] + 7*R[2, 3, 5]) -
        4*HPL[{2, -1}, r1]*(-4 + R[2, 3, 4] + 7*R[2, 3, 5]) +
        3*HPL[{2, 1}, r1]*(-6 + R[2, 3, 4] + 12*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(-20 + 9*R[2, 3, 4] + 26*R[2, 3, 5]) -
        ((-8 + 3*R[2, 3, 4] + 14*R[2, 3, 5])*Zeta[3])/2) +
      HPL[{0}, r1]^2*(HPL[{3}, r1]*(216 - (307*R[2, 3, 4])/2 -
          117*R[2, 3, 5]) + HPL[{-2, 1}, r1]*(86 - 56*R[2, 3, 4] -
          78*R[2, 3, 5]) + HPL[{2, -1}, r1]*(86 - 56*R[2, 3, 4] -
          78*R[2, 3, 5]) + HPL[{1}, r1]^3*(-2 - (13*R[2, 3, 4])/6 +
          10*R[2, 3, 5]) + HPL[{-2, -1}, r1]*(-114 + 81*R[2, 3, 4] +
          71*R[2, 3, 5]) + HPL[{2, 1}, r1]*(-46 + 9*R[2, 3, 4] +
          93*R[2, 3, 5]) + HPL[{1}, r1]*
         ((Pi^2*(-53 + 36*R[2, 3, 4] + 57*R[2, 3, 5]))/6 +
          HPL[{2}, r1]*(-23 - 11*R[2, 3, 4] + 69*R[2, 3, 5])) -
        ((-76 + 59*R[2, 3, 4] + 40*R[2, 3, 5])*Zeta[3])/2) +
      HPL[{0}, r1]*(HPL[{2, -2}, r1]*(47 - 43*R[2, 3, 4]) +
        HPL[{-4}, r1]*(524 - 434*R[2, 3, 4] - 180*R[2, 3, 5]) +
        HPL[{-3, -1}, r1]*(265 - 214*R[2, 3, 4] - 111*R[2, 3, 5]) +
        HPL[{3, 1}, r1]*(92 - 51*R[2, 3, 4] - 103*R[2, 3, 5]) +
        HPL[{-2, 1, 1}, r1]*(72 - 36*R[2, 3, 4] - 78*R[2, 3, 5]) +
        HPL[{2, -1, 1}, r1]*(72 - 36*R[2, 3, 4] - 78*R[2, 3, 5]) +
        HPL[{2, 1, -1}, r1]*(72 - 36*R[2, 3, 4] - 78*R[2, 3, 5]) +
        (HPL[{2}, r1]^2*(43 - 39*R[2, 3, 4] - 32*R[2, 3, 5]))/2 +
        (Pi^4*(11 + 5*R[2, 3, 4] - 32*R[2, 3, 5]))/45 -
        (Pi^2*HPL[{2}, r1]*(15 + 2*R[2, 3, 4] - 19*R[2, 3, 5]))/6 +
        90*HPL[{4}, r1]*(-6 + 5*R[2, 3, 4] + 2*R[2, 3, 5]) +
        (HPL[{1}, r1]^4*(-6 + R[2, 3, 4] + 12*R[2, 3, 5]))/4 -
        2*HPL[{-2, -1, -1}, r1]*(-84 + 60*R[2, 3, 4] + 49*R[2, 3, 5]) +
        HPL[{-2, -1, 1}, r1]*(-106 + 70*R[2, 3, 4] + 82*R[2, 3, 5]) +
        HPL[{-2, 1, -1}, r1]*(-106 + 70*R[2, 3, 4] + 82*R[2, 3, 5]) +
        HPL[{2, -1, -1}, r1]*(-106 + 70*R[2, 3, 4] + 82*R[2, 3, 5]) +
        HPL[{2, 1, 1}, r1]*(-62 + 19*R[2, 3, 4] + 88*R[2, 3, 5]) +
        HPL[{-3, 1}, r1]*(-121 + 85*R[2, 3, 4] + 102*R[2, 3, 5]) +
        HPL[{3, -1}, r1]*(-121 + 85*R[2, 3, 4] + 102*R[2, 3, 5]) +
        HPL[{1}, r1]^2*((Pi^2*(9*R[2, 3, 4] + 14*(-1 + R[2, 3, 5])))/6 +
          HPL[{2}, r1]*(-29 + (19*R[2, 3, 4])/2 + 44*R[2, 3, 5])) +
        HPL[{1}, r1]*(HPL[{3}, r1]*(23 + 11*R[2, 3, 4] - 69*R[2, 3, 5]) +
          HPL[{-2, 1}, r1]*(4 + 12*R[2, 3, 4] - 38*R[2, 3, 5]) +
          HPL[{2, -1}, r1]*(4 + 12*R[2, 3, 4] - 38*R[2, 3, 5]) +
          HPL[{-2, -1}, r1]*(-4 - 9*R[2, 3, 4] + 28*R[2, 3, 5]) +
          HPL[{2, 1}, r1]*(-12 - 13*R[2, 3, 4] + 60*R[2, 3, 5]) +
          (-4 + 7*R[2, 3, 4] - 7*R[2, 3, 5])*Zeta[3])) -
      8*(-3 + 2*R[2, 3, 4] + R[2, 3, 5])*Zeta[5]) +
    HPL[{2}, r1]*(HPL[{-3, 1, 1}, r1]*(-4 - 26*R[2, 3, 4]) +
      HPL[{3, -1, 1}, r1]*(-4 - 26*R[2, 3, 4]) + HPL[{3, 1, -1}, r1]*
       (-4 - 26*R[2, 3, 4]) + 2*HPL[{-3, -1, 1}, r1]*(7 + 6*R[2, 3, 4]) +
      2*HPL[{-3, 1, -1}, r1]*(7 + 6*R[2, 3, 4]) + 2*HPL[{3, -1, -1}, r1]*
       (7 + 6*R[2, 3, 4]) + HPL[{3, 1, 1}, r1]*(80 + 30*R[2, 3, 4]) -
      (Pi^2*HPL[{3}, r1]*(19*R[2, 3, 4] + 160*(-1 + R[2, 3, 5])))/3 +
      HPL[{5}, r1]*(888 - 180*R[2, 3, 4] - 800*R[2, 3, 5]) +
      4*HPL[{-3, -2}, r1]*(-6 + 55*R[2, 3, 4] - 66*R[2, 3, 5]) +
      8*HPL[{3, 2}, r1]*(-4 + 27*R[2, 3, 4] - 32*R[2, 3, 5]) +
      2*HPL[{-3, -1, -1}, r1]*(-53 + 16*R[2, 3, 4] + 73*R[2, 3, 5]) +
      HPL[{-3, 2}, r1]*(24 - 218*R[2, 3, 4] + 248*R[2, 3, 5]) +
      HPL[{3, -2}, r1]*(18 - 212*R[2, 3, 4] + 272*R[2, 3, 5]) +
      HPL[{-4, 1}, r1]*(158 - 594*R[2, 3, 4] + 744*R[2, 3, 5]) +
      HPL[{4, -1}, r1]*(158 - 594*R[2, 3, 4] + 744*R[2, 3, 5]) +
      HPL[{4, 1}, r1]*(606*R[2, 3, 4] - 192*(1 + 4*R[2, 3, 5])) +
      HPL[{-4, -1}, r1]*(646*R[2, 3, 4] - 8*(29 + 88*R[2, 3, 5])) +
      (Pi^2*(-26*R[2, 3, 4] + 25*(1 + R[2, 3, 5]))*Zeta[3])/3 +
      4*(13 - 22*R[2, 3, 4] + 33*R[2, 3, 5])*Zeta[5]) +
    HPL[{0}, r1]*(-36*HPL[{-2, 1}, r1]^2 + HPL[{2, 1}, r1]^2*
       (-36 - 13*R[2, 3, 4]) + HPL[{3, 1, 2}, r1]*(-64 + 30*R[2, 3, 4]) -
      (Pi^2*HPL[{2, -2}, r1]*(32*R[2, 3, 4] + 83*(-1 + R[2, 3, 5])))/3 +
      (Pi^2*HPL[{2}, r1]^2*(19*R[2, 3, 4] + 160*(-1 + R[2, 3, 5])))/6 +
      HPL[{5, 1}, r1]*(2544 + 420*R[2, 3, 4] - 5024*R[2, 3, 5]) +
      HPL[{-2, -1, -1, -1, -1}, r1]*(1002 - 560*R[2, 3, 4] -
        852*R[2, 3, 5]) + HPL[{-4, 1, 1}, r1]*(1118 - 566*R[2, 3, 4] -
        830*R[2, 3, 5]) + HPL[{4, -1, 1}, r1]*(1118 - 566*R[2, 3, 4] -
        830*R[2, 3, 5]) + HPL[{4, 1, -1}, r1]*(1118 - 566*R[2, 3, 4] -
        830*R[2, 3, 5]) + HPL[{-3, -1, 1, 1}, r1]*(204 + 236*R[2, 3, 4] -
        822*R[2, 3, 5]) + HPL[{3, 1, -1, -1}, r1]*(204 + 236*R[2, 3, 4] -
        822*R[2, 3, 5]) + HPL[{-3, 1, -1, 1}, r1]*(228 + 220*R[2, 3, 4] -
        814*R[2, 3, 5]) + HPL[{-3, 1, 1, -1}, r1]*(228 + 220*R[2, 3, 4] -
        814*R[2, 3, 5]) + HPL[{3, -1, 1, -1}, r1]*(228 + 220*R[2, 3, 4] -
        814*R[2, 3, 5]) + HPL[{3, -1, -1, 1}, r1]*(252 + 204*R[2, 3, 4] -
        806*R[2, 3, 5]) + HPL[{3, 1, 1, 1}, r1]*(176 + 306*R[2, 3, 4] -
        768*R[2, 3, 5]) - 2*HPL[{3, -1, -1, -1}, r1]*(251 + 68*R[2, 3, 4] -
        583*R[2, 3, 5]) + (Pi^2*HPL[{-3, -1}, r1]*(119 + 84*R[2, 3, 4] -
         333*R[2, 3, 5]))/3 + HPL[{4, -2}, r1]*(956 - 450*R[2, 3, 4] -
        320*R[2, 3, 5]) - (2*Pi^2*HPL[{4}, r1]*(148 + 3*R[2, 3, 4] -
         196*R[2, 3, 5]))/3 - 4*HPL[{-3, 1, 1, 1}, r1]*
       (46 + 66*R[2, 3, 4] - 191*R[2, 3, 5]) - 4*HPL[{3, -1, 1, 1}, r1]*
       (46 + 66*R[2, 3, 4] - 191*R[2, 3, 5]) - 4*HPL[{3, 1, -1, 1}, r1]*
       (46 + 66*R[2, 3, 4] - 191*R[2, 3, 5]) - 4*HPL[{3, 1, 1, -1}, r1]*
       (46 + 66*R[2, 3, 4] - 191*R[2, 3, 5]) +
      (Pi^2*HPL[{-2, -1, -1}, r1]*(96 + 4*R[2, 3, 4] - 185*R[2, 3, 5]))/3 +
      4*HPL[{-2, -1, -1, 1, 1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{-2, -1, 1, -1, 1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{-2, -1, 1, 1, -1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{-2, 1, -1, -1, 1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{-2, 1, -1, 1, -1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{-2, 1, 1, -1, -1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{2, -1, -1, -1, 1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{2, -1, -1, 1, -1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{2, -1, 1, -1, -1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      4*HPL[{2, 1, -1, -1, -1}, r1]*(38 + 26*R[2, 3, 4] - 117*R[2, 3, 5]) +
      HPL[{-3, 1, -2}, r1]*(46 - 14*R[2, 3, 4] - 70*R[2, 3, 5]) +
      HPL[{3, -1, -2}, r1]*(46 - 14*R[2, 3, 4] - 70*R[2, 3, 5]) +
      HPL[{3, -3}, r1]*(150 - 8*R[2, 3, 4] - 64*R[2, 3, 5]) +
      6*HPL[{3, -2, -1}, r1]*(60 + 11*R[2, 3, 4] - 64*R[2, 3, 5]) -
      8*HPL[{-2, -1, 1, 1, 1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{-2, 1, -1, 1, 1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{-2, 1, 1, -1, 1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{-2, 1, 1, 1, -1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{2, -1, -1, 1, 1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{2, -1, 1, -1, 1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{2, -1, 1, 1, -1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{2, 1, -1, -1, 1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{2, 1, -1, 1, -1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) -
      8*HPL[{2, 1, 1, -1, -1}, r1]*(14 + 16*R[2, 3, 4] - 51*R[2, 3, 5]) +
      4*HPL[{-3, -2, 1}, r1]*(-66 + 92*R[2, 3, 4] - 51*R[2, 3, 5]) +
      4*HPL[{-3, 2, -1}, r1]*(-66 + 92*R[2, 3, 4] - 51*R[2, 3, 5]) +
      HPL[{-2, -2, -1, 1}, r1]*(20 + 8*R[2, 3, 4] - 44*R[2, 3, 5]) +
      HPL[{-2, -2, 1, -1}, r1]*(20 + 8*R[2, 3, 4] - 44*R[2, 3, 5]) -
      (2*Pi^2*HPL[{-2, -1, 1}, r1]*(5 + 20*R[2, 3, 4] - 37*R[2, 3, 5]))/3 -
      (2*Pi^2*HPL[{-2, 1, -1}, r1]*(5 + 20*R[2, 3, 4] - 37*R[2, 3, 5]))/3 -
      (2*Pi^2*HPL[{2, -1, -1}, r1]*(5 + 20*R[2, 3, 4] - 37*R[2, 3, 5]))/3 +
      (4*HPL[{2}, r1]^3*(-4 + 27*R[2, 3, 4] - 32*R[2, 3, 5]))/3 +
      HPL[{2, -2, -1, -1}, r1]*(326 - 164*R[2, 3, 4] - 30*R[2, 3, 5]) +
      HPL[{2, -2, -2}, r1]*(-18 + 6*R[2, 3, 4] - 26*R[2, 3, 5]) +
      HPL[{-2, -2, -1, -1}, r1]*(-68 + 90*R[2, 3, 4] - 20*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]^2*(-46 + 36*R[2, 3, 4] - 15*R[2, 3, 5]) +
      4*HPL[{-2, 1, -2, -1}, r1]*(13 + R[2, 3, 4] - 11*R[2, 3, 5]) +
      HPL[{2, 2, -2}, r1]*(10 - 8*R[2, 3, 4] - 8*R[2, 3, 5]) +
      48*HPL[{-2, 1, 1, 1, 1}, r1]*(2 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) +
      48*HPL[{2, -1, 1, 1, 1}, r1]*(2 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) +
      48*HPL[{2, 1, -1, 1, 1}, r1]*(2 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) +
      48*HPL[{2, 1, 1, -1, 1}, r1]*(2 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) +
      48*HPL[{2, 1, 1, 1, -1}, r1]*(2 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) +
      (2*Pi^2*HPL[{3, 1}, r1]*(-58 + 85*R[2, 3, 4] - 5*R[2, 3, 5]))/3 -
      96*HPL[{2, 1, 1, 1, 1}, r1]*(1 + 2*R[2, 3, 4] - 4*R[2, 3, 5]) +
      (146*Pi^6*(-1 + R[2, 3, 5]))/315 + 4*HPL[{2, -1, -2, 1}, r1]*
       (3 - 2*R[2, 3, 4] + R[2, 3, 5]) + 4*HPL[{2, -1, 1, -2}, r1]*
       (3 - 2*R[2, 3, 4] + R[2, 3, 5]) + 4*HPL[{2, 1, -1, -2}, r1]*
       (3 - 2*R[2, 3, 4] + R[2, 3, 5]) - 4*HPL[{2, 1, 1, -2}, r1]*
       (-6 + R[2, 3, 4] + R[2, 3, 5]) - 4*HPL[{2, -2, 1, 1}, r1]*
       (-2 + 3*R[2, 3, 4] + R[2, 3, 5]) - 4*HPL[{2, 1, -2, 1}, r1]*
       (-2 + 3*R[2, 3, 4] + R[2, 3, 5]) - 4*HPL[{2, 1, 2, -1}, r1]*
       (-2 + 3*R[2, 3, 4] + R[2, 3, 5]) - 4*HPL[{2, 2, -1, 1}, r1]*
       (-2 + 3*R[2, 3, 4] + R[2, 3, 5]) - 4*HPL[{2, 2, 1, -1}, r1]*
       (-2 + 3*R[2, 3, 4] + R[2, 3, 5]) + HPL[{2, -1}, r1]^2*
       (-30 - 4*R[2, 3, 4] + 2*R[2, 3, 5]) +
      (HPL[{1}, r1]^6*(-R[2, 3, 4] + 2*R[2, 3, 5]))/6 +
      HPL[{-3, 1, 2}, r1]*(50 - 16*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{3, -1, 2}, r1]*(50 - 16*R[2, 3, 4] + 8*R[2, 3, 5]) -
      2*HPL[{4, 2}, r1]*(-92 + 45*R[2, 3, 4] + 8*R[2, 3, 5]) +
      (4*Pi^2*HPL[{-2, 1, 1}, r1]*(-17 + 16*R[2, 3, 4] + 11*R[2, 3, 5]))/3 +
      (4*Pi^2*HPL[{2, -1, 1}, r1]*(-17 + 16*R[2, 3, 4] + 11*R[2, 3, 5]))/3 +
      (4*Pi^2*HPL[{2, 1, -1}, r1]*(-17 + 16*R[2, 3, 4] + 11*R[2, 3, 5]))/3 +
      HPL[{-4, 2}, r1]*(-268 + 182*R[2, 3, 4] + 32*R[2, 3, 5]) +
      24*HPL[{4, 1, 1}, r1]*(-46 + 23*R[2, 3, 4] + 34*R[2, 3, 5]) +
      HPL[{2, 2, -1, -1}, r1]*(-52 + 28*R[2, 3, 4] + 38*R[2, 3, 5]) +
      HPL[{3}, r1]^2*(-184 + 67*R[2, 3, 4] + 40*R[2, 3, 5]) +
      HPL[{-3, -1, -2}, r1]*(-38 - 40*R[2, 3, 4] + 42*R[2, 3, 5]) +
      HPL[{2, -2, 1, -1}, r1]*(-40 + 20*R[2, 3, 4] + 42*R[2, 3, 5]) +
      HPL[{2, -1, -2, -1}, r1]*(12 - 12*R[2, 3, 4] + 44*R[2, 3, 5]) +
      HPL[{2, -1, -1, -2}, r1]*(-20 - 8*R[2, 3, 4] + 44*R[2, 3, 5]) +
      HPL[{2, -2, -1, 1}, r1]*(-28 + 12*R[2, 3, 4] + 46*R[2, 3, 5]) +
      HPL[{-4, -2}, r1]*(-418 + 316*R[2, 3, 4] + 56*R[2, 3, 5]) +
      HPL[{2, 1, -2, -1}, r1]*(-8 + 4*R[2, 3, 4] + 62*R[2, 3, 5]) +
      240*HPL[{6}, r1]*(-71 + 38*R[2, 3, 4] + 62*R[2, 3, 5]) -
      (2*Pi^2*HPL[{2, 1, 1}, r1]*(-34 + 13*R[2, 3, 4] + 72*R[2, 3, 5]))/3 -
      20*HPL[{-3, -1, -1, -1}, r1]*(-63 + 15*R[2, 3, 4] + 74*R[2, 3, 5]) +
      HPL[{3, 1, -2}, r1]*(-14 - 6*R[2, 3, 4] + 80*R[2, 3, 5]) +
      HPL[{-3, -1, 2}, r1]*(-138 + 98*R[2, 3, 4] + 82*R[2, 3, 5]) +
      (Pi^2*HPL[{-3, 1}, r1]*(89 - 204*R[2, 3, 4] + 123*R[2, 3, 5]))/3 +
      (Pi^2*HPL[{3, -1}, r1]*(89 - 204*R[2, 3, 4] + 123*R[2, 3, 5]))/3 +
      4*HPL[{-2, -1, -1, -1, 1}, r1]*(-85 + 6*R[2, 3, 4] + 148*R[2, 3, 5]) +
      4*HPL[{-2, -1, -1, 1, -1}, r1]*(-85 + 6*R[2, 3, 4] + 148*R[2, 3, 5]) +
      4*HPL[{-2, -1, 1, -1, -1}, r1]*(-85 + 6*R[2, 3, 4] + 148*R[2, 3, 5]) +
      4*HPL[{-2, 1, -1, -1, -1}, r1]*(-85 + 6*R[2, 3, 4] + 148*R[2, 3, 5]) +
      4*HPL[{2, -1, -1, -1, -1}, r1]*(-85 + 6*R[2, 3, 4] + 148*R[2, 3, 5]) +
      HPL[{-3, 2, 1}, r1]*(196 - 312*R[2, 3, 4] + 254*R[2, 3, 5]) +
      HPL[{3, -2, 1}, r1]*(144 - 278*R[2, 3, 4] + 328*R[2, 3, 5]) +
      HPL[{3, 2, -1}, r1]*(144 - 278*R[2, 3, 4] + 328*R[2, 3, 5]) +
      HPL[{-3, -2, -1}, r1]*(-202 - 238*R[2, 3, 4] + 378*R[2, 3, 5]) +
      2*HPL[{-4, -1, 1}, r1]*(-787 + 450*R[2, 3, 4] + 647*R[2, 3, 5]) +
      2*HPL[{-4, 1, -1}, r1]*(-787 + 450*R[2, 3, 4] + 647*R[2, 3, 5]) +
      2*HPL[{4, -1, -1}, r1]*(-787 + 450*R[2, 3, 4] + 647*R[2, 3, 5]) -
      8*HPL[{-5, -1}, r1]*(-556 + 89*R[2, 3, 4] + 747*R[2, 3, 5]) -
      20*HPL[{-6}, r1]*(-862 + 476*R[2, 3, 4] + 749*R[2, 3, 5]) -
      2*HPL[{-4, -1, -1}, r1]*(-1139 + 819*R[2, 3, 4] + 771*R[2, 3, 5]) +
      HPL[{-3, -1, -1, 1}, r1]*(-382 - 88*R[2, 3, 4] + 902*R[2, 3, 5]) +
      HPL[{-3, -1, 1, -1}, r1]*(-382 - 88*R[2, 3, 4] + 902*R[2, 3, 5]) +
      HPL[{-3, 1, -1, -1}, r1]*(-422 - 104*R[2, 3, 4] + 990*R[2, 3, 5]) +
      4*HPL[{-5, 1}, r1]*(-732 + 5*R[2, 3, 4] + 1272*R[2, 3, 5]) +
      4*HPL[{5, -1}, r1]*(-732 + 5*R[2, 3, 4] + 1272*R[2, 3, 5]) +
      HPL[{-2, -2, 1, 1}, r1]*(8*R[2, 3, 4] - 4*(3 + R[2, 3, 5])) +
      HPL[{3, 2, 1}, r1]*(318*R[2, 3, 4] - 64*(3 + 4*R[2, 3, 5])) +
      HPL[{1}, r1]^4*((Pi^2*(2 + R[2, 3, 4] - 6*R[2, 3, 5]))/2 +
        HPL[{2}, r1]*(-2 - 6*R[2, 3, 4] + 16*R[2, 3, 5])) +
      HPL[{1}, r1]^2*(HPL[{-3, -1}, r1]*(72 + 110*R[2, 3, 4] -
          406*R[2, 3, 5]) + HPL[{-2, -1, -1}, r1]*(56 + 44*R[2, 3, 4] -
          222*R[2, 3, 5]) + 6*HPL[{3, 1}, r1]*(8 + 23*R[2, 3, 4] -
          64*R[2, 3, 5]) + 4*HPL[{-2, 1, 1}, r1]*(7 + 15*R[2, 3, 4] -
          48*R[2, 3, 5]) + 4*HPL[{2, -1, 1}, r1]*(7 + 15*R[2, 3, 4] -
          48*R[2, 3, 5]) + 4*HPL[{2, 1, -1}, r1]*(7 + 15*R[2, 3, 4] -
          48*R[2, 3, 5]) - 24*HPL[{4}, r1]*(7 + 9*R[2, 3, 4] -
          33*R[2, 3, 5]) - 24*HPL[{2, 1, 1}, r1]*(1 + 3*R[2, 3, 4] -
          8*R[2, 3, 5]) + HPL[{2, -2}, r1]*(2 - 5*R[2, 3, 4] -
          2*R[2, 3, 5]) - (Pi^4*(-10 + 3*R[2, 3, 4] + 14*R[2, 3, 5]))/5 -
        (Pi^2*HPL[{2}, r1]*(-58 + 23*R[2, 3, 4] + 72*R[2, 3, 5]))/3 +
        HPL[{-2, -1, 1}, r1]*(-40 - 54*R[2, 3, 4] + 204*R[2, 3, 5]) +
        HPL[{-2, 1, -1}, r1]*(-40 - 54*R[2, 3, 4] + 204*R[2, 3, 5]) +
        HPL[{2, -1, -1}, r1]*(-40 - 54*R[2, 3, 4] + 204*R[2, 3, 5]) +
        HPL[{-3, 1}, r1]*(-54 - 121*R[2, 3, 4] + 382*R[2, 3, 5]) +
        HPL[{3, -1}, r1]*(-54 - 121*R[2, 3, 4] + 382*R[2, 3, 5])) +
      HPL[{-4}, r1]*(HPL[{2}, r1]*(936 - 132*R[2, 3, 4] - 800*R[2, 3, 5]) +
        6*HPL[{1}, r1]^2*(29 + 33*R[2, 3, 4] - 133*R[2, 3, 5]) -
        (Pi^2*(-340 + 30*R[2, 3, 4] + 473*R[2, 3, 5]))/3) +
      HPL[{2}, r1]*(-10*HPL[{2, 1, 1}, r1]*(8 + 3*R[2, 3, 4]) +
        HPL[{-2, 1, 1}, r1]*(64 + 12*R[2, 3, 4]) + HPL[{2, -1, 1}, r1]*
         (64 + 12*R[2, 3, 4]) + HPL[{2, 1, -1}, r1]*(64 + 12*R[2, 3, 4]) +
        2*HPL[{-3, 1}, r1]*(-55 + 79*R[2, 3, 4] - 124*R[2, 3, 5]) +
        2*HPL[{3, -1}, r1]*(-55 + 79*R[2, 3, 4] - 124*R[2, 3, 5]) +
        HPL[{-2, -1, -1}, r1]*(-76 + 120*R[2, 3, 4] - 44*R[2, 3, 5]) -
        (2*Pi^4*(31 + 2*R[2, 3, 4] - 18*R[2, 3, 5]))/45 +
        2*HPL[{2, -2}, r1]*(-2 + R[2, 3, 4] - 8*R[2, 3, 5]) -
        8*HPL[{-2, -1, 1}, r1]*(7 + 2*R[2, 3, 4] - 4*R[2, 3, 5]) -
        8*HPL[{-2, 1, -1}, r1]*(7 + 2*R[2, 3, 4] - 4*R[2, 3, 5]) -
        8*HPL[{2, -1, -1}, r1]*(7 + 2*R[2, 3, 4] - 4*R[2, 3, 5]) +
        2*HPL[{-3, -1}, r1]*(74 - 97*R[2, 3, 4] + 62*R[2, 3, 5]) +
        HPL[{3, 1}, r1]*(128 - 174*R[2, 3, 4] + 256*R[2, 3, 5]) +
        HPL[{4}, r1]*(-888 + 180*R[2, 3, 4] + 800*R[2, 3, 5])) +
      2*HPL[{2, 1}, r1]*(-37 + 49*R[2, 3, 4] - 7*R[2, 3, 5])*Zeta[3] -
      2*(8 + 4*R[2, 3, 4] - 25*R[2, 3, 5])*Zeta[3]^2 +
      HPL[{3}, r1]*(HPL[{2, 1}, r1]*(200 - 72*R[2, 3, 4]) +
        HPL[{-2, 1}, r1]*(76*R[2, 3, 4] + 32*(-6 + R[2, 3, 5])) +
        HPL[{2, -1}, r1]*(76*R[2, 3, 4] + 32*(-6 + R[2, 3, 5])) +
        HPL[{-2, -1}, r1]*(94 - 20*R[2, 3, 4] - 52*R[2, 3, 5]) +
        2*(-88 + 115*R[2, 3, 4] - 182*R[2, 3, 5])*Zeta[3]) +
      HPL[{2, -1}, r1]*(20*HPL[{2, 1}, r1]*(5 + R[2, 3, 4]) -
        4*(-9 + 22*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{-2, 1}, r1]*(-72*HPL[{2, -1}, r1] + 20*HPL[{2, 1}, r1]*
         (5 + R[2, 3, 4]) - 4*(-9 + 22*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{-2, -1}, r1]*(-10*HPL[{2, 1}, r1]*(14 + R[2, 3, 4] +
          6*R[2, 3, 5]) + HPL[{-2, 1}, r1]*(64 - 16*R[2, 3, 4] +
          52*R[2, 3, 5]) + HPL[{2, -1}, r1]*(64 - 16*R[2, 3, 4] +
          52*R[2, 3, 5]) + 2*(5 + 5*R[2, 3, 4] + 23*R[2, 3, 5])*Zeta[3]) +
      HPL[{1}, r1]^3*(-12*HPL[{2, 1}, r1]*(-1 + R[2, 3, 4]) +
        (4*HPL[{-2, 1}, r1]*(-8 + 9*R[2, 3, 4] - 6*R[2, 3, 5]))/3 +
        (4*HPL[{2, -1}, r1]*(-8 + 9*R[2, 3, 4] - 6*R[2, 3, 5]))/3 +
        (4*HPL[{3}, r1]*(-9 + 12*R[2, 3, 4] - 5*R[2, 3, 5]))/3 +
        HPL[{-2, -1}, r1]*(10 - 13*R[2, 3, 4] + (16*R[2, 3, 5])/3) +
        (2*(8*R[2, 3, 4] - 3*(2 + R[2, 3, 5]))*Zeta[3])/3) +
      HPL[{1}, r1]*(-18*HPL[{2, -2, 1}, r1] - 34*HPL[{2, 1, -2}, r1] -
        18*HPL[{2, 2, -1}, r1] + HPL[{3, 2}, r1]*(192 - 152*R[2, 3, 4]) -
        72*HPL[{2, 1, 1, 1}, r1]*(-1 + R[2, 3, 4]) + HPL[{-4, 1}, r1]*
         (-616 + 648*R[2, 3, 4] - 206*R[2, 3, 5]) + HPL[{4, -1}, r1]*
         (-616 + 648*R[2, 3, 4] - 206*R[2, 3, 5]) -
        (Pi^2*HPL[{3}, r1]*(76 + 3*R[2, 3, 4] - 166*R[2, 3, 5]))/3 +
        (2*Pi^2*HPL[{2, 1}, r1]*(-4 + 59*R[2, 3, 4] - 108*R[2, 3, 5]))/3 +
        HPL[{3, -1, -1}, r1]*(-2 + 114*R[2, 3, 4] - 98*R[2, 3, 5]) +
        HPL[{-3, 1, -1}, r1]*(-98 + 98*R[2, 3, 4] - 82*R[2, 3, 5]) +
        HPL[{-3, -1, 1}, r1]*(-194 + 82*R[2, 3, 4] - 66*R[2, 3, 5]) +
        HPL[{-2, -1, -1, 1}, r1]*(-56 + 76*R[2, 3, 4] - 52*R[2, 3, 5]) +
        HPL[{-2, -1, 1, -1}, r1]*(-56 + 76*R[2, 3, 4] - 52*R[2, 3, 5]) +
        HPL[{-2, 1, -1, -1}, r1]*(-56 + 76*R[2, 3, 4] - 52*R[2, 3, 5]) +
        HPL[{2, -1, -1, -1}, r1]*(-56 + 76*R[2, 3, 4] - 52*R[2, 3, 5]) +
        8*HPL[{5}, r1]*(-55 + 81*R[2, 3, 4] - 50*R[2, 3, 5]) +
        8*HPL[{-2, 1, 1, 1}, r1]*(-8 + 9*R[2, 3, 4] - 6*R[2, 3, 5]) +
        8*HPL[{2, -1, 1, 1}, r1]*(-8 + 9*R[2, 3, 4] - 6*R[2, 3, 5]) +
        8*HPL[{2, 1, -1, 1}, r1]*(-8 + 9*R[2, 3, 4] - 6*R[2, 3, 5]) +
        8*HPL[{2, 1, 1, -1}, r1]*(-8 + 9*R[2, 3, 4] - 6*R[2, 3, 5]) +
        8*HPL[{3, 1, 1}, r1]*(-9 + 12*R[2, 3, 4] - 5*R[2, 3, 5]) +
        2*HPL[{-3, 2}, r1]*(-91 + 83*R[2, 3, 4] - 4*R[2, 3, 5]) -
        8*HPL[{-2, -2, 1}, r1]*(6 + R[2, 3, 4] - R[2, 3, 5]) +
        8*HPL[{2, -1, -2}, r1]*(6 + R[2, 3, 4] - R[2, 3, 5]) -
        2*HPL[{-3, -2}, r1]*(-91 + 91*R[2, 3, 4] + R[2, 3, 5]) +
        4*HPL[{-2, -1, -1, -1}, r1]*(44 - 51*R[2, 3, 4] + 6*R[2, 3, 5]) +
        2*HPL[{3, -2}, r1]*(-89 + 81*R[2, 3, 4] + 7*R[2, 3, 5]) +
        HPL[{-2, -2, -1}, r1]*(96 - 12*R[2, 3, 4] + 8*R[2, 3, 5]) +
        HPL[{2, -2, -1}, r1]*(74 - 6*R[2, 3, 4] + 10*R[2, 3, 5]) +
        HPL[{-2, -1, 1, 1}, r1]*(52 - 72*R[2, 3, 4] + 48*R[2, 3, 5]) +
        HPL[{-2, 1, -1, 1}, r1]*(52 - 72*R[2, 3, 4] + 48*R[2, 3, 5]) +
        HPL[{-2, 1, 1, -1}, r1]*(52 - 72*R[2, 3, 4] + 48*R[2, 3, 5]) +
        HPL[{2, -1, -1, 1}, r1]*(52 - 72*R[2, 3, 4] + 48*R[2, 3, 5]) +
        HPL[{2, -1, 1, -1}, r1]*(52 - 72*R[2, 3, 4] + 48*R[2, 3, 5]) +
        HPL[{2, 1, -1, -1}, r1]*(52 - 72*R[2, 3, 4] + 48*R[2, 3, 5]) +
        (2*Pi^2*HPL[{-2, 1}, r1]*(-10 + R[2, 3, 4] + 50*R[2, 3, 5]))/3 +
        (2*Pi^2*HPL[{2, -1}, r1]*(-10 + R[2, 3, 4] + 50*R[2, 3, 5]))/3 +
        HPL[{-3, 1, 1}, r1]*(66 - 96*R[2, 3, 4] + 80*R[2, 3, 5]) +
        HPL[{3, -1, 1}, r1]*(66 - 96*R[2, 3, 4] + 80*R[2, 3, 5]) +
        HPL[{3, 1, -1}, r1]*(66 - 96*R[2, 3, 4] + 80*R[2, 3, 5]) -
        (Pi^2*HPL[{-2, -1}, r1]*(-83 + 22*R[2, 3, 4] + 131*R[2, 3, 5]))/3 +
        HPL[{-3, -1, -1}, r1]*(434 - 220*R[2, 3, 4] + 136*R[2, 3, 5]) +
        HPL[{4, 1}, r1]*(660 - 642*R[2, 3, 4] + 156*R[2, 3, 5]) +
        HPL[{-4, -1}, r1]*(676 - 750*R[2, 3, 4] + 242*R[2, 3, 5]) -
        (Pi^2*(24 + 53*R[2, 3, 4] - 136*R[2, 3, 5])*Zeta[3])/3 +
        HPL[{2}, r1]*(-32*HPL[{-2, 1}, r1] - 32*HPL[{2, -1}, r1] +
          8*HPL[{3}, r1]*(-8 + 7*R[2, 3, 4]) - 4*HPL[{-2, -1}, r1]*
           (-28 + 3*R[2, 3, 4] + 5*R[2, 3, 5]) + 2*(30 - 29*R[2, 3, 4] +
            7*R[2, 3, 5])*Zeta[3]) + 20*(-5 + 6*R[2, 3, 4] - R[2, 3, 5])*
         Zeta[5])) + HPL[{-1}, r1]*(-8*HPL[{-2, 1}, r1]^2 -
      8*HPL[{2, -1}, r1]^2 + HPL[{3}, r1]^2*(108 - 118*R[2, 3, 4]) -
      20*HPL[{2, 1}, r1]^2*(1 + R[2, 3, 4]) + HPL[{-2, -1}, r1]^2*
       (-18 + 20*R[2, 3, 4]) - (2*HPL[{0}, r1]^6*(59 + 11*R[2, 3, 4] -
         94*R[2, 3, 5]))/9 + (HPL[{0}, r1]^5*HPL[{1}, r1]*
        (73 - 73*R[2, 3, 4] + 88*R[2, 3, 5]))/3 +
      HPL[{0}, r1]^4*(-1/9*(Pi^2*(145*R[2, 3, 4] + 33*(-4 + R[2, 3, 5]))) +
        HPL[{2}, r1]*(-123 - 10*R[2, 3, 4] + (334*R[2, 3, 5])/3) +
        (HPL[{1}, r1]^2*(110 - 155*R[2, 3, 4] + 146*R[2, 3, 5]))/6) +
      2*HPL[{2, 1}, r1]*(-5 + 3*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3] +
      2*(-3 + 8*R[2, 3, 4] - 7*R[2, 3, 5])*Zeta[3]^2 +
      HPL[{3}, r1]*(-4*HPL[{-2, 1}, r1]*(5 + 14*R[2, 3, 4]) -
        4*HPL[{2, -1}, r1]*(5 + 14*R[2, 3, 4]) + HPL[{2, 1}, r1]*
         (92 + 72*R[2, 3, 4]) + 2*HPL[{-2, -1}, r1]*(-53 + 68*R[2, 3, 4] +
          12*R[2, 3, 5]) - 2*(33*R[2, 3, 4] + 2*(-8 + R[2, 3, 5]))*Zeta[3]) +
      HPL[{1}, r1]^3*(HPL[{3}, r1]*(46/3 + (25*R[2, 3, 4])/3 -
          52*R[2, 3, 5]) - (2*HPL[{-2, -1}, r1]*(15 + 5*R[2, 3, 4] -
           46*R[2, 3, 5]))/3 + HPL[{-2, 1}, r1]*(8 + 6*R[2, 3, 4] -
          32*R[2, 3, 5]) + HPL[{2, -1}, r1]*(8 + 6*R[2, 3, 4] -
          32*R[2, 3, 5]) + HPL[{2, 1}, r1]*(-4 - 12*R[2, 3, 4] +
          40*R[2, 3, 5]) + (2*(-2 + 5*R[2, 3, 4] - 11*R[2, 3, 5])*Zeta[3])/
         3) + HPL[{2, -1}, r1]*(4*HPL[{2, 1}, r1]*(7 + 3*R[2, 3, 4]) +
        4*(3 - 3*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{-2, 1}, r1]*(-16*HPL[{2, -1}, r1] + 4*HPL[{2, 1}, r1]*
         (7 + 3*R[2, 3, 4]) + 4*(3 - 3*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{-2, -1}, r1]*(8*HPL[{-2, 1}, r1] + 8*HPL[{2, -1}, r1] -
        2*HPL[{2, 1}, r1]*(6 + 5*R[2, 3, 4] + 2*R[2, 3, 5]) +
        6*(-2 + R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]^3*(HPL[{3}, r1]*(275 + 2*R[2, 3, 4] - (1142*R[2, 3, 5])/
           3) + (2*HPL[{-2, 1}, r1]*(89 + 109*R[2, 3, 4] - 226*R[2, 3, 5]))/
         3 + (2*HPL[{2, -1}, r1]*(89 + 109*R[2, 3, 4] - 226*R[2, 3, 5]))/3 +
        HPL[{-2, -1}, r1]*(-319/3 + 5*R[2, 3, 4] + (470*R[2, 3, 5])/3) +
        (HPL[{1}, r1]^3*(29 - 83*R[2, 3, 4] + 170*R[2, 3, 5]))/9 +
        (HPL[{2, 1}, r1]*(-170 - 379*R[2, 3, 4] + 472*R[2, 3, 5]))/3 +
        HPL[{1}, r1]*(-1/9*(Pi^2*(-284 + 203*R[2, 3, 4] + 262*R[2, 3, 5])) +
          (HPL[{2}, r1]*(-250 + 7*R[2, 3, 4] + 584*R[2, 3, 5]))/3) +
        ((39 + 72*R[2, 3, 4] + 34*R[2, 3, 5])*Zeta[3])/3) +
      HPL[{0}, r1]^2*(HPL[{2, -2}, r1]*(34 - 32*R[2, 3, 4]) +
        HPL[{-4}, r1]*(492 - 128*R[2, 3, 4] - 824*R[2, 3, 5]) +
        HPL[{-3, -1}, r1]*(310 - 42*R[2, 3, 4] - 406*R[2, 3, 5]) +
        HPL[{3, 1}, r1]*(208 + 112*R[2, 3, 4] - 390*R[2, 3, 5]) +
        HPL[{-2, 1, 1}, r1]*(56 + 80*R[2, 3, 4] - 124*R[2, 3, 5]) +
        HPL[{2, -1, 1}, r1]*(56 + 80*R[2, 3, 4] - 124*R[2, 3, 5]) +
        HPL[{2, 1, -1}, r1]*(56 + 80*R[2, 3, 4] - 124*R[2, 3, 5]) +
        HPL[{-2, -1, -1}, r1]*(108 - 58*R[2, 3, 4] - 96*R[2, 3, 5]) -
        2*HPL[{2, 1, 1}, r1]*(27 + 74*R[2, 3, 4] - 68*R[2, 3, 5]) +
        HPL[{1}, r1]^4*(5/2 - (17*R[2, 3, 4])/4 + 5*R[2, 3, 5]) +
        4*HPL[{2}, r1]^2*(-21 + R[2, 3, 4] + 8*R[2, 3, 5]) -
        (Pi^2*HPL[{2}, r1]*(-83 + 73*R[2, 3, 4] + 62*R[2, 3, 5]))/3 +
        8*HPL[{4}, r1]*(-57 + 3*R[2, 3, 4] + 101*R[2, 3, 5]) +
        (2*Pi^4*(-76 + 9*R[2, 3, 4] + 102*R[2, 3, 5]))/45 +
        HPL[{-2, -1, 1}, r1]*(-52 - 56*R[2, 3, 4] + 132*R[2, 3, 5]) +
        HPL[{-2, 1, -1}, r1]*(-52 - 56*R[2, 3, 4] + 132*R[2, 3, 5]) +
        HPL[{2, -1, -1}, r1]*(-52 - 56*R[2, 3, 4] + 132*R[2, 3, 5]) +
        HPL[{-3, 1}, r1]*(-206 - 76*R[2, 3, 4] + 380*R[2, 3, 5]) +
        HPL[{3, -1}, r1]*(-206 - 76*R[2, 3, 4] + 380*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(-1/2*(Pi^2*(-40 + 27*R[2, 3, 4] + 46*R[2, 3, 5])) +
          HPL[{2}, r1]*(15 - 50*R[2, 3, 4] + 68*R[2, 3, 5])) +
        HPL[{1}, r1]*(HPL[{3}, r1]*(334 - 97*R[2, 3, 4] - 592*R[2, 3, 5]) +
          2*HPL[{-2, 1}, r1]*(50 + 9*R[2, 3, 4] - 148*R[2, 3, 5]) +
          2*HPL[{2, -1}, r1]*(50 + 9*R[2, 3, 4] - 148*R[2, 3, 5]) +
          HPL[{2, 1}, r1]*(-46 - 68*R[2, 3, 4] + 312*R[2, 3, 5]) +
          HPL[{-2, -1}, r1]*(-162 + 40*R[2, 3, 4] + 316*R[2, 3, 5]) +
          (-31 + 27*R[2, 3, 4] - 38*R[2, 3, 5])*Zeta[3])) +
      HPL[{0}, r1]*(HPL[{-2, -2, -1}, r1]*(22 - 36*R[2, 3, 4]) -
        4*HPL[{2, -2, 1}, r1]*(5 + R[2, 3, 4]) - 4*HPL[{2, 2, -1}, r1]*
         (5 + R[2, 3, 4]) + HPL[{2, 1, -2}, r1]*(-8 + 24*R[2, 3, 4]) +
        HPL[{2, 2, 1}, r1]*(8 + 24*R[2, 3, 4]) + 2*HPL[{-2, -1, -1, -1}, r1]*
         (-73 + 75*R[2, 3, 4]) + HPL[{3, 2}, r1]*(244*R[2, 3, 4] +
          64*(-6 + R[2, 3, 5])) + HPL[{-4, 1}, r1]*(898 - 412*R[2, 3, 4] -
          528*R[2, 3, 5]) + HPL[{4, -1}, r1]*(898 - 412*R[2, 3, 4] -
          528*R[2, 3, 5]) + HPL[{3, 1, 1}, r1]*(78 + 220*R[2, 3, 4] -
          136*R[2, 3, 5]) + HPL[{3, -1, -1}, r1]*(66 + 42*R[2, 3, 4] -
          128*R[2, 3, 5]) + HPL[{-3, 1, -1}, r1]*(50 + 90*R[2, 3, 4] -
          112*R[2, 3, 5]) + HPL[{-3, -1, 1}, r1]*(34 + 138*R[2, 3, 4] -
          96*R[2, 3, 5]) + HPL[{-2, 1, 1, 1}, r1]*(4 + 72*R[2, 3, 4] -
          88*R[2, 3, 5]) + HPL[{2, -1, 1, 1}, r1]*(4 + 72*R[2, 3, 4] -
          88*R[2, 3, 5]) + HPL[{2, 1, -1, 1}, r1]*(4 + 72*R[2, 3, 4] -
          88*R[2, 3, 5]) + HPL[{2, 1, 1, -1}, r1]*(4 + 72*R[2, 3, 4] -
          88*R[2, 3, 5]) + HPL[{-3, 2}, r1]*(346 - 244*R[2, 3, 4] -
          74*R[2, 3, 5]) + HPL[{3, -2}, r1]*(312 - 212*R[2, 3, 4] -
          74*R[2, 3, 5]) + HPL[{-2, -1, -1, 1}, r1]*(8 + 44*R[2, 3, 4] -
          64*R[2, 3, 5]) + HPL[{-2, -1, 1, -1}, r1]*(8 + 44*R[2, 3, 4] -
          64*R[2, 3, 5]) + HPL[{-2, 1, -1, -1}, r1]*(8 + 44*R[2, 3, 4] -
          64*R[2, 3, 5]) + HPL[{2, -1, -1, -1}, r1]*(8 + 44*R[2, 3, 4] -
          64*R[2, 3, 5]) - (Pi^2*HPL[{-2, -1}, r1]*(30 + 5*R[2, 3, 4] -
           62*R[2, 3, 5]))/3 - 4*HPL[{-3, 1, 1}, r1]*(22 + 28*R[2, 3, 4] -
          31*R[2, 3, 5]) - 4*HPL[{3, -1, 1}, r1]*(22 + 28*R[2, 3, 4] -
          31*R[2, 3, 5]) - 4*HPL[{3, 1, -1}, r1]*(22 + 28*R[2, 3, 4] -
          31*R[2, 3, 5]) + 8*HPL[{-2, -2, 1}, r1]*(-1 + 3*R[2, 3, 4] +
          R[2, 3, 5]) - 8*HPL[{2, -1, -2}, r1]*(-1 + 3*R[2, 3, 4] +
          R[2, 3, 5]) + HPL[{1}, r1]^5*(-1/5 - (3*R[2, 3, 4])/5 +
          2*R[2, 3, 5]) + HPL[{2, -2, -1}, r1]*(14 - 14*R[2, 3, 4] +
          4*R[2, 3, 5]) + (2*Pi^2*HPL[{-2, 1}, r1]*(-21 + 13*R[2, 3, 4] +
           15*R[2, 3, 5]))/3 + (2*Pi^2*HPL[{2, -1}, r1]*
          (-21 + 13*R[2, 3, 4] + 15*R[2, 3, 5]))/3 +
        (Pi^2*HPL[{3}, r1]*(-83 + 73*R[2, 3, 4] + 62*R[2, 3, 5]))/3 +
        HPL[{-2, -1, 1, 1}, r1]*(-4 - 56*R[2, 3, 4] + 80*R[2, 3, 5]) +
        HPL[{-2, 1, -1, 1}, r1]*(-4 - 56*R[2, 3, 4] + 80*R[2, 3, 5]) +
        HPL[{-2, 1, 1, -1}, r1]*(-4 - 56*R[2, 3, 4] + 80*R[2, 3, 5]) +
        HPL[{2, -1, -1, 1}, r1]*(-4 - 56*R[2, 3, 4] + 80*R[2, 3, 5]) +
        HPL[{2, -1, 1, -1}, r1]*(-4 - 56*R[2, 3, 4] + 80*R[2, 3, 5]) +
        HPL[{2, 1, -1, -1}, r1]*(-4 - 56*R[2, 3, 4] + 80*R[2, 3, 5]) +
        HPL[{-3, -2}, r1]*(-280 + 190*R[2, 3, 4] + 92*R[2, 3, 5]) +
        HPL[{-3, -1, -1}, r1]*(-42 - 50*R[2, 3, 4] + 96*R[2, 3, 5]) -
        12*HPL[{-4}, r1]*HPL[{1}, r1]*(-65 + 26*R[2, 3, 4] +
          100*R[2, 3, 5]) - 8*HPL[{5}, r1]*(-57 + 3*R[2, 3, 4] +
          101*R[2, 3, 5]) + HPL[{2, 1, 1, 1}, r1]*(20 - 142*R[2, 3, 4] +
          120*R[2, 3, 5]) - (Pi^2*HPL[{2, 1}, r1]*(-160 + 109*R[2, 3, 4] +
           138*R[2, 3, 5]))/3 + HPL[{4, 1}, r1]*(-976 + 376*R[2, 3, 4] +
          518*R[2, 3, 5]) + HPL[{-4, -1}, r1]*(-870 + 422*R[2, 3, 4] +
          590*R[2, 3, 5]) + HPL[{1}, r1]^3*
         ((-2*Pi^2*(-16 + 11*R[2, 3, 4] + 18*R[2, 3, 5]))/9 +
          HPL[{2}, r1]*(-46/3 - (25*R[2, 3, 4])/3 + 52*R[2, 3, 5])) +
        HPL[{1}, r1]*(16*HPL[{2}, r1]^2*(1 + R[2, 3, 4]) +
          HPL[{-3, -1}, r1]*(258 - 88*R[2, 3, 4] - 616*R[2, 3, 5]) +
          HPL[{3, 1}, r1]*(164 + 6*R[2, 3, 4] - 596*R[2, 3, 5]) +
          HPL[{-2, -1, -1}, r1]*(202 - 60*R[2, 3, 4] - 328*R[2, 3, 5]) -
          (2*Pi^4*(11 + 5*R[2, 3, 4] - 54*R[2, 3, 5]))/45 +
          12*HPL[{-2, 1, 1}, r1]*(9 + 2*R[2, 3, 4] - 24*R[2, 3, 5]) +
          12*HPL[{2, -1, 1}, r1]*(9 + 2*R[2, 3, 4] - 24*R[2, 3, 5]) +
          12*HPL[{2, 1, -1}, r1]*(9 + 2*R[2, 3, 4] - 24*R[2, 3, 5]) +
          HPL[{2, -2}, r1]*(22 - 22*R[2, 3, 4] + 4*R[2, 3, 5]) -
          (Pi^2*HPL[{2}, r1]*(4 + 7*R[2, 3, 4] + 6*R[2, 3, 5]))/3 +
          4*HPL[{-2, -1, 1}, r1]*(-34 + R[2, 3, 4] + 74*R[2, 3, 5]) +
          4*HPL[{-2, 1, -1}, r1]*(-34 + R[2, 3, 4] + 74*R[2, 3, 5]) +
          4*HPL[{2, -1, -1}, r1]*(-34 + R[2, 3, 4] + 74*R[2, 3, 5]) +
          2*HPL[{-3, 1}, r1]*(-91 + 7*R[2, 3, 4] + 290*R[2, 3, 5]) +
          2*HPL[{3, -1}, r1]*(-91 + 7*R[2, 3, 4] + 290*R[2, 3, 5]) +
          4*HPL[{4}, r1]*(-188 + 71*R[2, 3, 4] + 298*R[2, 3, 5]) +
          HPL[{2, 1, 1}, r1]*(-92 - 50*R[2, 3, 4] + 312*R[2, 3, 5])) +
        (5*Pi^2*(-14 + 14*R[2, 3, 4] + 3*R[2, 3, 5])*Zeta[3])/3 +
        HPL[{1}, r1]^2*(HPL[{3}, r1]*(-15 + 50*R[2, 3, 4] - 68*R[2, 3, 5]) +
          HPL[{-2, 1}, r1]*(-12 + 30*R[2, 3, 4] - 44*R[2, 3, 5]) +
          HPL[{2, -1}, r1]*(-12 + 30*R[2, 3, 4] - 44*R[2, 3, 5]) +
          HPL[{-2, -1}, r1]*(16 - 33*R[2, 3, 4] + 38*R[2, 3, 5]) +
          HPL[{2, 1}, r1]*(30 - 51*R[2, 3, 4] + 60*R[2, 3, 5]) +
          (-18 + 19*R[2, 3, 4] - 20*R[2, 3, 5])*Zeta[3]) +
        HPL[{2}, r1]*(HPL[{2, 1}, r1]*(-92 - 72*R[2, 3, 4]) +
          HPL[{-2, 1}, r1]*(20 + 56*R[2, 3, 4]) + HPL[{2, -1}, r1]*
           (20 + 56*R[2, 3, 4]) - 8*HPL[{3}, r1]*(-21 + R[2, 3, 4] +
            8*R[2, 3, 5]) - 2*HPL[{-2, -1}, r1]*(-53 + 68*R[2, 3, 4] +
            12*R[2, 3, 5]) + 2*(-30 + 58*R[2, 3, 4] + 17*R[2, 3, 5])*
           Zeta[3]) + 8*(9 - 7*R[2, 3, 4])*Zeta[5]) +
      HPL[{1}, r1]*(32*HPL[{3, 2}, r1]*(1 + R[2, 3, 4]) +
        HPL[{3, 1, 1}, r1]*(92 + 50*R[2, 3, 4] - 312*R[2, 3, 5]) +
        HPL[{-3, -1, 1}, r1]*(124 + 6*R[2, 3, 4] - 292*R[2, 3, 5]) +
        HPL[{-3, 1, -1}, r1]*(124 + 6*R[2, 3, 4] - 292*R[2, 3, 5]) +
        HPL[{3, -1, -1}, r1]*(124 + 6*R[2, 3, 4] - 292*R[2, 3, 5]) +
        HPL[{-2, -1, -1, 1}, r1]*(84 - 192*R[2, 3, 5]) +
        HPL[{-2, -1, 1, -1}, r1]*(84 - 192*R[2, 3, 5]) +
        HPL[{-2, 1, -1, -1}, r1]*(84 - 192*R[2, 3, 5]) +
        HPL[{2, -1, -1, -1}, r1]*(84 - 192*R[2, 3, 5]) -
        4*HPL[{-2, -1, 1, 1}, r1]*(15 + 5*R[2, 3, 4] - 46*R[2, 3, 5]) -
        4*HPL[{-2, 1, -1, 1}, r1]*(15 + 5*R[2, 3, 4] - 46*R[2, 3, 5]) -
        4*HPL[{-2, 1, 1, -1}, r1]*(15 + 5*R[2, 3, 4] - 46*R[2, 3, 5]) -
        4*HPL[{2, -1, -1, 1}, r1]*(15 + 5*R[2, 3, 4] - 46*R[2, 3, 5]) -
        4*HPL[{2, -1, 1, -1}, r1]*(15 + 5*R[2, 3, 4] - 46*R[2, 3, 5]) -
        4*HPL[{2, 1, -1, -1}, r1]*(15 + 5*R[2, 3, 4] - 46*R[2, 3, 5]) +
        12*HPL[{-2, 1, 1, 1}, r1]*(4 + 3*R[2, 3, 4] - 16*R[2, 3, 5]) +
        12*HPL[{2, -1, 1, 1}, r1]*(4 + 3*R[2, 3, 4] - 16*R[2, 3, 5]) +
        12*HPL[{2, 1, -1, 1}, r1]*(4 + 3*R[2, 3, 4] - 16*R[2, 3, 5]) +
        12*HPL[{2, 1, 1, -1}, r1]*(4 + 3*R[2, 3, 4] - 16*R[2, 3, 5]) -
        24*HPL[{2, 1, 1, 1}, r1]*(1 + 3*R[2, 3, 4] - 10*R[2, 3, 5]) +
        HPL[{2, -2, 1}, r1]*(-2 - 4*R[2, 3, 5]) + HPL[{2, 1, -2}, r1]*
         (-2 - 4*R[2, 3, 5]) + HPL[{2, 2, -1}, r1]*(-2 - 4*R[2, 3, 5]) +
        32*HPL[{-3, -2}, r1]*(2 + R[2, 3, 5]) + 2*HPL[{2, -2, -1}, r1]*
         (-6 + 5*R[2, 3, 4] + 2*R[2, 3, 5]) - 2*HPL[{-3, 2}, r1]*
         (17 + 16*R[2, 3, 4] + 2*R[2, 3, 5]) +
        (Pi^2*HPL[{3}, r1]*(4 + 7*R[2, 3, 4] + 6*R[2, 3, 5]))/3 +
        24*HPL[{-2, -1, -1, -1}, r1]*(-7 + 3*R[2, 3, 4] + 10*R[2, 3, 5]) -
        (4*Pi^2*HPL[{2, 1}, r1]*(-16 + 11*R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
        (2*Pi^2*HPL[{-2, -1}, r1]*(-11 + 25*R[2, 3, 5]))/3 -
        6*HPL[{-4, 1}, r1]*(-19 + 13*R[2, 3, 4] + 98*R[2, 3, 5]) -
        6*HPL[{4, -1}, r1]*(-19 + 13*R[2, 3, 4] + 98*R[2, 3, 5]) +
        HPL[{-3, 1, 1}, r1]*(-110 - 24*R[2, 3, 4] + 284*R[2, 3, 5]) +
        HPL[{3, -1, 1}, r1]*(-110 - 24*R[2, 3, 4] + 284*R[2, 3, 5]) +
        HPL[{3, 1, -1}, r1]*(-110 - 24*R[2, 3, 4] + 284*R[2, 3, 5]) -
        4*HPL[{5}, r1]*(-188 + 71*R[2, 3, 4] + 298*R[2, 3, 5]) +
        HPL[{-3, -1, -1}, r1]*(-202 + 60*R[2, 3, 4] + 328*R[2, 3, 5]) +
        HPL[{4, 1}, r1]*(-100 + 58*R[2, 3, 4] + 596*R[2, 3, 5]) +
        HPL[{-4, -1}, r1]*(-130 + 88*R[2, 3, 4] + 680*R[2, 3, 5]) +
        (2*Pi^2*HPL[{-2, 1}, r1]*(3*R[2, 3, 4] - 2*(2 + R[2, 3, 5])))/3 +
        (2*Pi^2*HPL[{2, -1}, r1]*(3*R[2, 3, 4] - 2*(2 + R[2, 3, 5])))/3 -
        2*HPL[{3, -2}, r1]*(5*R[2, 3, 4] + 4*(7 + R[2, 3, 5])) +
        (Pi^2*(-25 + 22*R[2, 3, 4] + 21*R[2, 3, 5])*Zeta[3])/3 +
        HPL[{2}, r1]*(-32*HPL[{3}, r1]*(1 + R[2, 3, 4]) +
          2*(7 + 9*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3]) -
        48*R[2, 3, 5]*Zeta[5])) - 150*R[2, 3, 5]*Zeta[7]

gHPL[4, {0, 0}, {1, -1, 1}] = HPL[{-2, 1, -2, -1, -1}, r1]*
     (R[3, 4, 5]*(88 - 96*Rb[2, 3, 4]) + 8*(-1 + Rb[2, 3, 4])) +
    HPL[{-4, -1, -1, -1}, r1]*(54 + R[3, 4, 5]*(6750 - 5808*Rb[2, 3, 4]) -
      942*Rb[2, 3, 4]) + HPL[{-3, -1, -2, -1}, r1]*
     (20 + R[3, 4, 5]*(864 - 784*Rb[2, 3, 4]) - 80*Rb[2, 3, 4]) +
    HPL[{-3, -1, -1, -2}, r1]*(10 + R[3, 4, 5]*(978 - 916*Rb[2, 3, 4]) -
      62*Rb[2, 3, 4]) + HPL[{-3, 1, 1, 1, 1}, r1]*
     (-60 + R[3, 4, 5]*(60 - 8*Rb[2, 3, 4]) - 52*Rb[2, 3, 4]) +
    HPL[{3, -1, 1, 1, 1}, r1]*(-60 + R[3, 4, 5]*(60 - 8*Rb[2, 3, 4]) -
      52*Rb[2, 3, 4]) + HPL[{3, 1, -1, 1, 1}, r1]*
     (-60 + R[3, 4, 5]*(60 - 8*Rb[2, 3, 4]) - 52*Rb[2, 3, 4]) +
    HPL[{3, 1, 1, -1, 1}, r1]*(-60 + R[3, 4, 5]*(60 - 8*Rb[2, 3, 4]) -
      52*Rb[2, 3, 4]) + HPL[{3, 1, 1, 1, -1}, r1]*
     (-60 + R[3, 4, 5]*(60 - 8*Rb[2, 3, 4]) - 52*Rb[2, 3, 4]) -
    100*HPL[{-3, 1, -1, 1, 1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) -
    100*HPL[{-3, 1, 1, -1, 1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) -
    100*HPL[{-3, 1, 1, 1, -1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) +
    4*HPL[{2, -2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) +
    4*HPL[{2, 1, -2, -1, 1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) -
    100*HPL[{3, -1, 1, 1, -1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) -
    (52*HPL[{-1}, r1]^7*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/63 +
    216*HPL[{-3, 1, -2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) +
    216*HPL[{3, -1, -2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) -
    272*HPL[{3, -1, -1, -2}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) +
    16*HPL[{-2, -1, -2, -1, 1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) -
    16*HPL[{-2, 1, -1, -2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) -
    (56*Pi^4*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/15 -
    (48*Pi^2*HPL[{1}, r1]^5*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 +
    (64*HPL[{1}, r1]^7*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/21 +
    256*HPL[{2, 2, 2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    96*HPL[{-2, 1, 1, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    96*HPL[{2, -1, 1, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    96*HPL[{2, 1, -1, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    96*HPL[{2, 1, 1, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    96*HPL[{2, 1, 1, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    96*HPL[{2, 1, 1, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    96*HPL[{2, 1, 1, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{-2, -2, 1, -1, -1}, r1]*(-1 + R[3, 4, 5]*(5 - 6*Rb[2, 3, 4]) +
      Rb[2, 3, 4]) + 4*HPL[{2, 1, -2, 1, -1}, r1]*
     (-3 + R[3, 4, 5]*(3 - 4*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
    4*HPL[{2, 2, -1, 1, -1}, r1]*(-3 + R[3, 4, 5]*(3 - 4*Rb[2, 3, 4]) +
      Rb[2, 3, 4]) + 8*HPL[{-2, -2, -1, 1, -1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
    8*HPL[{2, -1, -2, 1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
      Rb[2, 3, 4]) + 8*HPL[{2, -1, 1, -2, 1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
    8*HPL[{2, -1, 1, 1, -2}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
      Rb[2, 3, 4]) + 8*HPL[{2, 1, -1, -2, 1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
    8*HPL[{2, 1, -1, 1, -2}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
      Rb[2, 3, 4]) + 16*HPL[{2, 1, -1, 2, -1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
    8*HPL[{2, 1, 1, -1, -2}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
      Rb[2, 3, 4]) + 8*HPL[{3, -2, -1, -1}, r1]*
     (-11 + R[3, 4, 5]*(62 - 68*Rb[2, 3, 4]) + 6*Rb[2, 3, 4]) +
    HPL[{2, 2, 1, -1, -1}, r1]*(-52 + R[3, 4, 5]*(52 - 96*Rb[2, 3, 4]) +
      44*Rb[2, 3, 4]) + 4*HPL[{-3, -2, -1, 1}, r1]*
     (-22 + R[3, 4, 5]*(29 - 77*Rb[2, 3, 4]) + 48*Rb[2, 3, 4]) +
    4*HPL[{-3, -2, 1, -1}, r1]*(-22 + R[3, 4, 5]*(29 - 77*Rb[2, 3, 4]) +
      48*Rb[2, 3, 4]) + 4*HPL[{-3, 2, -1, -1}, r1]*
     (-22 + R[3, 4, 5]*(29 - 77*Rb[2, 3, 4]) + 48*Rb[2, 3, 4]) +
    8*HPL[{-4, -1, -2}, r1]*(-101 + R[3, 4, 5]*(184 - 343*Rb[2, 3, 4]) +
      159*Rb[2, 3, 4]) + 4*HPL[{3, -1, -3}, r1]*
     (-201 + R[3, 4, 5]*(342 - 643*Rb[2, 3, 4]) + 301*Rb[2, 3, 4]) +
    4*HPL[{3, 2, 1, 1}, r1]*(-3 + R[3, 4, 5]*(15 - 388*Rb[2, 3, 4]) +
      373*Rb[2, 3, 4]) + HPL[{-3, -2, -2}, r1]*
     (-282 + R[3, 4, 5]*(730 - 1172*Rb[2, 3, 4]) + 442*Rb[2, 3, 4]) +
    8*HPL[{5, 2}, r1]*(-109 + R[3, 4, 5]*(157 - 608*Rb[2, 3, 4]) +
      451*Rb[2, 3, 4]) + HPL[{3, -2, 2}, r1]*
     (-320 + R[3, 4, 5]*(496 - 1068*Rb[2, 3, 4]) + 572*Rb[2, 3, 4]) +
    HPL[{-3, 2, 2}, r1]*(-242 + R[3, 4, 5]*(438 - 1028*Rb[2, 3, 4]) +
      590*Rb[2, 3, 4]) + HPL[{-4, 2, -1}, r1]*
     (-432 + R[3, 4, 5]*(212 - 816*Rb[2, 3, 4]) + 604*Rb[2, 3, 4]) +
    HPL[{3, 1, 1, 2}, r1]*(-12 + R[3, 4, 5]*(60 - 784*Rb[2, 3, 4]) +
      724*Rb[2, 3, 4]) + HPL[{3, 1, 2, 1}, r1]*
     (-12 + R[3, 4, 5]*(60 - 784*Rb[2, 3, 4]) + 724*Rb[2, 3, 4]) +
    8*HPL[{5, -1, -1}, r1]*(-684 + R[3, 4, 5]*(997 - 2139*Rb[2, 3, 4]) +
      1142*Rb[2, 3, 4]) + HPL[{-3, -3, -1}, r1]*
     (-778 + R[3, 4, 5]*(1586 - 2832*Rb[2, 3, 4]) + 1246*Rb[2, 3, 4]) +
    HPL[{4, 3}, r1]*(-318 + R[3, 4, 5]*(342 - 1664*Rb[2, 3, 4]) +
      1322*Rb[2, 3, 4]) + HPL[{3, -3, -1}, r1]*
     (-978 + R[3, 4, 5]*(1222 - 2592*Rb[2, 3, 4]) + 1370*Rb[2, 3, 4]) +
    HPL[{4, -1, -2}, r1]*(-1670 + R[3, 4, 5]*(2710 - 5172*Rb[2, 3, 4]) +
      2462*Rb[2, 3, 4]) + HPL[{-4, -2, -1}, r1]*
     (-2294 + R[3, 4, 5]*(3818 - 7496*Rb[2, 3, 4]) + 3678*Rb[2, 3, 4]) +
    HPL[{4, -2, -1}, r1]*(-3014 + R[3, 4, 5]*(4650 - 8780*Rb[2, 3, 4]) +
      4130*Rb[2, 3, 4]) + HPL[{4, 1, 1, 1}, r1]*
     (-180 + R[3, 4, 5]*(324 - 4712*Rb[2, 3, 4]) + 4388*Rb[2, 3, 4]) +
    HPL[{-5, -1, -1}, r1]*(-4982 + R[3, 4, 5]*(9110 - 15460*Rb[2, 3, 4]) +
      6350*Rb[2, 3, 4]) + 14*Pi^2*HPL[{-2, -1, -1, -1}, r1]*
     (1 + (-1 + R[3, 4, 5])*Rb[2, 3, 4]) + 8*HPL[{-3, 1, -1, -1, -1}, r1]*
     (23 + 21*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 2*Rb[2, 3, 4])) -
    4*HPL[{2, 1, 1, -2, -1}, r1]*(1 + 9*Rb[2, 3, 4] +
      R[3, 4, 5]*(-11 + 2*Rb[2, 3, 4])) - 12*HPL[{2, 1, 1, 1, -2}, r1]*
     (-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])) +
    16*HPL[{3, 1, 1, 1, 1}, r1]*(21 + 13*Rb[2, 3, 4] +
      13*R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])) + HPL[{-2, -2, 1, 1, 1}, r1]*
     (8 - 8*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
    HPL[{2, -1, 2, -1, 1}, r1]*(8 - 8*Rb[2, 3, 4] +
      8*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 48*HPL[{-2, -1, -1, -1, 1, 1}, r1]*
     (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    48*HPL[{-2, -1, -1, 1, -1, 1}, r1]*(-1 - 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + 48*HPL[{-2, -1, -1, 1, 1, -1}, r1]*
     (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    48*HPL[{-2, -1, 1, -1, -1, 1}, r1]*(-1 - 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + 48*HPL[{-2, -1, 1, -1, 1, -1}, r1]*
     (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    48*HPL[{-2, -1, 1, 1, -1, -1}, r1]*(-1 - 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + 48*HPL[{-2, 1, -1, -1, -1, 1}, r1]*
     (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    48*HPL[{-2, 1, -1, -1, 1, -1}, r1]*(-1 - 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + 48*HPL[{-2, 1, -1, 1, -1, -1}, r1]*
     (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    48*HPL[{-2, 1, 1, -1, -1, -1}, r1]*(-1 - 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + 48*HPL[{2, -1, -1, -1, -1, 1}, r1]*
     (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    48*HPL[{2, -1, -1, -1, 1, -1}, r1]*(-1 - 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + 48*HPL[{2, -1, -1, 1, -1, -1}, r1]*
     (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    48*HPL[{2, -1, 1, -1, -1, -1}, r1]*(-1 - 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) + 48*HPL[{2, 1, -1, -1, -1, -1}, r1]*
     (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
    4*HPL[{2, -2, 1, 1, 1}, r1]*(3 + 5*Rb[2, 3, 4] -
      R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + 4*HPL[{2, 1, -2, 1, 1}, r1]*
     (3 + 5*Rb[2, 3, 4] - R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) +
    4*HPL[{2, 1, 1, -2, 1}, r1]*(3 + 5*Rb[2, 3, 4] -
      R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + 4*HPL[{2, 1, 1, 2, -1}, r1]*
     (3 + 5*Rb[2, 3, 4] - R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) +
    4*HPL[{2, 1, 2, -1, 1}, r1]*(3 + 5*Rb[2, 3, 4] -
      R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + 4*HPL[{2, 1, 2, 1, -1}, r1]*
     (3 + 5*Rb[2, 3, 4] - R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) +
    4*HPL[{2, 2, -1, 1, 1}, r1]*(3 + 5*Rb[2, 3, 4] -
      R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + 4*HPL[{2, 2, 1, -1, 1}, r1]*
     (3 + 5*Rb[2, 3, 4] - R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) +
    4*HPL[{2, 2, 1, 1, -1}, r1]*(3 + 5*Rb[2, 3, 4] -
      R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + 4*HPL[{2, -2, -1, -1, -1}, r1]*
     (5 - 33*Rb[2, 3, 4] + 3*R[3, 4, 5]*(9 + 2*Rb[2, 3, 4])) +
    HPL[{-3, -1, -1, 1, -1}, r1]*(168 + 184*Rb[2, 3, 4] -
      8*R[3, 4, 5]*(21 + 2*Rb[2, 3, 4])) - 24*Pi^2*HPL[{2, 1, 1, 1}, r1]*
     (1 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])) +
    16*HPL[{2, 1, 2, 1, 1}, r1]*(3 + 2*Rb[2, 3, 4] +
      R[3, 4, 5]*(-6 + 4*Rb[2, 3, 4])) + 48*HPL[{2, 2, 1, 1, 1}, r1]*
     (3 + 2*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 4*Rb[2, 3, 4])) +
    8*HPL[{-2, -2, -1, -1, 1}, r1]*(-1 + Rb[2, 3, 4] +
      R[3, 4, 5]*(-5 + 4*Rb[2, 3, 4])) + 4*HPL[{2, -2, 1, 1, -1}, r1]*
     (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) -
    32*HPL[{-2, -1, -1, -1, -1, 1}, r1]*(-3 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 4*Rb[2, 3, 4])) - 32*HPL[{-2, -1, -1, -1, 1, -1}, r1]*
     (-3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 4*Rb[2, 3, 4])) -
    32*HPL[{-2, -1, -1, 1, -1, -1}, r1]*(-3 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 4*Rb[2, 3, 4])) - 32*HPL[{-2, -1, 1, -1, -1, -1}, r1]*
     (-3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 4*Rb[2, 3, 4])) -
    32*HPL[{-2, 1, -1, -1, -1, -1}, r1]*(-3 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 4*Rb[2, 3, 4])) - 32*HPL[{2, -1, -1, -1, -1, -1}, r1]*
     (-3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 4*Rb[2, 3, 4])) -
    (2*Pi^2*HPL[{-2, -1, -1, 1}, r1]*(-13 - 17*Rb[2, 3, 4] +
       R[3, 4, 5]*(13 + 4*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{-2, -1, 1, -1}, r1]*(-13 - 17*Rb[2, 3, 4] +
       R[3, 4, 5]*(13 + 4*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{-2, 1, -1, -1}, r1]*(-13 - 17*Rb[2, 3, 4] +
       R[3, 4, 5]*(13 + 4*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{2, -1, -1, -1}, r1]*(-13 - 17*Rb[2, 3, 4] +
       R[3, 4, 5]*(13 + 4*Rb[2, 3, 4])))/3 - 4*HPL[{-3, 2, 1, 1}, r1]*
     (110 + 78*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-31 + 5*Rb[2, 3, 4])) +
    8*HPL[{2, -2, -1, -1, 1}, r1]*(3 - 2*Rb[2, 3, 4] +
      R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) + 8*HPL[{2, -2, -1, 1, -1}, r1]*
     (3 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) +
    8*HPL[{2, -2, 1, -1, -1}, r1]*(3 - 2*Rb[2, 3, 4] +
      R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) + 8*HPL[{2, 2, -1, -1, -1}, r1]*
     (3 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) -
    16*HPL[{-2, -1, -1, 1, 1, 1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{-2, -1, 1, -1, 1, 1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{-2, -1, 1, 1, -1, 1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{-2, -1, 1, 1, 1, -1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{-2, 1, -1, -1, 1, 1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{-2, 1, -1, 1, -1, 1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{-2, 1, -1, 1, 1, -1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{-2, 1, 1, -1, -1, 1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{-2, 1, 1, -1, 1, -1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{-2, 1, 1, 1, -1, -1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{2, -1, -1, -1, 1, 1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{2, -1, -1, 1, -1, 1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{2, -1, -1, 1, 1, -1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{2, -1, 1, -1, -1, 1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{2, -1, 1, -1, 1, -1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{2, -1, 1, 1, -1, -1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{2, 1, -1, -1, -1, 1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{2, 1, -1, -1, 1, -1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    16*HPL[{2, 1, -1, 1, -1, -1}, r1]*(-2 - 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) - 16*HPL[{2, 1, 1, -1, -1, -1}, r1]*
     (-2 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) -
    4*HPL[{3, -2, 1, 1}, r1]*(5*R[3, 4, 5]*(-19 + 3*Rb[2, 3, 4]) +
      16*(7 + 5*Rb[2, 3, 4])) - 4*HPL[{3, 2, -1, 1}, r1]*
     (5*R[3, 4, 5]*(-19 + 3*Rb[2, 3, 4]) + 16*(7 + 5*Rb[2, 3, 4])) -
    4*HPL[{3, 2, 1, -1}, r1]*(5*R[3, 4, 5]*(-19 + 3*Rb[2, 3, 4]) +
      16*(7 + 5*Rb[2, 3, 4])) + 8*HPL[{-3, -1, -1, 1, 1}, r1]*
     (-13 - 18*Rb[2, 3, 4] + R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) +
    8*HPL[{-3, -1, 1, -1, 1}, r1]*(-13 - 18*Rb[2, 3, 4] +
      R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) + 8*HPL[{-3, -1, 1, 1, -1}, r1]*
     (-13 - 18*Rb[2, 3, 4] + R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) +
    8*HPL[{-3, 1, -1, -1, 1}, r1]*(-13 - 18*Rb[2, 3, 4] +
      R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) + 8*HPL[{-3, 1, -1, 1, -1}, r1]*
     (-13 - 18*Rb[2, 3, 4] + R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) +
    8*HPL[{-3, 1, 1, -1, -1}, r1]*(-13 - 18*Rb[2, 3, 4] +
      R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) + 8*HPL[{3, -1, -1, -1, 1}, r1]*
     (-13 - 18*Rb[2, 3, 4] + R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) +
    8*HPL[{3, -1, -1, 1, -1}, r1]*(-13 - 18*Rb[2, 3, 4] +
      R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) + 8*HPL[{3, -1, 1, -1, -1}, r1]*
     (-13 - 18*Rb[2, 3, 4] + R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) +
    8*HPL[{3, 1, -1, -1, -1}, r1]*(-13 - 18*Rb[2, 3, 4] +
      R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) + 4*HPL[{2, -2, 1, -2}, r1]*
     (-7 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 6*Rb[2, 3, 4])) +
    4*HPL[{2, 2, -1, -2}, r1]*(-7 + 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(-9 + 6*Rb[2, 3, 4])) +
    (20*Pi^2*HPL[{-2, -2, 1}, r1]*(1 - Rb[2, 3, 4] +
       R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])))/3 -
    (20*Pi^2*HPL[{2, -1, -2}, r1]*(1 - Rb[2, 3, 4] +
       R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])))/3 + 16*HPL[{2, -1, -2, -1, -1}, r1]*
     (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) +
    HPL[{2, 1, -2, -1, -1}, r1]*(44 - 84*Rb[2, 3, 4] +
      12*R[3, 4, 5]*(1 + 6*Rb[2, 3, 4])) + 8*HPL[{2, 2, -2, 1}, r1]*
     (R[3, 4, 5]*(-13 + Rb[2, 3, 4]) + 2*(7 + 6*Rb[2, 3, 4])) +
    8*HPL[{2, 2, 2, -1}, r1]*(R[3, 4, 5]*(-13 + Rb[2, 3, 4]) +
      2*(7 + 6*Rb[2, 3, 4])) + 4*HPL[{2, -2, -2, 1}, r1]*
     (-7 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(7 + 6*Rb[2, 3, 4])) +
    4*HPL[{2, -2, 2, -1}, r1]*(-7 - 13*Rb[2, 3, 4] +
      R[3, 4, 5]*(7 + 6*Rb[2, 3, 4])) + 16*HPL[{2, -1, -1, -2, -1}, r1]*
     (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 7*Rb[2, 3, 4])) -
    8*HPL[{3, -3, 1}, r1]*(R[3, 4, 5]*(-22 + Rb[2, 3, 4]) +
      3*(9 + 7*Rb[2, 3, 4])) - 8*HPL[{3, 3, -1}, r1]*
     (R[3, 4, 5]*(-22 + Rb[2, 3, 4]) + 3*(9 + 7*Rb[2, 3, 4])) +
    4*HPL[{-3, -1, 1, 1, 1}, r1]*(29 + 21*Rb[2, 3, 4] +
      R[3, 4, 5]*(-29 + 8*Rb[2, 3, 4])) + 4*HPL[{3, -1, 1, -1, 1}, r1]*
     (29 + 21*Rb[2, 3, 4] + R[3, 4, 5]*(-29 + 8*Rb[2, 3, 4])) +
    12*HPL[{2, -2, -2, -1}, r1]*(1 - Rb[2, 3, 4] +
      R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4])) + HPL[{2, -1, -1, -1, -2}, r1]*
     (8 - 8*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4])) -
    4*HPL[{2, 1, 2, -1, -1}, r1]*(5 - 3*Rb[2, 3, 4] +
      R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) + 4*HPL[{2, -2, 1, -1, 1}, r1]*
     (3 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 8*Rb[2, 3, 4])) +
    HPL[{2, -2, 2, 1}, r1]*(4*R[3, 4, 5]*(-17 + Rb[2, 3, 4]) +
      8*(9 + 8*Rb[2, 3, 4])) + HPL[{3, -1, -1, 1, 1}, r1]*
     (84 + 116*Rb[2, 3, 4] - 4*R[3, 4, 5]*(21 + 8*Rb[2, 3, 4])) +
    8*HPL[{-3, -1, -1, -1, 1}, r1]*(21 + 23*Rb[2, 3, 4] +
      R[3, 4, 5]*(-33 + 10*Rb[2, 3, 4])) + 8*HPL[{-2, -1, 1, 1, 1, 1}, r1]*
     (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
    8*HPL[{-2, 1, -1, 1, 1, 1}, r1]*(-3 - 13*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 8*HPL[{-2, 1, 1, -1, 1, 1}, r1]*
     (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
    8*HPL[{-2, 1, 1, 1, -1, 1}, r1]*(-3 - 13*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 8*HPL[{-2, 1, 1, 1, 1, -1}, r1]*
     (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
    8*HPL[{2, -1, -1, 1, 1, 1}, r1]*(-3 - 13*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 8*HPL[{2, -1, 1, -1, 1, 1}, r1]*
     (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
    8*HPL[{2, -1, 1, 1, -1, 1}, r1]*(-3 - 13*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 8*HPL[{2, -1, 1, 1, 1, -1}, r1]*
     (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
    8*HPL[{2, 1, -1, -1, 1, 1}, r1]*(-3 - 13*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 8*HPL[{2, 1, -1, 1, -1, 1}, r1]*
     (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
    8*HPL[{2, 1, -1, 1, 1, -1}, r1]*(-3 - 13*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 8*HPL[{2, 1, 1, -1, -1, 1}, r1]*
     (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
    8*HPL[{2, 1, 1, -1, 1, -1}, r1]*(-3 - 13*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 8*HPL[{2, 1, 1, 1, -1, -1}, r1]*
     (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
    8*HPL[{-5, 1, 1}, r1]*(-67 - 357*Rb[2, 3, 4] +
      21*R[3, 4, 5]*(7 + 10*Rb[2, 3, 4])) + 8*HPL[{5, -1, 1}, r1]*
     (-67 - 357*Rb[2, 3, 4] + 21*R[3, 4, 5]*(7 + 10*Rb[2, 3, 4])) +
    8*HPL[{5, 1, -1}, r1]*(-67 - 357*Rb[2, 3, 4] +
      21*R[3, 4, 5]*(7 + 10*Rb[2, 3, 4])) + 8*HPL[{-3, -1, 1, -1, -1}, r1]*
     (21 + 23*Rb[2, 3, 4] - R[3, 4, 5]*(13 + 10*Rb[2, 3, 4])) -
    (2*Pi^2*HPL[{-2, -1, 1, 1}, r1]*(19 + 3*Rb[2, 3, 4] +
       R[3, 4, 5]*(-19 + 16*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{-2, 1, -1, 1}, r1]*(19 + 3*Rb[2, 3, 4] +
       R[3, 4, 5]*(-19 + 16*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{-2, 1, 1, -1}, r1]*(19 + 3*Rb[2, 3, 4] +
       R[3, 4, 5]*(-19 + 16*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{2, -1, -1, 1}, r1]*(19 + 3*Rb[2, 3, 4] +
       R[3, 4, 5]*(-19 + 16*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{2, -1, 1, -1}, r1]*(19 + 3*Rb[2, 3, 4] +
       R[3, 4, 5]*(-19 + 16*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{2, 1, -1, -1}, r1]*(19 + 3*Rb[2, 3, 4] +
       R[3, 4, 5]*(-19 + 16*Rb[2, 3, 4])))/3 + 4*HPL[{2, 2, -1, -1, 1}, r1]*
     (7 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 16*Rb[2, 3, 4])) +
    HPL[{3, 1, -1, 1, -1}, r1]*(68 + 132*Rb[2, 3, 4] -
      4*R[3, 4, 5]*(17 + 16*Rb[2, 3, 4])) + 16*HPL[{-3, 1, -1, -2}, r1]*
     (5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-12 + 17*Rb[2, 3, 4])) +
    (4*Pi^2*HPL[{-2, 1, 1, 1}, r1]*(13 - 5*Rb[2, 3, 4] +
       R[3, 4, 5]*(-13 + 18*Rb[2, 3, 4])))/3 +
    (4*Pi^2*HPL[{2, -1, 1, 1}, r1]*(13 - 5*Rb[2, 3, 4] +
       R[3, 4, 5]*(-13 + 18*Rb[2, 3, 4])))/3 +
    (4*Pi^2*HPL[{2, 1, -1, 1}, r1]*(13 - 5*Rb[2, 3, 4] +
       R[3, 4, 5]*(-13 + 18*Rb[2, 3, 4])))/3 +
    (4*Pi^2*HPL[{2, 1, 1, -1}, r1]*(13 - 5*Rb[2, 3, 4] +
       R[3, 4, 5]*(-13 + 18*Rb[2, 3, 4])))/3 + 4*HPL[{-3, 1, 1, 2}, r1]*
     (-40 - 84*Rb[2, 3, 4] + 3*R[3, 4, 5]*(9 + 19*Rb[2, 3, 4])) +
    4*HPL[{3, -1, 1, 2}, r1]*(-40 - 84*Rb[2, 3, 4] +
      3*R[3, 4, 5]*(9 + 19*Rb[2, 3, 4])) + 4*HPL[{3, 1, -1, 2}, r1]*
     (-40 - 84*Rb[2, 3, 4] + 3*R[3, 4, 5]*(9 + 19*Rb[2, 3, 4])) +
    (Pi^2*HPL[{2, -2, 1}, r1]*(33 + 13*Rb[2, 3, 4] +
       R[3, 4, 5]*(-33 + 20*Rb[2, 3, 4])))/3 +
    (Pi^2*HPL[{2, 2, -1}, r1]*(33 + 13*Rb[2, 3, 4] +
       R[3, 4, 5]*(-33 + 20*Rb[2, 3, 4])))/3 -
    (7*Pi^2*HPL[{-3, 1, 1}, r1]*(7 - 13*Rb[2, 3, 4] +
       R[3, 4, 5]*(-7 + 20*Rb[2, 3, 4])))/3 -
    (7*Pi^2*HPL[{3, -1, 1}, r1]*(7 - 13*Rb[2, 3, 4] +
       R[3, 4, 5]*(-7 + 20*Rb[2, 3, 4])))/3 -
    (7*Pi^2*HPL[{3, 1, -1}, r1]*(7 - 13*Rb[2, 3, 4] +
       R[3, 4, 5]*(-7 + 20*Rb[2, 3, 4])))/3 + HPL[{-3, -1, -2, 1}, r1]*
     (R[3, 4, 5]*(868 - 1044*Rb[2, 3, 4]) + 8*(-9 + 22*Rb[2, 3, 4])) +
    HPL[{-3, -1, -1, 2}, r1]*(R[3, 4, 5]*(868 - 1044*Rb[2, 3, 4]) +
      8*(-9 + 22*Rb[2, 3, 4])) + 4*HPL[{3, 1, -1, -1, 1}, r1]*
     (37 + 13*Rb[2, 3, 4] + R[3, 4, 5]*(-37 + 24*Rb[2, 3, 4])) -
    (2*Pi^2*HPL[{-2, -2, -1}, r1]*(-1 + Rb[2, 3, 4] +
       R[3, 4, 5]*(-25 + 24*Rb[2, 3, 4])))/3 - 8*HPL[{2, -2, -1, -2}, r1]*
     (-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-28 + 27*Rb[2, 3, 4])) +
    HPL[{-4, -3}, r1]*(-366 + 782*Rb[2, 3, 4] - 46*R[3, 4, 5]*
       (-13 + 30*Rb[2, 3, 4])) + 8*HPL[{2, 2, 1, -2}, r1]*
     (18 - 16*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 33*Rb[2, 3, 4])) +
    (4*Pi^2*HPL[{2, 2, 1}, r1]*(1 - 31*Rb[2, 3, 4] +
       R[3, 4, 5]*(-2 + 33*Rb[2, 3, 4])))/3 - 8*HPL[{-2, -2, -2, 1}, r1]*
     (5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-29 + 34*Rb[2, 3, 4])) -
    8*HPL[{2, -1, -2, -2}, r1]*(5 - 5*Rb[2, 3, 4] +
      R[3, 4, 5]*(-29 + 34*Rb[2, 3, 4])) + 8*HPL[{2, 1, -2, -2}, r1]*
     (9 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 34*Rb[2, 3, 4])) -
    4*HPL[{-4, 1, 1, 1}, r1]*(290 + 202*Rb[2, 3, 4] +
      R[3, 4, 5]*(-239 + 37*Rb[2, 3, 4])) - 4*HPL[{4, -1, 1, 1}, r1]*
     (290 + 202*Rb[2, 3, 4] + R[3, 4, 5]*(-239 + 37*Rb[2, 3, 4])) -
    4*HPL[{4, 1, -1, 1}, r1]*(290 + 202*Rb[2, 3, 4] +
      R[3, 4, 5]*(-239 + 37*Rb[2, 3, 4])) - 4*HPL[{4, 1, 1, -1}, r1]*
     (290 + 202*Rb[2, 3, 4] + R[3, 4, 5]*(-239 + 37*Rb[2, 3, 4])) -
    2*HPL[{2, 2, -2, -1}, r1]*(55 + 9*Rb[2, 3, 4] +
      3*R[3, 4, 5]*(-41 + 38*Rb[2, 3, 4])) + HPL[{-3, -1, 2, -1}, r1]*
     (88 + 16*Rb[2, 3, 4] + R[3, 4, 5]*(-60 + 44*Rb[2, 3, 4])) +
    HPL[{-3, -1, 1, 2}, r1]*(146 + 54*Rb[2, 3, 4] +
      6*R[3, 4, 5]*(-55 + 46*Rb[2, 3, 4])) + HPL[{-3, 1, -1, 2}, r1]*
     (146 + 54*Rb[2, 3, 4] + 6*R[3, 4, 5]*(-55 + 46*Rb[2, 3, 4])) +
    HPL[{3, -1, -1, 2}, r1]*(146 + 54*Rb[2, 3, 4] +
      6*R[3, 4, 5]*(-55 + 46*Rb[2, 3, 4])) -
    (4*Pi^2*HPL[{2, -2, -1}, r1]*(1 + 3*Rb[2, 3, 4] +
       R[3, 4, 5]*(-50 + 47*Rb[2, 3, 4])))/3 + 16*HPL[{3, 1, 1, -2}, r1]*
     (26 - 22*Rb[2, 3, 4] + R[3, 4, 5]*(-27 + 49*Rb[2, 3, 4])) +
    8*HPL[{3, -1, -1, -1, -1}, r1]*(29 + 15*Rb[2, 3, 4] +
      R[3, 4, 5]*(-65 + 50*Rb[2, 3, 4])) -
    (2*Pi^2*HPL[{3, -1, -1}, r1]*(-31 - Rb[2, 3, 4] +
       R[3, 4, 5]*(-49 + 50*Rb[2, 3, 4])))/3 + 16*HPL[{-3, -1, 1, -2}, r1]*
     (-10*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-41 + 51*Rb[2, 3, 4])) +
    HPL[{-3, -2, -1, -1}, r1]*(44 - 96*Rb[2, 3, 4] -
      32*R[3, 4, 5]*(-55 + 52*Rb[2, 3, 4])) + 4*HPL[{-3, 1, 2, 1}, r1]*
     (-4*(19 + 29*Rb[2, 3, 4]) + R[3, 4, 5]*(61 + 55*Rb[2, 3, 4])) +
    4*HPL[{3, -1, 2, 1}, r1]*(-4*(19 + 29*Rb[2, 3, 4]) +
      R[3, 4, 5]*(61 + 55*Rb[2, 3, 4])) - 4*HPL[{3, 1, 1, -1, -1}, r1]*
     (3 - 53*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 56*Rb[2, 3, 4])) +
    HPL[{3, 1, -2, 1}, r1]*(-64*(-2 + Rb[2, 3, 4]) +
      4*R[3, 4, 5]*(-41 + 57*Rb[2, 3, 4])) + HPL[{3, 1, 2, -1}, r1]*
     (-64*(-2 + Rb[2, 3, 4]) + 4*R[3, 4, 5]*(-41 + 57*Rb[2, 3, 4])) -
    4*HPL[{-3, 1, 1, -2}, r1]*(33 - 25*Rb[2, 3, 4] +
      R[3, 4, 5]*(-33 + 58*Rb[2, 3, 4])) - 4*HPL[{3, -1, 1, -2}, r1]*
     (33 - 25*Rb[2, 3, 4] + R[3, 4, 5]*(-33 + 58*Rb[2, 3, 4])) -
    4*HPL[{3, 1, -1, -2}, r1]*(33 - 25*Rb[2, 3, 4] +
      R[3, 4, 5]*(-33 + 58*Rb[2, 3, 4])) -
    (4*Pi^2*HPL[{3, -2}, r1]*(18 - 32*Rb[2, 3, 4] +
       R[3, 4, 5]*(-33 + 65*Rb[2, 3, 4])))/3 + HPL[{-4, 2, 1}, r1]*
     (-8 - 948*Rb[2, 3, 4] + 12*R[3, 4, 5]*(14 + 65*Rb[2, 3, 4])) +
    16*HPL[{3, 2, 2}, r1]*(13 - 41*Rb[2, 3, 4] +
      R[3, 4, 5]*(-25 + 66*Rb[2, 3, 4])) + 4*HPL[{-3, -1, -1, -1, -1}, r1]*
     (27 - 211*Rb[2, 3, 4] + R[3, 4, 5]*(143 + 68*Rb[2, 3, 4])) -
    (4*Pi^2*HPL[{-3, 2}, r1]*(20 - 40*Rb[2, 3, 4] +
       R[3, 4, 5]*(-29 + 69*Rb[2, 3, 4])))/3 +
    (2*Pi^2*HPL[{-3, 1, -1}, r1]*(51 - 19*Rb[2, 3, 4] +
       R[3, 4, 5]*(-51 + 70*Rb[2, 3, 4])))/3 +
    (HPL[{0}, r1]^7*(1 - 69*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 70*Rb[2, 3, 4])))/
     9 + HPL[{-2, -1, -2, -1, -1}, r1]*(-8 - 68*Rb[2, 3, 4] +
      R[3, 4, 5]*(-4 + 72*Rb[2, 3, 4])) + HPL[{-2, -2, -1, -1, -1}, r1]*
     (-26*(1 + 7*Rb[2, 3, 4]) + 2*R[3, 4, 5]*(9 + 82*Rb[2, 3, 4])) +
    (2*HPL[{0}, r1]^6*HPL[{1}, r1]*(5 - 81*Rb[2, 3, 4] +
       R[3, 4, 5]*(-5 + 86*Rb[2, 3, 4])))/3 + HPL[{-3, -1, 2, 1}, r1]*
     (262 + 258*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-223 + 94*Rb[2, 3, 4])) -
    (2*Pi^2*HPL[{-3, -1, -1}, r1]*(2 + 24*Rb[2, 3, 4] +
       R[3, 4, 5]*(-121 + 97*Rb[2, 3, 4])))/3 + HPL[{3, -2, -2}, r1]*
     (R[3, 4, 5]*(668 - 1452*Rb[2, 3, 4]) + 8*(-65 + 98*Rb[2, 3, 4])) +
    2*HPL[{4, -2, 1}, r1]*(-97 - 549*Rb[2, 3, 4] +
      3*R[3, 4, 5]*(49 + 134*Rb[2, 3, 4])) + 2*HPL[{4, 2, -1}, r1]*
     (-97 - 549*Rb[2, 3, 4] + 3*R[3, 4, 5]*(49 + 134*Rb[2, 3, 4])) +
    (Pi^2*HPL[{-3, -2}, r1]*(51 - 91*Rb[2, 3, 4] +
       R[3, 4, 5]*(-71 + 162*Rb[2, 3, 4])))/3 +
    (2*Pi^2*HPL[{3, 2}, r1]*(60 - 89*Rb[2, 3, 4] +
       R[3, 4, 5]*(-76 + 165*Rb[2, 3, 4])))/3 +
    (2*Pi^2*HPL[{-4, -1}, r1]*(36 - 147*Rb[2, 3, 4] +
       R[3, 4, 5]*(-19 + 166*Rb[2, 3, 4])))/3 + HPL[{-4, 1, 2}, r1]*
     (-638 + 1022*Rb[2, 3, 4] - 14*R[3, 4, 5]*(-99 + 172*Rb[2, 3, 4])) +
    HPL[{4, -1, 2}, r1]*(-638 + 1022*Rb[2, 3, 4] -
      14*R[3, 4, 5]*(-99 + 172*Rb[2, 3, 4])) +
    (Pi^2*HPL[{2, 1, -2}, r1]*(61 - 107*Rb[2, 3, 4] +
       R[3, 4, 5]*(-65 + 172*Rb[2, 3, 4])))/3 + HPL[{-4, -1, -1, 1}, r1]*
     (92 + 708*Rb[2, 3, 4] - 4*R[3, 4, 5]*(2 + 175*Rb[2, 3, 4])) +
    HPL[{-4, -1, 1, -1}, r1]*(92 + 708*Rb[2, 3, 4] -
      4*R[3, 4, 5]*(2 + 175*Rb[2, 3, 4])) + HPL[{-4, 1, -1, -1}, r1]*
     (92 + 708*Rb[2, 3, 4] - 4*R[3, 4, 5]*(2 + 175*Rb[2, 3, 4])) +
    HPL[{4, -1, -1, -1}, r1]*(92 + 708*Rb[2, 3, 4] -
      4*R[3, 4, 5]*(2 + 175*Rb[2, 3, 4])) - 4*HPL[{3, 1, -2, -1}, r1]*
     (53 + 5*Rb[2, 3, 4] + R[3, 4, 5]*(-181 + 176*Rb[2, 3, 4])) +
    HPL[{-3, -2, 2}, r1]*(362 - 522*Rb[2, 3, 4] +
      6*R[3, 4, 5]*(-91 + 178*Rb[2, 3, 4])) + HPL[{4, -3}, r1]*
     (380 - 992*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-61 + 185*Rb[2, 3, 4])) +
    (2*Pi^2*HPL[{-3, -1, 1}, r1]*(71 - 39*Rb[2, 3, 4] +
       R[3, 4, 5]*(-151 + 190*Rb[2, 3, 4])))/3 - 8*HPL[{-5, 1, -1}, r1]*
     (81 - 239*Rb[2, 3, 4] + R[3, 4, 5]*(29 + 210*Rb[2, 3, 4])) +
    (2*Pi^2*HPL[{3, 1, 1}, r1]*(35 - 205*Rb[2, 3, 4] +
       R[3, 4, 5]*(-39 + 244*Rb[2, 3, 4])))/3 - 40*HPL[{-6, -1}, r1]*
     (82 - 99*Rb[2, 3, 4] + R[3, 4, 5]*(-178 + 277*Rb[2, 3, 4])) -
    (2*Pi^2*HPL[{-4, 1}, r1]*(43 - 191*Rb[2, 3, 4] +
       R[3, 4, 5]*(-97 + 288*Rb[2, 3, 4])))/3 -
    (2*Pi^2*HPL[{4, -1}, r1]*(43 - 191*Rb[2, 3, 4] +
       R[3, 4, 5]*(-97 + 288*Rb[2, 3, 4])))/3 +
    HPL[{-2, -1, -1, -1, -1, -1}, r1]*(-430*(-1 + Rb[2, 3, 4]) +
      2*R[3, 4, 5]*(-79 + 294*Rb[2, 3, 4])) + HPL[{-3, 1, -2, 1}, r1]*
     (78 - 38*Rb[2, 3, 4] + R[3, 4, 5]*(-262 + 300*Rb[2, 3, 4])) +
    HPL[{-3, 1, 2, -1}, r1]*(78 - 38*Rb[2, 3, 4] +
      R[3, 4, 5]*(-262 + 300*Rb[2, 3, 4])) + HPL[{3, -1, -2, 1}, r1]*
     (78 - 38*Rb[2, 3, 4] + R[3, 4, 5]*(-262 + 300*Rb[2, 3, 4])) +
    HPL[{3, -1, 2, -1}, r1]*(78 - 38*Rb[2, 3, 4] +
      R[3, 4, 5]*(-262 + 300*Rb[2, 3, 4])) + 8*HPL[{3, 3, 1}, r1]*
     (72 - 149*Rb[2, 3, 4] + R[3, 4, 5]*(-151 + 300*Rb[2, 3, 4])) +
    8*HPL[{3, 1, -3}, r1]*(71 - 159*Rb[2, 3, 4] +
      R[3, 4, 5]*(-149 + 308*Rb[2, 3, 4])) +
    (2*Pi^2*HPL[{4, 1}, r1]*(81 - 184*Rb[2, 3, 4] +
       R[3, 4, 5]*(-129 + 313*Rb[2, 3, 4])))/3 + 4*HPL[{3, 2, -2}, r1]*
     (49 - 194*Rb[2, 3, 4] + R[3, 4, 5]*(-151 + 345*Rb[2, 3, 4])) +
    HPL[{-2, -2, -2, -1}, r1]*(2 - 2*Rb[2, 3, 4] +
      R[3, 4, 5]*(-362 + 364*Rb[2, 3, 4])) + HPL[{-3, -2, 1, 1}, r1]*
     (258 - 58*Rb[2, 3, 4] + R[3, 4, 5]*(-442 + 500*Rb[2, 3, 4])) +
    HPL[{-3, 2, -1, 1}, r1]*(258 - 58*Rb[2, 3, 4] +
      R[3, 4, 5]*(-442 + 500*Rb[2, 3, 4])) + HPL[{-3, 2, 1, -1}, r1]*
     (258 - 58*Rb[2, 3, 4] + R[3, 4, 5]*(-442 + 500*Rb[2, 3, 4])) +
    HPL[{-3, 2, -2}, r1]*(318 - 446*Rb[2, 3, 4] +
      2*R[3, 4, 5]*(-297 + 520*Rb[2, 3, 4])) + 8*HPL[{-5, 2}, r1]*
     (121 - 333*Rb[2, 3, 4] + R[3, 4, 5]*(-214 + 547*Rb[2, 3, 4])) +
    HPL[{3, -2, -1, 1}, r1]*(298 - 74*Rb[2, 3, 4] +
      R[3, 4, 5]*(-482 + 556*Rb[2, 3, 4])) + HPL[{3, -2, 1, -1}, r1]*
     (298 - 74*Rb[2, 3, 4] + R[3, 4, 5]*(-482 + 556*Rb[2, 3, 4])) +
    HPL[{3, 2, -1, -1}, r1]*(298 - 74*Rb[2, 3, 4] +
      R[3, 4, 5]*(-482 + 556*Rb[2, 3, 4])) + 20*HPL[{-6, 1}, r1]*
     (167 - 277*Rb[2, 3, 4] + R[3, 4, 5]*(-293 + 570*Rb[2, 3, 4])) +
    20*HPL[{6, -1}, r1]*(167 - 277*Rb[2, 3, 4] +
      R[3, 4, 5]*(-293 + 570*Rb[2, 3, 4])) +
    (HPL[{-2}, r1]^3*HPL[{0}, r1]*(141 - 221*Rb[2, 3, 4] +
       R[3, 4, 5]*(-365 + 586*Rb[2, 3, 4])))/3 + 4*HPL[{4, 1, 2}, r1]*
     (155 - 290*Rb[2, 3, 4] + R[3, 4, 5]*(-341 + 631*Rb[2, 3, 4])) -
    20*HPL[{6, 1}, r1]*(159 - 397*Rb[2, 3, 4] +
      R[3, 4, 5]*(-243 + 640*Rb[2, 3, 4])) + 4*HPL[{-3, -3, 1}, r1]*
     (201 - 301*Rb[2, 3, 4] + R[3, 4, 5]*(-342 + 643*Rb[2, 3, 4])) +
    HPL[{-4, -1, 1, 1}, r1]*(570 - 346*Rb[2, 3, 4] +
      2*R[3, 4, 5]*(-561 + 734*Rb[2, 3, 4])) + HPL[{-4, 1, -1, 1}, r1]*
     (570 - 346*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-561 + 734*Rb[2, 3, 4])) +
    HPL[{-4, 1, 1, -1}, r1]*(570 - 346*Rb[2, 3, 4] +
      2*R[3, 4, 5]*(-561 + 734*Rb[2, 3, 4])) + HPL[{4, -1, -1, 1}, r1]*
     (570 - 346*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-561 + 734*Rb[2, 3, 4])) +
    HPL[{4, -1, 1, -1}, r1]*(570 - 346*Rb[2, 3, 4] +
      2*R[3, 4, 5]*(-561 + 734*Rb[2, 3, 4])) + HPL[{4, 1, -1, -1}, r1]*
     (570 - 346*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-561 + 734*Rb[2, 3, 4])) +
    2*HPL[{-4, 3}, r1]*(179 - 533*Rb[2, 3, 4] +
      R[3, 4, 5]*(-239 + 772*Rb[2, 3, 4])) + 16*HPL[{5, 1, 1}, r1]*
     (257 - 276*Rb[2, 3, 4] + R[3, 4, 5]*(-536 + 812*Rb[2, 3, 4])) +
    40*HPL[{7}, r1]*(262 - 292*Rb[2, 3, 4] +
      R[3, 4, 5]*(-599 + 891*Rb[2, 3, 4])) +
    (2*Pi^2*HPL[{5}, r1]*(311 - 333*Rb[2, 3, 4] +
       R[3, 4, 5]*(-623 + 956*Rb[2, 3, 4])))/3 - 4*HPL[{-5, -2}, r1]*
     (251 - 583*Rb[2, 3, 4] + R[3, 4, 5]*(-391 + 974*Rb[2, 3, 4])) +
    4*HPL[{5, -2}, r1]*(249 - 755*Rb[2, 3, 4] +
      R[3, 4, 5]*(-289 + 1044*Rb[2, 3, 4])) + 4*HPL[{4, 1, -2}, r1]*
     (216 - 653*Rb[2, 3, 4] + R[3, 4, 5]*(-534 + 1187*Rb[2, 3, 4])) +
    HPL[{-4, -1, 2}, r1]*(738 - 926*Rb[2, 3, 4] +
      2*R[3, 4, 5]*(-755 + 1218*Rb[2, 3, 4])) + 2*HPL[{-4, 1, -2}, r1]*
     (371 - 575*Rb[2, 3, 4] + R[3, 4, 5]*(-697 + 1272*Rb[2, 3, 4])) +
    (HPL[{-1}, r1]^6*HPL[{0}, r1]*(1 - Rb[2, 3, 4] +
       R[3, 4, 5]*(-1485 + 1486*Rb[2, 3, 4])))/360 +
    4*HPL[{4, 2, 1}, r1]*(443 - 656*Rb[2, 3, 4] +
      R[3, 4, 5]*(-959 + 1615*Rb[2, 3, 4])) + 8*HPL[{-5, -1, 1}, r1]*
     (522 - 664*Rb[2, 3, 4] + R[3, 4, 5]*(-1055 + 1719*Rb[2, 3, 4])) +
    4*HPL[{-4, -2, 1}, r1]*(495 - 752*Rb[2, 3, 4] +
      R[3, 4, 5]*(-973 + 1725*Rb[2, 3, 4])) - 20*HPL[{-7}, r1]*
     (509 - 529*Rb[2, 3, 4] + R[3, 4, 5]*(-1243 + 1772*Rb[2, 3, 4])) +
    20*HPL[{-6}, r1]*HPL[{0}, r1]*(509 - 529*Rb[2, 3, 4] +
      R[3, 4, 5]*(-1243 + 1772*Rb[2, 3, 4])) +
    HPL[{-1}, r1]^5*
     ((HPL[{0}, r1]^2*(7 + R[3, 4, 5]*(591 - 584*Rb[2, 3, 4]) -
         7*Rb[2, 3, 4]))/60 - (2*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/15 +
      (HPL[{0}, r1]*HPL[{1}, r1]*(1 - Rb[2, 3, 4] +
         R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/30) +
    HPL[{-2, 1}, r1]*((-32*Pi^4*(-1 + R[3, 4, 5] - Rb[2, 3, 4]))/45 +
      HPL[{-2, -1, -1}, r1]*(8 - 8*Rb[2, 3, 4] + 8*R[3, 4, 5]*
         (-5 + 6*Rb[2, 3, 4]))) + HPL[{2, -1}, r1]*
     ((-32*Pi^4*(-1 + R[3, 4, 5] - Rb[2, 3, 4]))/45 +
      8*HPL[{2, -1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + HPL[{2, 1, -1}, r1]*(8 - 8*Rb[2, 3, 4] +
        8*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + HPL[{-2, -1, -1}, r1]*
       (8 - 8*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4]))) +
    HPL[{2, 1}, r1]*(4*Pi^4*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + 16*HPL[{-2, 1, 1}, r1]*
       (R[3, 4, 5]*(-3 + Rb[2, 3, 4]) + 2*Rb[2, 3, 4]) +
      16*HPL[{2, -1, 1}, r1]*(R[3, 4, 5]*(-3 + Rb[2, 3, 4]) +
        2*Rb[2, 3, 4]) + 16*HPL[{2, 1, -1}, r1]*
       (R[3, 4, 5]*(-3 + Rb[2, 3, 4]) + 2*Rb[2, 3, 4]) -
      8*HPL[{-2, -1, 1}, r1]*(R[3, 4, 5]*(-5 + Rb[2, 3, 4]) +
        4*Rb[2, 3, 4]) - 8*HPL[{-2, 1, -1}, r1]*
       (R[3, 4, 5]*(-5 + Rb[2, 3, 4]) + 4*Rb[2, 3, 4]) -
      8*HPL[{2, -1, -1}, r1]*(R[3, 4, 5]*(-5 + Rb[2, 3, 4]) +
        4*Rb[2, 3, 4]) - 16*HPL[{2, 1, 1}, r1]*(3 + 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(-6 + 4*Rb[2, 3, 4])) + HPL[{-2, -1, -1}, r1]*
       (-44 + 84*Rb[2, 3, 4] - 12*R[3, 4, 5]*(1 + 6*Rb[2, 3, 4]))) +
    HPL[{-2, -1}, r1]*(-16*HPL[{-2, -1, 1}, r1]*R[3, 4, 5]*
       (-1 + Rb[2, 3, 4]) + HPL[{-2, -1, -1}, r1]*
       (8 + R[3, 4, 5]*(4 - 72*Rb[2, 3, 4]) + 68*Rb[2, 3, 4]) +
      (2*Pi^4*(-19*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-3 + 22*Rb[2, 3, 4])))/
       45) + HPL[{3}, r1]*(-16*HPL[{-2, 1, 1}, r1]*
       (R[3, 4, 5]*(-2 + Rb[2, 3, 4]) + Rb[2, 3, 4]) -
      16*HPL[{2, -1, 1}, r1]*(R[3, 4, 5]*(-2 + Rb[2, 3, 4]) + Rb[2, 3, 4]) -
      16*HPL[{2, 1, -1}, r1]*(R[3, 4, 5]*(-2 + Rb[2, 3, 4]) + Rb[2, 3, 4]) -
      16*HPL[{-2, -1, 1}, r1]*(1 + (-1 + R[3, 4, 5])*Rb[2, 3, 4]) -
      16*HPL[{-2, 1, -1}, r1]*(1 + (-1 + R[3, 4, 5])*Rb[2, 3, 4]) -
      16*HPL[{2, -1, -1}, r1]*(1 + (-1 + R[3, 4, 5])*Rb[2, 3, 4]) +
      HPL[{2, -2}, r1]*(52 + 76*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (-23 + 4*Rb[2, 3, 4])) + 4*HPL[{2, 1, 1}, r1]*
       (3 + 11*Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 4*Rb[2, 3, 4])) +
      8*HPL[{-2, -1, -1}, r1]*(8 - 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-14 + 17*Rb[2, 3, 4])) - 8*HPL[{3, 1}, r1]*
       (5*(4 + 3*Rb[2, 3, 4]) + R[3, 4, 5]*(-51 + 36*Rb[2, 3, 4])) +
      (2*Pi^4*(145 - 221*Rb[2, 3, 4] + 13*R[3, 4, 5]*(-21 + 38*Rb[2, 3, 4])))/
       45 + 8*HPL[{-3, 1}, r1]*(18 + 5*Rb[2, 3, 4] +
        R[3, 4, 5]*(-47 + 42*Rb[2, 3, 4])) + 8*HPL[{3, -1}, r1]*
       (18 + 5*Rb[2, 3, 4] + R[3, 4, 5]*(-47 + 42*Rb[2, 3, 4])) +
      HPL[{-3, -1}, r1]*(-62 + 198*Rb[2, 3, 4] - 6*R[3, 4, 5]*
         (-19 + 52*Rb[2, 3, 4]))) + HPL[{0}, r1]^5*
     ((248*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 -
      (5*Pi^2*(13 - 41*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 54*Rb[2, 3, 4])))/9 +
      HPL[{2}, r1]*(-62 + 170*Rb[2, 3, 4] -
        (10*R[3, 4, 5]*(-25 + 76*Rb[2, 3, 4]))/3)) +
    HPL[{-3}, r1]^2*(-48*HPL[{1}, r1]*(2 - 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-2 + 5*Rb[2, 3, 4])) + HPL[{0}, r1]*
       (49 - 61*Rb[2, 3, 4] + R[3, 4, 5]*(-49 + 110*Rb[2, 3, 4])) +
      HPL[{-1}, r1]*(38 - 22*Rb[2, 3, 4] + R[3, 4, 5]*
         (-270 + 292*Rb[2, 3, 4]))) + HPL[{-5}, r1]*
     ((Pi^2*(-549 + R[3, 4, 5]*(1229 - 1750*Rb[2, 3, 4]) + 521*Rb[2, 3, 4]))/
       3 + HPL[{-2}, r1]*(-460 + R[3, 4, 5]*(828 - 1624*Rb[2, 3, 4]) +
        796*Rb[2, 3, 4]) + HPL[{0}, r1]^2*
       (-5215 + R[3, 4, 5]*(11879 - 17174*Rb[2, 3, 4]) + 5295*Rb[2, 3, 4]) +
      12*HPL[{1}, r1]^2*(-21 - 25*Rb[2, 3, 4] + R[3, 4, 5]*
         (21 + 4*Rb[2, 3, 4])) + 8*HPL[{2}, r1]*(58 - 200*Rb[2, 3, 4] +
        25*R[3, 4, 5]*(-1 + 9*Rb[2, 3, 4])) - 4*HPL[{0}, r1]*HPL[{1}, r1]*
       (59 + 29*Rb[2, 3, 4] + R[3, 4, 5]*(-59 + 30*Rb[2, 3, 4])) +
      HPL[{-1}, r1]^2*(38*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
         (-258 + 220*Rb[2, 3, 4])) + HPL[{-1}, r1]*
       (-668*HPL[{1}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 2*Rb[2, 3, 4])) - 4*HPL[{0}, r1]*(41 + 67*Rb[2, 3, 4] +
          R[3, 4, 5]*(-339 + 272*Rb[2, 3, 4])))) +
    8*HPL[{-2, 1, 1}, r1]*(1 + R[3, 4, 5] - Rb[2, 3, 4])*Zeta[3] +
    8*HPL[{2, -1, 1}, r1]*(1 + R[3, 4, 5] - Rb[2, 3, 4])*Zeta[3] +
    8*HPL[{2, 1, -1}, r1]*(1 + R[3, 4, 5] - Rb[2, 3, 4])*Zeta[3] +
    2*HPL[{-3, 1}, r1]*(-47 + R[3, 4, 5]*(67 - 178*Rb[2, 3, 4]) +
      111*Rb[2, 3, 4])*Zeta[3] + 2*HPL[{3, -1}, r1]*
     (-47 + R[3, 4, 5]*(67 - 178*Rb[2, 3, 4]) + 111*Rb[2, 3, 4])*Zeta[3] +
    4*HPL[{2, 1, 1}, r1]*(5*(1 + Rb[2, 3, 4]) +
      R[3, 4, 5]*(-7 + 2*Rb[2, 3, 4]))*Zeta[3] +
    2*HPL[{2, -2}, r1]*(9 - 21*Rb[2, 3, 4] + 7*R[3, 4, 5]*
       (1 + 2*Rb[2, 3, 4]))*Zeta[3] - 4*HPL[{-2, -1, 1}, r1]*
     (1 - 17*Rb[2, 3, 4] + R[3, 4, 5]*(7 + 10*Rb[2, 3, 4]))*Zeta[3] -
    4*HPL[{-2, 1, -1}, r1]*(1 - 17*Rb[2, 3, 4] +
      R[3, 4, 5]*(7 + 10*Rb[2, 3, 4]))*Zeta[3] - 4*HPL[{2, -1, -1}, r1]*
     (1 - 17*Rb[2, 3, 4] + R[3, 4, 5]*(7 + 10*Rb[2, 3, 4]))*Zeta[3] +
    4*HPL[{-2, -1, -1}, r1]*(21 - 32*Rb[2, 3, 4] +
      2*R[3, 4, 5]*(-9 + 25*Rb[2, 3, 4]))*Zeta[3] +
    4*HPL[{-4}, r1]*(11 - 68*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 66*Rb[2, 3, 4]))*
     Zeta[3] - 2*HPL[{4}, r1]*(5 - 191*Rb[2, 3, 4] +
      R[3, 4, 5]*(73 + 118*Rb[2, 3, 4]))*Zeta[3] +
    (2*Pi^4*(63 - 95*Rb[2, 3, 4] + R[3, 4, 5]*(-63 + 158*Rb[2, 3, 4]))*
      Zeta[3])/45 + 2*HPL[{3, 1}, r1]*(37 - 117*Rb[2, 3, 4] +
      R[3, 4, 5]*(-59 + 176*Rb[2, 3, 4]))*Zeta[3] +
    HPL[{-1}, r1]^4*((HPL[{-2, -1}, r1]*(R[3, 4, 5]*(21 - 10*Rb[2, 3, 4]) -
         11*(-1 + Rb[2, 3, 4])))/12 + (2*HPL[{-2, 1}, r1]*
        (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]))/3 +
      (2*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
         Rb[2, 3, 4]))/3 + (HPL[{0}, r1]^2*HPL[{1}, r1]*
        (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/2 +
      (2*HPL[{2, 1}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/
       3 + HPL[{3}, r1]*(-1 + Rb[2, 3, 4] +
        (R[3, 4, 5]*(-13 + 10*Rb[2, 3, 4]))/3) + HPL[{0}, r1]^3*
       (-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 14*Rb[2, 3, 4])) +
      HPL[{0}, r1]*(HPL[{2}, r1]*(1 + (R[3, 4, 5]*(13 - 10*Rb[2, 3, 4]))/3 -
          Rb[2, 3, 4]) + (HPL[{1}, r1]^2*(1 - Rb[2, 3, 4] +
           R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/3 +
        (Pi^2*(13*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-18 + 5*Rb[2, 3, 4])))/
         36) + ((5 + R[3, 4, 5]*(107 - 102*Rb[2, 3, 4]) - 5*Rb[2, 3, 4])*
        Zeta[3])/6) + HPL[{1}, r1]^4*(-4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
       Rb[2, 3, 4] - 4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      (2*HPL[{3}, r1]*(3 + Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])))/
       3 + HPL[{-2, -1}, r1]*(-1 - (13*Rb[2, 3, 4])/3 +
        R[3, 4, 5]*(1 + (10*Rb[2, 3, 4])/3)) -
      (25*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3])/3) +
    HPL[{-2}, r1]^2*(HPL[{-1}, r1]^2*HPL[{0}, r1]*
       (3 + R[3, 4, 5]*(100 - 97*Rb[2, 3, 4]) - 3*Rb[2, 3, 4]) +
      3*HPL[{0}, r1]^2*HPL[{1}, r1]*(-7 - 13*Rb[2, 3, 4] +
        R[3, 4, 5]*(7 + 6*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (142 - 210*Rb[2, 3, 4] + 70*R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) +
      (HPL[{0}, r1]^3*(106 - 280*Rb[2, 3, 4] + 35*R[3, 4, 5]*
          (-3 + 11*Rb[2, 3, 4])))/3 - 4*HPL[{2, -1}, r1]*
       (5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-29 + 34*Rb[2, 3, 4])) +
      4*HPL[{2, 1}, r1]*(9 - 11*Rb[2, 3, 4] + R[3, 4, 5]*
         (-23 + 34*Rb[2, 3, 4])) + HPL[{0}, r1]*
       (HPL[{1}, r1]^2*(-1 + R[3, 4, 5]*(1 - 50*Rb[2, 3, 4]) +
          49*Rb[2, 3, 4]) + HPL[{2}, r1]*(-142 + 210*Rb[2, 3, 4] -
          70*R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) +
        (Pi^2*(51 - 91*Rb[2, 3, 4] + R[3, 4, 5]*(-71 + 162*Rb[2, 3, 4])))/
         6) + HPL[{-1}, r1]*(6*HPL[{0}, r1]^2*(3 - 4*Rb[2, 3, 4] +
          R[3, 4, 5]*(-22 + 26*Rb[2, 3, 4])) + HPL[{0}, r1]*HPL[{1}, r1]*
         (99 - 115*Rb[2, 3, 4] + R[3, 4, 5]*(-99 + 214*Rb[2, 3, 4]))) +
      2*(-31 + R[3, 4, 5]*(23 - 78*Rb[2, 3, 4]) + 55*Rb[2, 3, 4])*Zeta[3]) +
    HPL[{2}, r1]^2*(8*HPL[{3}, r1]*(13 - 41*Rb[2, 3, 4] +
        R[3, 4, 5]*(-25 + 66*Rb[2, 3, 4])) -
      2*(19 + 2*Rb[2, 3, 4] + R[3, 4, 5]*(-34 + 32*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{0}, r1]^4*((HPL[{-2, -1}, r1]*(-307 + R[3, 4, 5]*
          (515 - 428*Rb[2, 3, 4]) - 87*Rb[2, 3, 4]))/3 +
      HPL[{2, 1}, r1]*(-66 + R[3, 4, 5]*(66 - (656*Rb[2, 3, 4])/3) +
        (458*Rb[2, 3, 4])/3) + (2*HPL[{-2, 1}, r1]*(119 - 87*Rb[2, 3, 4] +
         R[3, 4, 5]*(-169 + 256*Rb[2, 3, 4])))/3 +
      (2*HPL[{2, -1}, r1]*(119 - 87*Rb[2, 3, 4] + R[3, 4, 5]*
          (-169 + 256*Rb[2, 3, 4])))/3 +
      (2*HPL[{1}, r1]^3*(6 - 457*Rb[2, 3, 4] + R[3, 4, 5]*
          (-6 + 463*Rb[2, 3, 4])))/9 +
      (2*HPL[{3}, r1]*(611 - 985*Rb[2, 3, 4] + R[3, 4, 5]*
          (-983 + 1968*Rb[2, 3, 4])))/3 + HPL[{1}, r1]*
       ((-4*HPL[{2}, r1]*(4 - 67*Rb[2, 3, 4] + R[3, 4, 5]*
            (-4 + 71*Rb[2, 3, 4])))/3 -
        (2*Pi^2*(55 - 278*Rb[2, 3, 4] + R[3, 4, 5]*(-55 + 333*Rb[2, 3, 4])))/
         9) + (2*(5 - 47*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 52*Rb[2, 3, 4]))*
        Zeta[3])/3) + HPL[{-3, -1}, r1]*
     (16*HPL[{2, -1}, r1]*(R[3, 4, 5]*(29 - 34*Rb[2, 3, 4]) +
        5*(-1 + Rb[2, 3, 4])) + 16*HPL[{2, 1}, r1]*(9 - 11*Rb[2, 3, 4] +
        R[3, 4, 5]*(-23 + 34*Rb[2, 3, 4])) +
      2*(93 - 165*Rb[2, 3, 4] + R[3, 4, 5]*(-107 + 272*Rb[2, 3, 4]))*
       Zeta[3]) + HPL[{1}, r1]*((146*Pi^6*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/
       315 - 32*HPL[{3}, r1]^2*(1 - 9*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 10*Rb[2, 3, 4])) - 16*HPL[{-2, 1}, r1]*
       (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))*Zeta[3] -
      16*HPL[{2, -1}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))*
       Zeta[3] + 4*HPL[{2, 1}, r1]*(1 - 11*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 12*Rb[2, 3, 4]))*Zeta[3] +
      2*(1 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 12*Rb[2, 3, 4]))*Zeta[3]^2 +
      HPL[{3}, r1]*(-256*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
        64*HPL[{-2, 1}, r1]*(1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 4*Rb[2, 3, 4])) + 64*HPL[{2, -1}, r1]*(1 - 3*Rb[2, 3, 4] +
          R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) - 8*HPL[{-2, -1}, r1]*
         (22 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(-22 + 41*Rb[2, 3, 4])) +
        8*(2 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 7*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{-2, -1}, r1]*(-4*HPL[{2, 1}, r1]*(3 - 5*Rb[2, 3, 4] +
          R[3, 4, 5]*(-3 + 8*Rb[2, 3, 4])) + 4*(13 - 19*Rb[2, 3, 4] +
          R[3, 4, 5]*(-13 + 32*Rb[2, 3, 4]))*Zeta[3])) +
    HPL[{0}, r1]^3*((757*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/9 +
      (HPL[{2, 1, 1}, r1]*(-250 + R[3, 4, 5]*(346 - 688*Rb[2, 3, 4]) +
         342*Rb[2, 3, 4]))/3 + (HPL[{-3, 1}, r1]*
        (-823 + R[3, 4, 5]*(1141 - 1620*Rb[2, 3, 4]) + 479*Rb[2, 3, 4]))/3 +
      (HPL[{3, -1}, r1]*(-823 + R[3, 4, 5]*(1141 - 1620*Rb[2, 3, 4]) +
         479*Rb[2, 3, 4]))/3 + HPL[{2, -2}, r1]*(7 + (347*Rb[2, 3, 4])/3 -
        (R[3, 4, 5]*(343 + 4*Rb[2, 3, 4]))/3) +
      (8*HPL[{-2, 1, 1}, r1]*(33 + 4*Rb[2, 3, 4] + R[3, 4, 5]*
          (-45 + 41*Rb[2, 3, 4])))/3 + (8*HPL[{2, -1, 1}, r1]*
        (33 + 4*Rb[2, 3, 4] + R[3, 4, 5]*(-45 + 41*Rb[2, 3, 4])))/3 +
      (8*HPL[{2, 1, -1}, r1]*(33 + 4*Rb[2, 3, 4] + R[3, 4, 5]*
          (-45 + 41*Rb[2, 3, 4])))/3 + (2*HPL[{-2, -1, -1}, r1]*
        (161 + 304*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-223 + 71*Rb[2, 3, 4])))/3 -
      (2*Pi^2*HPL[{2}, r1]*(19 - 99*Rb[2, 3, 4] + R[3, 4, 5]*
          (5 + 94*Rb[2, 3, 4])))/9 - (2*HPL[{-2, -1, 1}, r1]*
        (187 + 113*Rb[2, 3, 4] + R[3, 4, 5]*(-313 + 200*Rb[2, 3, 4])))/3 -
      (2*HPL[{-2, 1, -1}, r1]*(187 + 113*Rb[2, 3, 4] +
         R[3, 4, 5]*(-313 + 200*Rb[2, 3, 4])))/3 -
      (2*HPL[{2, -1, -1}, r1]*(187 + 113*Rb[2, 3, 4] +
         R[3, 4, 5]*(-313 + 200*Rb[2, 3, 4])))/3 -
      (2*Pi^4*(79 - 155*Rb[2, 3, 4] + R[3, 4, 5]*(-199 + 354*Rb[2, 3, 4])))/
       45 + (2*HPL[{-3, -1}, r1]*(441 + 230*Rb[2, 3, 4] +
         2*R[3, 4, 5]*(-502 + 387*Rb[2, 3, 4])))/3 +
      (HPL[{2}, r1]^2*(73 - 489*Rb[2, 3, 4] + R[3, 4, 5]*
          (-1 + 490*Rb[2, 3, 4])))/3 +
      (2*HPL[{3, 1}, r1]*(401 - 415*Rb[2, 3, 4] + R[3, 4, 5]*
          (-521 + 936*Rb[2, 3, 4])))/3 -
      (4*HPL[{4}, r1]*(1301 - 1679*Rb[2, 3, 4] + R[3, 4, 5]*
          (-2485 + 4164*Rb[2, 3, 4])))/3 +
      (HPL[{-4}, r1]*(5465 - 5305*Rb[2, 3, 4] + R[3, 4, 5]*
          (-10777 + 16082*Rb[2, 3, 4])))/3 + HPL[{1}, r1]^2*
       ((-4*HPL[{2}, r1]*(18 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
            (-18 + 25*Rb[2, 3, 4])))/3 -
        (2*Pi^2*(36 - 431*Rb[2, 3, 4] + R[3, 4, 5]*(-36 + 467*Rb[2, 3, 4])))/
         9) + HPL[{1}, r1]*((-472*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*
          Rb[2, 3, 4])/3 + (4*HPL[{-2, 1}, r1]*(51 - 47*Rb[2, 3, 4] +
           R[3, 4, 5]*(-51 + 98*Rb[2, 3, 4])))/3 +
        (4*HPL[{2, -1}, r1]*(51 - 47*Rb[2, 3, 4] + R[3, 4, 5]*
            (-51 + 98*Rb[2, 3, 4])))/3 - (4*HPL[{-2, -1}, r1]*
          (88 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-88 + 103*Rb[2, 3, 4])))/3 +
        (4*HPL[{3}, r1]*(44 - 95*Rb[2, 3, 4] + R[3, 4, 5]*
            (-44 + 139*Rb[2, 3, 4])))/3 + 4*(5 - 29*Rb[2, 3, 4] +
          R[3, 4, 5]*(-5 + 34*Rb[2, 3, 4]))*Zeta[3])) +
    HPL[{-3}, r1]*((HPL[{-1}, r1]^4*(R[3, 4, 5]*(35 - 22*Rb[2, 3, 4]) -
         13*(-1 + Rb[2, 3, 4])))/6 +
      (HPL[{1}, r1]^4*(-15 + R[3, 4, 5]*(15 - 2*Rb[2, 3, 4]) -
         13*Rb[2, 3, 4]))/6 - 32*HPL[{-2, 1, 1}, r1]*(-1 + R[3, 4, 5])*
       Rb[2, 3, 4] - 32*HPL[{2, -1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      32*HPL[{2, 1, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{-2, -1, -1}, r1]*(-26 + R[3, 4, 5]*(70 - 124*Rb[2, 3, 4]) +
        54*Rb[2, 3, 4]) + HPL[{-2}, r1]^2*
       (-141 + R[3, 4, 5]*(365 - 586*Rb[2, 3, 4]) + 221*Rb[2, 3, 4]) +
      HPL[{2}, r1]^2*(-121 + R[3, 4, 5]*(219 - 514*Rb[2, 3, 4]) +
        295*Rb[2, 3, 4]) + HPL[{3, 1}, r1]*
       (-484 + R[3, 4, 5]*(876 - 2056*Rb[2, 3, 4]) + 1180*Rb[2, 3, 4]) +
      HPL[{2, 1, 1}, r1]*(8 - 72*Rb[2, 3, 4] + 36*R[3, 4, 5]*
         (1 + Rb[2, 3, 4])) + HPL[{-3, 1}, r1]*
       (R[3, 4, 5]*(276 - 436*Rb[2, 3, 4]) + 80*(-1 + 2*Rb[2, 3, 4])) +
      8*HPL[{-2, -1, 1}, r1]*(2 - 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])) + 8*HPL[{-2, 1, -1}, r1]*
       (2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])) +
      8*HPL[{2, -1, -1}, r1]*(2 - 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])) -
      (146*Pi^4*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])))/45 +
      HPL[{2, -2}, r1]*(44 - 76*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (12 + 7*Rb[2, 3, 4])) - (8*HPL[{0}, r1]^3*HPL[{1}, r1]*
        (40 + 17*Rb[2, 3, 4] + R[3, 4, 5]*(-40 + 23*Rb[2, 3, 4])))/3 +
      (4*Pi^2*HPL[{2}, r1]*(20 - 40*Rb[2, 3, 4] + R[3, 4, 5]*
          (-29 + 69*Rb[2, 3, 4])))/3 + 4*HPL[{3, -1}, r1]*
       (181 - 261*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-91 + 178*Rb[2, 3, 4])) +
      HPL[{-3, -1}, r1]*(214 - 362*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-63 + 244*Rb[2, 3, 4])) -
      (2*HPL[{0}, r1]^4*(706 - 634*Rb[2, 3, 4] + R[3, 4, 5]*
          (-1147 + 1781*Rb[2, 3, 4])))/3 + HPL[{-1}, r1]^3*
       ((17*HPL[{1}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/
         3 + (4*HPL[{0}, r1]*(9*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
            (-35 + 26*Rb[2, 3, 4])))/3) + HPL[{1}, r1]^2*
       (4*HPL[{2}, r1]*(-1 + R[3, 4, 5]*(1 - 30*Rb[2, 3, 4]) +
          29*Rb[2, 3, 4]) + (Pi^2*(-49 - 229*Rb[2, 3, 4] +
           R[3, 4, 5]*(49 + 180*Rb[2, 3, 4])))/6) +
      HPL[{-1}, r1]^2*(HPL[{2}, r1]*(11 + R[3, 4, 5]*
           (193 - 166*Rb[2, 3, 4]) - 27*Rb[2, 3, 4]) +
        4*HPL[{1}, r1]^2*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) +
        HPL[{0}, r1]*HPL[{1}, r1]*(-31 + R[3, 4, 5]*(31 - 46*Rb[2, 3, 4]) +
          15*Rb[2, 3, 4]) + (Pi^2*(11 - 9*Rb[2, 3, 4] +
           R[3, 4, 5]*(-34 + 43*Rb[2, 3, 4])))/3 +
        (HPL[{0}, r1]^2*(57 - 89*Rb[2, 3, 4] + R[3, 4, 5]*
            (-171 + 260*Rb[2, 3, 4])))/2) + HPL[{-2}, r1]*
       (HPL[{0}, r1]^2*(-224 + R[3, 4, 5]*(346 - 798*Rb[2, 3, 4]) +
          452*Rb[2, 3, 4]) + HPL[{0}, r1]*HPL[{1}, r1]*(42 + 78*Rb[2, 3, 4] -
          6*R[3, 4, 5]*(7 + 6*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
         (2 - 98*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-1 + 50*Rb[2, 3, 4])) +
        HPL[{-1}, r1]^2*(6*(-1 + Rb[2, 3, 4]) + 2*R[3, 4, 5]*
           (-100 + 97*Rb[2, 3, 4])) - (Pi^2*(51 - 91*Rb[2, 3, 4] +
           R[3, 4, 5]*(-71 + 162*Rb[2, 3, 4])))/3 + HPL[{-1}, r1]*
         (12*HPL[{0}, r1]*(-3 + R[3, 4, 5]*(22 - 26*Rb[2, 3, 4]) +
            4*Rb[2, 3, 4]) + HPL[{1}, r1]*(-198 + R[3, 4, 5]*
             (198 - 428*Rb[2, 3, 4]) + 230*Rb[2, 3, 4])) +
        HPL[{2}, r1]*(318 - 446*Rb[2, 3, 4] + 2*R[3, 4, 5]*
           (-297 + 520*Rb[2, 3, 4]))) + HPL[{0}, r1]^2*
       (HPL[{1}, r1]^2*(-117 - 131*Rb[2, 3, 4] + R[3, 4, 5]*
           (117 + 14*Rb[2, 3, 4])) - (2*Pi^2*(112 - 76*Rb[2, 3, 4] +
           R[3, 4, 5]*(-201 + 277*Rb[2, 3, 4])))/3 +
        HPL[{2}, r1]*(225 - 805*Rb[2, 3, 4] + R[3, 4, 5]*
           (-87 + 892*Rb[2, 3, 4]))) + HPL[{-1}, r1]*
       (HPL[{-2, -1}, r1]*(34 + R[3, 4, 5]*(338 - 308*Rb[2, 3, 4]) -
          30*Rb[2, 3, 4]) + (HPL[{1}, r1]^3*(-29 + R[3, 4, 5]*
            (29 - 10*Rb[2, 3, 4]) - 19*Rb[2, 3, 4]))/3 +
        4*HPL[{3}, r1]*(-34 + R[3, 4, 5]*(83 - 130*Rb[2, 3, 4]) +
          47*Rb[2, 3, 4]) + 2*HPL[{2, 1}, r1]*
         (-79 + R[3, 4, 5]*(97 - 160*Rb[2, 3, 4]) + 63*Rb[2, 3, 4]) +
        HPL[{0}, r1]^2*HPL[{1}, r1]*(-350 + R[3, 4, 5]*
           (350 - 696*Rb[2, 3, 4]) + 346*Rb[2, 3, 4]) +
        16*HPL[{-2, 1}, r1]*(5 - 6*Rb[2, 3, 4] + 3*R[3, 4, 5]*
           (-5 + 7*Rb[2, 3, 4])) + 16*HPL[{2, -1}, r1]*(5 - 6*Rb[2, 3, 4] +
          3*R[3, 4, 5]*(-5 + 7*Rb[2, 3, 4])) -
        (2*HPL[{0}, r1]^3*(196 + 121*Rb[2, 3, 4] + R[3, 4, 5]*
            (-972 + 851*Rb[2, 3, 4])))/3 + HPL[{0}, r1]*
         (HPL[{1}, r1]^2*(-31 + R[3, 4, 5]*(31 - 36*Rb[2, 3, 4]) +
            5*Rb[2, 3, 4]) + (Pi^2*(-71 + R[3, 4, 5]*(121 - 170*
                Rb[2, 3, 4]) + 49*Rb[2, 3, 4]))/3 + 4*HPL[{2}, r1]*
           (4 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-39 + 42*Rb[2, 3, 4]))) +
        HPL[{1}, r1]*((Pi^2*(-73 + R[3, 4, 5]*(73 - 140*Rb[2, 3, 4]) +
             67*Rb[2, 3, 4]))/3 + 4*HPL[{2}, r1]*(41 - 42*Rb[2, 3, 4] +
            R[3, 4, 5]*(-41 + 83*Rb[2, 3, 4]))) +
        8*(-2 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-19 + 16*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{1}, r1]*(176*HPL[{-2, -1}, r1]*(1 - Rb[2, 3, 4] +
          R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) - 32*HPL[{-2, 1}, r1]*
         (2 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 7*Rb[2, 3, 4])) -
        32*HPL[{2, -1}, r1]*(2 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (-2 + 7*Rb[2, 3, 4])) + 8*HPL[{2, 1}, r1]*(1 - 29*Rb[2, 3, 4] +
          R[3, 4, 5]*(-1 + 30*Rb[2, 3, 4])) + 4*HPL[{3}, r1]*
         (31 - 111*Rb[2, 3, 4] + R[3, 4, 5]*(-31 + 142*Rb[2, 3, 4])) -
        2*(23 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 20*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{0}, r1]*(-8*HPL[{-2, 1}, r1]*(2 + R[3, 4, 5]*(-9 + Rb[2, 3, 4]) +
          8*Rb[2, 3, 4]) - 8*HPL[{2, -1}, r1]*
         (2 + R[3, 4, 5]*(-9 + Rb[2, 3, 4]) + 8*Rb[2, 3, 4]) +
        (HPL[{1}, r1]^3*(-5 + R[3, 4, 5]*(5 - 22*Rb[2, 3, 4]) +
           17*Rb[2, 3, 4]))/3 + HPL[{3}, r1]*
         (-78 + R[3, 4, 5]*(126 - 268*Rb[2, 3, 4]) + 142*Rb[2, 3, 4]) +
        HPL[{2, 1}, r1]*(76 + 40*Rb[2, 3, 4] + 8*R[3, 4, 5]*
           (-13 + 8*Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*
         (-4*(11 + Rb[2, 3, 4]) + 4*R[3, 4, 5]*(-43 + 44*Rb[2, 3, 4])) +
        HPL[{1}, r1]*(-4*HPL[{2}, r1]*(12 + 5*Rb[2, 3, 4] +
            R[3, 4, 5]*(-12 + 7*Rb[2, 3, 4])) +
          (7*Pi^2*(-1 - 21*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 20*Rb[2, 3, 4])))/
           3) + 2*(-11 + 111*Rb[2, 3, 4] - 3*R[3, 4, 5]*
           (-7 + 44*Rb[2, 3, 4]))*Zeta[3])) + HPL[{-1}, r1]^3*
     ((HPL[{0}, r1]^4*(R[3, 4, 5]*(221 - 166*Rb[2, 3, 4]) -
         55*(-1 + Rb[2, 3, 4])))/9 + (4*Pi^4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/
       27 + (25*HPL[{0}, r1]^3*HPL[{1}, r1]*(1 - Rb[2, 3, 4] +
         R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/9 + HPL[{0}, r1]^2*
       ((7*HPL[{1}, r1]^2*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 2*Rb[2, 3, 4])))/6 + HPL[{2}, r1]*(-1 + Rb[2, 3, 4] +
          (R[3, 4, 5]*(-29 + 26*Rb[2, 3, 4]))/3) +
        (Pi^2*(-49*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(9 + 40*Rb[2, 3, 4])))/
         18) + HPL[{1}, r1]*(4*HPL[{-2, 1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
        4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
          Rb[2, 3, 4]) - (17*HPL[{3}, r1]*(1 - Rb[2, 3, 4] +
           R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/3 +
        (14*HPL[{-2, -1}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 2*Rb[2, 3, 4])))/3 + (14*HPL[{2, 1}, r1]*
          (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/3 -
        (4*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))*Zeta[3])/3) +
      HPL[{0}, r1]*((HPL[{-2, -1}, r1]*(R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) +
           7*(-1 + Rb[2, 3, 4])))/3 + HPL[{3}, r1]*
         (1 + (R[3, 4, 5]*(29 - 26*Rb[2, 3, 4]))/3 - Rb[2, 3, 4]) +
        (7*HPL[{1}, r1]^3*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 2*Rb[2, 3, 4])))/9 + (2*HPL[{-2, 1}, r1]*
          (-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 8*Rb[2, 3, 4])))/3 +
        (2*HPL[{2, -1}, r1]*(-1 + Rb[2, 3, 4] + R[3, 4, 5]*
            (-9 + 8*Rb[2, 3, 4])))/3 + HPL[{2, 1}, r1]*(1 - Rb[2, 3, 4] +
          (R[3, 4, 5]*(-19 + 22*Rb[2, 3, 4]))/3) + HPL[{1}, r1]*
         ((2*Pi^2*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/9 +
          (17*HPL[{2}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*
                Rb[2, 3, 4])))/3) + (2*(16*(-1 + Rb[2, 3, 4]) +
           R[3, 4, 5]*(-99 + 83*Rb[2, 3, 4]))*Zeta[3])/3)) +
    (Pi^2*(87 - 127*Rb[2, 3, 4] + R[3, 4, 5]*(-87 + 214*Rb[2, 3, 4]))*
      Zeta[5])/3 + HPL[{1}, r1]^2*(HPL[{-3, 1, 1}, r1]*
       (-30 + R[3, 4, 5]*(30 - 4*Rb[2, 3, 4]) - 26*Rb[2, 3, 4]) +
      HPL[{3, -1, 1}, r1]*(-30 + R[3, 4, 5]*(30 - 4*Rb[2, 3, 4]) -
        26*Rb[2, 3, 4]) + HPL[{3, 1, -1}, r1]*
       (-30 + R[3, 4, 5]*(30 - 4*Rb[2, 3, 4]) - 26*Rb[2, 3, 4]) +
      2*HPL[{2, -2, -1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) +
      120*HPL[{3, -2}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      128*HPL[{3, 2}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      48*HPL[{-2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      48*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      48*HPL[{2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      48*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      48*HPL[{2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      50*HPL[{-3, 1, -1}, r1]*(1 - R[3, 4, 5] + Rb[2, 3, 4]) +
      4*HPL[{2, -1, -2}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + 8*HPL[{5}, r1]*(30 + R[3, 4, 5]*(-30 + Rb[2, 3, 4]) +
        29*Rb[2, 3, 4]) + HPL[{-3, -2}, r1]*
       (-2 + R[3, 4, 5]*(2 - 100*Rb[2, 3, 4]) + 98*Rb[2, 3, 4]) +
      HPL[{4, 1}, r1]*(-72 + R[3, 4, 5]*(72 - 412*Rb[2, 3, 4]) +
        340*Rb[2, 3, 4]) + 8*HPL[{3, 1, 1}, r1]*(3 + Rb[2, 3, 4] +
        R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])) + 24*HPL[{-2, -1, -1, -1}, r1]*
       (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
      HPL[{2, -2, 1}, r1]*(6 + 10*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (3 + 2*Rb[2, 3, 4])) + HPL[{2, 1, -2}, r1]*(6 + 10*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + HPL[{2, 2, -1}, r1]*
       (6 + 10*Rb[2, 3, 4] - 2*R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) -
      12*Pi^2*HPL[{2, 1}, r1]*(1 - 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])) + HPL[{-2, -1, -1, 1}, r1]*
       (16 + 56*Rb[2, 3, 4] - 8*R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) +
      HPL[{-2, -1, 1, -1}, r1]*(16 + 56*Rb[2, 3, 4] -
        8*R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) + HPL[{-2, 1, -1, -1}, r1]*
       (16 + 56*Rb[2, 3, 4] - 8*R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) +
      HPL[{2, -1, -1, -1}, r1]*(16 + 56*Rb[2, 3, 4] -
        8*R[3, 4, 5]*(2 + 5*Rb[2, 3, 4])) + HPL[{-3, -1, -1}, r1]*
       (-52 - 72*Rb[2, 3, 4] + 4*R[3, 4, 5]*(13 + 5*Rb[2, 3, 4])) +
      HPL[{-3, -1, 1}, r1]*(58 + 42*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-29 + 8*Rb[2, 3, 4])) + HPL[{-2, -2, 1}, r1]*
       (4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) +
      HPL[{3, -1, -1}, r1]*(42 + 58*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (21 + 8*Rb[2, 3, 4])) + 4*HPL[{-2, -1, 1, 1}, r1]*
       (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
      4*HPL[{-2, 1, -1, 1}, r1]*(-3 - 13*Rb[2, 3, 4] +
        R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 4*HPL[{-2, 1, 1, -1}, r1]*
       (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
      4*HPL[{2, -1, -1, 1}, r1]*(-3 - 13*Rb[2, 3, 4] +
        R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) + 4*HPL[{2, -1, 1, -1}, r1]*
       (-3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) +
      4*HPL[{2, 1, -1, -1}, r1]*(-3 - 13*Rb[2, 3, 4] +
        R[3, 4, 5]*(3 + 10*Rb[2, 3, 4])) -
      (Pi^2*HPL[{-2, -1}, r1]*(19 + 3*Rb[2, 3, 4] +
         R[3, 4, 5]*(-19 + 16*Rb[2, 3, 4])))/3 +
      (2*Pi^2*HPL[{-2, 1}, r1]*(13 - 5*Rb[2, 3, 4] +
         R[3, 4, 5]*(-13 + 18*Rb[2, 3, 4])))/3 +
      (2*Pi^2*HPL[{2, -1}, r1]*(13 - 5*Rb[2, 3, 4] +
         R[3, 4, 5]*(-13 + 18*Rb[2, 3, 4])))/3 + 4*HPL[{-3, 2}, r1]*
       (1 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 30*Rb[2, 3, 4])) +
      (Pi^2*HPL[{3}, r1]*(31 + 79*Rb[2, 3, 4] - R[3, 4, 5]*
          (31 + 48*Rb[2, 3, 4])))/3 - 4*HPL[{-4, -1}, r1]*
       (27 - 52*Rb[2, 3, 4] + R[3, 4, 5]*(-27 + 79*Rb[2, 3, 4])) +
      4*HPL[{-4, 1}, r1]*(23 - 71*Rb[2, 3, 4] + R[3, 4, 5]*
         (-23 + 94*Rb[2, 3, 4])) + 4*HPL[{4, -1}, r1]*(23 - 71*Rb[2, 3, 4] +
        R[3, 4, 5]*(-23 + 94*Rb[2, 3, 4])) +
      (Pi^2*(19 - 197*Rb[2, 3, 4] + R[3, 4, 5]*(-19 + 216*Rb[2, 3, 4]))*
        Zeta[3])/6 + HPL[{2}, r1]*(128*HPL[{3}, r1]*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4] + 2*(-1 + R[3, 4, 5]*(1 - 20*Rb[2, 3, 4]) +
          19*Rb[2, 3, 4])*Zeta[3]) + 16*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*
       Zeta[5]) + HPL[{0}, r1]^2*(HPL[{2, 1, 1, 1}, r1]*
       (R[3, 4, 5]*(92 - 96*Rb[2, 3, 4]) + 4*(-23 + Rb[2, 3, 4])) +
      HPL[{-3, -1, -1}, r1]*(-357 + R[3, 4, 5]*(1471 - 1120*Rb[2, 3, 4]) -
        351*Rb[2, 3, 4]) + HPL[{2, -2, -1}, r1]*
       (-86 + R[3, 4, 5]*(390 - 320*Rb[2, 3, 4]) - 70*Rb[2, 3, 4]) +
      4*HPL[{2, -1, -2}, r1]*(-15 + R[3, 4, 5]*(39 - 68*Rb[2, 3, 4]) +
        29*Rb[2, 3, 4]) + HPL[{-2, -2, -1}, r1]*
       (-25 + R[3, 4, 5]*(161 - 208*Rb[2, 3, 4]) + 47*Rb[2, 3, 4]) +
      HPL[{-3, 1, 1}, r1]*(-286 + R[3, 4, 5]*(386 - 528*Rb[2, 3, 4]) +
        142*Rb[2, 3, 4]) + HPL[{3, -1, 1}, r1]*
       (-286 + R[3, 4, 5]*(386 - 528*Rb[2, 3, 4]) + 142*Rb[2, 3, 4]) +
      HPL[{3, 1, -1}, r1]*(-286 + R[3, 4, 5]*(386 - 528*Rb[2, 3, 4]) +
        142*Rb[2, 3, 4]) + HPL[{3, -2}, r1]*
       (-152 + R[3, 4, 5]*(264 - 668*Rb[2, 3, 4]) + 404*Rb[2, 3, 4]) +
      HPL[{-2, 1, 1, 1}, r1]*(88 + 112*Rb[2, 3, 4] -
        8*R[3, 4, 5]*(13 + Rb[2, 3, 4])) + HPL[{2, -1, 1, 1}, r1]*
       (88 + 112*Rb[2, 3, 4] - 8*R[3, 4, 5]*(13 + Rb[2, 3, 4])) +
      HPL[{2, 1, -1, 1}, r1]*(88 + 112*Rb[2, 3, 4] -
        8*R[3, 4, 5]*(13 + Rb[2, 3, 4])) + HPL[{2, 1, 1, -1}, r1]*
       (88 + 112*Rb[2, 3, 4] - 8*R[3, 4, 5]*(13 + Rb[2, 3, 4])) -
      10*HPL[{4, 1}, r1]*(49 + 77*Rb[2, 3, 4] + 11*R[3, 4, 5]*
         (-11 + 4*Rb[2, 3, 4])) - 4*HPL[{-2, -1, 1, 1}, r1]*
       (29 + 37*Rb[2, 3, 4] + R[3, 4, 5]*(-43 + 6*Rb[2, 3, 4])) -
      4*HPL[{-2, 1, -1, 1}, r1]*(29 + 37*Rb[2, 3, 4] +
        R[3, 4, 5]*(-43 + 6*Rb[2, 3, 4])) - 4*HPL[{-2, 1, 1, -1}, r1]*
       (29 + 37*Rb[2, 3, 4] + R[3, 4, 5]*(-43 + 6*Rb[2, 3, 4])) -
      4*HPL[{2, -1, -1, 1}, r1]*(29 + 37*Rb[2, 3, 4] +
        R[3, 4, 5]*(-43 + 6*Rb[2, 3, 4])) - 4*HPL[{2, -1, 1, -1}, r1]*
       (29 + 37*Rb[2, 3, 4] + R[3, 4, 5]*(-43 + 6*Rb[2, 3, 4])) -
      4*HPL[{2, 1, -1, -1}, r1]*(29 + 37*Rb[2, 3, 4] +
        R[3, 4, 5]*(-43 + 6*Rb[2, 3, 4])) + HPL[{-3, 2}, r1]*
       (-147 + 663*Rb[2, 3, 4] - 39*R[3, 4, 5]*(1 + 16*Rb[2, 3, 4])) +
      4*HPL[{2, 2, 1}, r1]*(-5 - 51*Rb[2, 3, 4] +
        R[3, 4, 5]*(35 + 16*Rb[2, 3, 4])) + 4*HPL[{3, -1, -1}, r1]*
       (62 + 49*Rb[2, 3, 4] + R[3, 4, 5]*(-71 + 22*Rb[2, 3, 4])) +
      HPL[{2, -2, 1}, r1]*(22 + 34*Rb[2, 3, 4] + R[3, 4, 5]*
         (-58 + 24*Rb[2, 3, 4])) + HPL[{2, 2, -1}, r1]*
       (22 + 34*Rb[2, 3, 4] + R[3, 4, 5]*(-58 + 24*Rb[2, 3, 4])) +
      4*HPL[{-2, -1, -1, 1}, r1]*(41 + 47*Rb[2, 3, 4] +
        R[3, 4, 5]*(-73 + 26*Rb[2, 3, 4])) + 4*HPL[{-2, -1, 1, -1}, r1]*
       (41 + 47*Rb[2, 3, 4] + R[3, 4, 5]*(-73 + 26*Rb[2, 3, 4])) +
      4*HPL[{-2, 1, -1, -1}, r1]*(41 + 47*Rb[2, 3, 4] +
        R[3, 4, 5]*(-73 + 26*Rb[2, 3, 4])) + 4*HPL[{2, -1, -1, -1}, r1]*
       (41 + 47*Rb[2, 3, 4] + R[3, 4, 5]*(-73 + 26*Rb[2, 3, 4])) +
      7*HPL[{-4, 1}, r1]*(9*(7 + 17*Rb[2, 3, 4]) +
        R[3, 4, 5]*(-181 + 28*Rb[2, 3, 4])) + 7*HPL[{4, -1}, r1]*
       (9*(7 + 17*Rb[2, 3, 4]) + R[3, 4, 5]*(-181 + 28*Rb[2, 3, 4])) +
      4*HPL[{-4}, r1]*HPL[{1}, r1]*(59 + 29*Rb[2, 3, 4] +
        R[3, 4, 5]*(-59 + 30*Rb[2, 3, 4])) +
      (4*Pi^2*HPL[{-2, 1}, r1]*(18 - 23*Rb[2, 3, 4] +
         R[3, 4, 5]*(-7 + 30*Rb[2, 3, 4])))/3 +
      (4*Pi^2*HPL[{2, -1}, r1]*(18 - 23*Rb[2, 3, 4] +
         R[3, 4, 5]*(-7 + 30*Rb[2, 3, 4])))/3 + HPL[{-2, -1, -1, -1}, r1]*
       (26 - 506*Rb[2, 3, 4] + R[3, 4, 5]*(458 + 48*Rb[2, 3, 4])) -
      2*HPL[{-4, -1}, r1]*(233 + 524*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (-188 + 57*Rb[2, 3, 4])) + 4*HPL[{-2, -2, 1}, r1]*
       (15 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(-39 + 68*Rb[2, 3, 4])) -
      (2*Pi^2*HPL[{-2, -1}, r1]*(41 - 14*Rb[2, 3, 4] +
         R[3, 4, 5]*(-83 + 97*Rb[2, 3, 4])))/3 -
      (2*Pi^2*HPL[{2, 1}, r1]*(41 - 136*Rb[2, 3, 4] +
         R[3, 4, 5]*(-5 + 141*Rb[2, 3, 4])))/3 + 4*HPL[{-3, 1, -1}, r1]*
       (92 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-149 + 158*Rb[2, 3, 4])) +
      (4*Pi^2*HPL[{3}, r1]*(55 - 72*Rb[2, 3, 4] + R[3, 4, 5]*
          (-103 + 175*Rb[2, 3, 4])))/3 + HPL[{2, 1, -2}, r1]*
       (58 - 178*Rb[2, 3, 4] + R[3, 4, 5]*(-30 + 208*Rb[2, 3, 4])) +
      (HPL[{1}, r1]^5*(1 - 245*Rb[2, 3, 4] + R[3, 4, 5]*
          (-1 + 246*Rb[2, 3, 4])))/5 + 4*HPL[{-3, -1, 1}, r1]*
       (122 - 67*Rb[2, 3, 4] + R[3, 4, 5]*(-227 + 294*Rb[2, 3, 4])) +
      HPL[{-3, -2}, r1]*(126 - 330*Rb[2, 3, 4] + R[3, 4, 5]*
         (-248 + 578*Rb[2, 3, 4])) + HPL[{3, 2}, r1]*(128 - 644*Rb[2, 3, 4] +
        R[3, 4, 5]*(40 + 604*Rb[2, 3, 4])) + HPL[{3, 1, 1}, r1]*
       (242 - 734*Rb[2, 3, 4] + R[3, 4, 5]*(-82 + 816*Rb[2, 3, 4])) +
      HPL[{5}, r1]*(5228 - 6132*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (-2825 + 4358*Rb[2, 3, 4])) + HPL[{1}, r1]^3*
       ((Pi^2*(-23 + R[3, 4, 5]*(23 - 756*Rb[2, 3, 4]) + 733*Rb[2, 3, 4]))/
         9 - (4*HPL[{2}, r1]*(-1 - 9*Rb[2, 3, 4] + R[3, 4, 5]*
            (1 + 8*Rb[2, 3, 4])))/3) + HPL[{1}, r1]*
       (8*HPL[{2}, r1]^2*(-1 + R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) +
          5*Rb[2, 3, 4]) + HPL[{-3, 1}, r1]*(-76 + R[3, 4, 5]*
           (76 - 136*Rb[2, 3, 4]) + 60*Rb[2, 3, 4]) + HPL[{3, -1}, r1]*
         (-76 + R[3, 4, 5]*(76 - 136*Rb[2, 3, 4]) + 60*Rb[2, 3, 4]) +
        18*HPL[{-2, -1, -1}, r1]*(3 + Rb[2, 3, 4] + R[3, 4, 5]*
           (-3 + 2*Rb[2, 3, 4])) - 4*HPL[{-2, -1, 1}, r1]*
         (13 + 9*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 4*Rb[2, 3, 4])) -
        4*HPL[{-2, 1, -1}, r1]*(13 + 9*Rb[2, 3, 4] + R[3, 4, 5]*
           (-13 + 4*Rb[2, 3, 4])) - 4*HPL[{2, -1, -1}, r1]*
         (13 + 9*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 4*Rb[2, 3, 4])) +
        HPL[{2, -2}, r1]*(52 + 68*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (13 + 4*Rb[2, 3, 4])) + 12*HPL[{-3, -1}, r1]*
         (16 + 11*Rb[2, 3, 4] + R[3, 4, 5]*(-16 + 5*Rb[2, 3, 4])) +
        4*HPL[{-2, 1, 1}, r1]*(7 - Rb[2, 3, 4] + R[3, 4, 5]*
           (-7 + 8*Rb[2, 3, 4])) + 4*HPL[{2, -1, 1}, r1]*
         (7 - Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4])) +
        4*HPL[{2, 1, -1}, r1]*(7 - Rb[2, 3, 4] + R[3, 4, 5]*
           (-7 + 8*Rb[2, 3, 4])) + HPL[{2, 1, 1}, r1]*(8 + 72*Rb[2, 3, 4] -
          8*R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])) + 2*Pi^2*HPL[{2}, r1]*
         (-1 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 12*Rb[2, 3, 4])) -
        16*HPL[{4}, r1]*(10 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
           (-10 + 17*Rb[2, 3, 4])) + 4*HPL[{3, 1}, r1]*(6 - 31*Rb[2, 3, 4] +
          R[3, 4, 5]*(-6 + 37*Rb[2, 3, 4])) -
        (8*Pi^4*(25 - 77*Rb[2, 3, 4] + R[3, 4, 5]*(-25 + 102*Rb[2, 3, 4])))/
         45) + (2*Pi^2*(43 - 120*Rb[2, 3, 4] + R[3, 4, 5]*
          (-43 + 163*Rb[2, 3, 4]))*Zeta[3])/3 + HPL[{1}, r1]^2*
       (-24*HPL[{2, 1}, r1]*(1 + R[3, 4, 5]*(-1 + Rb[2, 3, 4])) +
        HPL[{-2, -1}, r1]*(-63 + R[3, 4, 5]*(63 - 26*Rb[2, 3, 4]) -
          37*Rb[2, 3, 4]) + 40*HPL[{-2, 1}, r1]*(1 - R[3, 4, 5] +
          Rb[2, 3, 4]) + 40*HPL[{2, -1}, r1]*(1 - R[3, 4, 5] + Rb[2, 3, 4]) +
        4*HPL[{3}, r1]*(26 + 17*Rb[2, 3, 4] + R[3, 4, 5]*
           (-26 + 9*Rb[2, 3, 4])) + (-1 - 71*Rb[2, 3, 4] +
          R[3, 4, 5]*(1 + 70*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{2}, r1]*(HPL[{3}, r1]*(-182 + R[3, 4, 5]*(38 - 924*Rb[2, 3, 4]) +
          886*Rb[2, 3, 4]) - 8*HPL[{-2, 1}, r1]*(5 - 16*Rb[2, 3, 4] +
          4*R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) - 8*HPL[{2, -1}, r1]*
         (5 - 16*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) +
        8*HPL[{-2, -1}, r1]*(13 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (-24 + 29*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(2 - 178*Rb[2, 3, 4] +
          R[3, 4, 5]*(-34 + 212*Rb[2, 3, 4])) +
        (9 + 143*Rb[2, 3, 4] - R[3, 4, 5]*(15 + 128*Rb[2, 3, 4]))*Zeta[3]) +
      (-1 + R[3, 4, 5]*(1 - 62*Rb[2, 3, 4]) + 61*Rb[2, 3, 4])*Zeta[5]) +
    HPL[{2}, r1]*(HPL[{-4, -1}, r1]*(-738 + R[3, 4, 5]*
         (1510 - 2436*Rb[2, 3, 4]) + 926*Rb[2, 3, 4]) -
      16*HPL[{5}, r1]*(25 - 105*Rb[2, 3, 4] + 7*R[3, 4, 5]*
         (-1 + 16*Rb[2, 3, 4])) + 4*HPL[{-3, 1, 1}, r1]*
       (40 + 84*Rb[2, 3, 4] - 3*R[3, 4, 5]*(9 + 19*Rb[2, 3, 4])) +
      4*HPL[{3, -1, 1}, r1]*(40 + 84*Rb[2, 3, 4] - 3*R[3, 4, 5]*
         (9 + 19*Rb[2, 3, 4])) + 4*HPL[{3, 1, -1}, r1]*
       (40 + 84*Rb[2, 3, 4] - 3*R[3, 4, 5]*(9 + 19*Rb[2, 3, 4])) -
      2*HPL[{-3, -1, 1}, r1]*(73 + 27*Rb[2, 3, 4] +
        3*R[3, 4, 5]*(-55 + 46*Rb[2, 3, 4])) - 2*HPL[{-3, 1, -1}, r1]*
       (73 + 27*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-55 + 46*Rb[2, 3, 4])) -
      2*HPL[{3, -1, -1}, r1]*(73 + 27*Rb[2, 3, 4] +
        3*R[3, 4, 5]*(-55 + 46*Rb[2, 3, 4])) + 4*HPL[{4, 1}, r1]*
       (R[3, 4, 5]*(341 - 631*Rb[2, 3, 4]) + 5*(-31 + 58*Rb[2, 3, 4])) -
      16*HPL[{3, 2}, r1]*(13 - 41*Rb[2, 3, 4] + R[3, 4, 5]*
         (-25 + 66*Rb[2, 3, 4])) - (2*Pi^2*HPL[{3}, r1]*
        (60 - 89*Rb[2, 3, 4] + R[3, 4, 5]*(-76 + 165*Rb[2, 3, 4])))/3 +
      2*HPL[{-4, 1}, r1]*(319 - 511*Rb[2, 3, 4] + 7*R[3, 4, 5]*
         (-99 + 172*Rb[2, 3, 4])) + 2*HPL[{4, -1}, r1]*
       (319 - 511*Rb[2, 3, 4] + 7*R[3, 4, 5]*(-99 + 172*Rb[2, 3, 4])) +
      HPL[{-3, -2}, r1]*(-362 + 522*Rb[2, 3, 4] - 6*R[3, 4, 5]*
         (-91 + 178*Rb[2, 3, 4])) + 4*HPL[{-3, -1, -1}, r1]*
       (18 - 44*Rb[2, 3, 4] + R[3, 4, 5]*(-217 + 261*Rb[2, 3, 4])) +
      4*HPL[{3, -2}, r1]*(80 - 143*Rb[2, 3, 4] + R[3, 4, 5]*
         (-124 + 267*Rb[2, 3, 4])) + HPL[{-3, 2}, r1]*
       (242 - 590*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-219 + 514*Rb[2, 3, 4])) +
      HPL[{3, 1, 1}, r1]*(12 - 724*Rb[2, 3, 4] + R[3, 4, 5]*
         (-60 + 784*Rb[2, 3, 4])) +
      (2*Pi^2*(5 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 23*Rb[2, 3, 4]))*
        Zeta[3])/3 + 16*(3*(1 + Rb[2, 3, 4]) + R[3, 4, 5]*
         (-5 + 2*Rb[2, 3, 4]))*Zeta[5]) + HPL[{-1}, r1]^2*
     ((Pi^2*HPL[{-2, -1}, r1]*(R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) +
         2*(-1 + Rb[2, 3, 4])))/3 + HPL[{4, 1}, r1]*
       (9 + R[3, 4, 5]*(615 - 534*Rb[2, 3, 4]) - 81*Rb[2, 3, 4]) +
      HPL[{-4, -1}, r1]*(29 + R[3, 4, 5]*(565 - 512*Rb[2, 3, 4]) -
        53*Rb[2, 3, 4]) + HPL[{3, 2}, r1]*
       (1 + R[3, 4, 5]*(207 - 182*Rb[2, 3, 4]) - 25*Rb[2, 3, 4]) +
      HPL[{-3, -2}, r1]*(6 + R[3, 4, 5]*(200 - 194*Rb[2, 3, 4]) -
        6*Rb[2, 3, 4]) + 2*HPL[{2, 1, -2}, r1]*(1 + 5*R[3, 4, 5] -
        5*Rb[2, 3, 4]) + 8*HPL[{-3, 1, 1}, r1]*(-1 + R[3, 4, 5] -
        Rb[2, 3, 4]) + 8*HPL[{3, -1, 1}, r1]*(-1 + R[3, 4, 5] -
        Rb[2, 3, 4]) + 8*HPL[{3, 1, -1}, r1]*(-1 + R[3, 4, 5] -
        Rb[2, 3, 4]) - 16*HPL[{-2, -2, 1}, r1]*R[3, 4, 5]*
       (-1 + Rb[2, 3, 4]) + 16*HPL[{2, -1, -2}, r1]*R[3, 4, 5]*
       (-1 + Rb[2, 3, 4]) + (Pi^2*HPL[{-2, 1}, r1]*
        (-3 + R[3, 4, 5]*(3 - 4*Rb[2, 3, 4]) + Rb[2, 3, 4]))/3 +
      (Pi^2*HPL[{2, -1}, r1]*(-3 + R[3, 4, 5]*(3 - 4*Rb[2, 3, 4]) +
         Rb[2, 3, 4]))/3 + 4*HPL[{2, -2, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
      4*HPL[{2, 2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + 8*HPL[{-2, 1, 1, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
      8*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
        3*Rb[2, 3, 4]) + 8*HPL[{2, 1, -1, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
      8*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
        3*Rb[2, 3, 4]) + 4*HPL[{-2, -1, -1, 1}, r1]*
       (-3 + R[3, 4, 5]*(3 - 10*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) +
      4*HPL[{-2, -1, 1, -1}, r1]*(-3 + R[3, 4, 5]*(3 - 10*Rb[2, 3, 4]) +
        7*Rb[2, 3, 4]) + 4*HPL[{-2, 1, -1, -1}, r1]*
       (-3 + R[3, 4, 5]*(3 - 10*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) +
      4*HPL[{2, -1, -1, -1}, r1]*(-3 + R[3, 4, 5]*(3 - 10*Rb[2, 3, 4]) +
        7*Rb[2, 3, 4]) + (Pi^2*HPL[{2, 1}, r1]*
        (-7 + R[3, 4, 5]*(7 - 16*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]))/3 +
      2*HPL[{-3, 1, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 10*Rb[2, 3, 4]) +
        9*Rb[2, 3, 4]) + HPL[{-3, -1, 1}, r1]*
       (-2 + R[3, 4, 5]*(34 - 52*Rb[2, 3, 4]) + 18*Rb[2, 3, 4]) +
      (HPL[{0}, r1]^5*(-37 + R[3, 4, 5]*(91 - 112*Rb[2, 3, 4]) +
         21*Rb[2, 3, 4]))/6 + 16*HPL[{2, 2, 1}, r1]*(1 - 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(1 + Rb[2, 3, 4])) + HPL[{3, -1, -1}, r1]*
       (-2 + 18*Rb[2, 3, 4] + 6*R[3, 4, 5]*(-5 + 2*Rb[2, 3, 4])) +
      (2*HPL[{0}, r1]^4*HPL[{1}, r1]*(-1 - 3*Rb[2, 3, 4] +
         R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])))/3 + 8*HPL[{-2, -1, 1, 1}, r1]*
       (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) +
      8*HPL[{-2, 1, -1, 1}, r1]*(1 - 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) + 8*HPL[{-2, 1, 1, -1}, r1]*
       (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) +
      8*HPL[{2, -1, -1, 1}, r1]*(1 - 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) + 8*HPL[{2, -1, 1, -1}, r1]*
       (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) +
      8*HPL[{2, 1, -1, -1}, r1]*(1 - 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) + 8*HPL[{3, 1, 1}, r1]*
       (5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 4*Rb[2, 3, 4])) +
      HPL[{-2, -2, -1}, r1]*(4*(-1 + Rb[2, 3, 4]) +
        2*R[3, 4, 5]*(-7 + 5*Rb[2, 3, 4])) -
      (4*Pi^2*HPL[{3}, r1]*(-1 + 2*Rb[2, 3, 4] + R[3, 4, 5]*
          (-9 + 7*Rb[2, 3, 4])))/3 + 4*HPL[{2, 1, 1, 1}, r1]*
       (3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 10*Rb[2, 3, 4])) +
      4*HPL[{3, -2}, r1]*(-2 + 4*Rb[2, 3, 4] + R[3, 4, 5]*
         (-49 + 45*Rb[2, 3, 4])) + HPL[{2, -2, -1}, r1]*
       (6 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-34 + 48*Rb[2, 3, 4])) +
      HPL[{5}, r1]*(-62*(-1 + Rb[2, 3, 4]) - 2*R[3, 4, 5]*
         (-89 + 58*Rb[2, 3, 4])) + HPL[{-2, -1, -1, -1}, r1]*
       (-29*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-33 + 62*Rb[2, 3, 4])) +
      HPL[{-3, -1, -1}, r1]*(13 - 29*Rb[2, 3, 4] +
        R[3, 4, 5]*(-83 + 112*Rb[2, 3, 4])) + HPL[{-3, 2}, r1]*
       (-11 + 27*Rb[2, 3, 4] + R[3, 4, 5]*(-193 + 166*Rb[2, 3, 4])) +
      HPL[{-4, 1}, r1]*(-41 + 89*Rb[2, 3, 4] + R[3, 4, 5]*
         (-571 + 482*Rb[2, 3, 4])) + HPL[{4, -1}, r1]*(-41 + 89*Rb[2, 3, 4] +
        R[3, 4, 5]*(-571 + 482*Rb[2, 3, 4])) + HPL[{0}, r1]^3*
       ((HPL[{2}, r1]*(-43 + R[3, 4, 5]*(103 - 74*Rb[2, 3, 4]) -
           29*Rb[2, 3, 4]))/3 +
        (Pi^2*(-82 + R[3, 4, 5]*(55 - 143*Rb[2, 3, 4]) + 88*Rb[2, 3, 4]))/9 +
        (HPL[{1}, r1]^2*(1 - 9*Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 10*Rb[2, 3, 4])))/2) -
      (Pi^2*(33*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-37 + 4*Rb[2, 3, 4]))*
        Zeta[3])/6 + HPL[{1}, r1]^2*(4*HPL[{-2, 1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
        4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
          3*Rb[2, 3, 4]) + HPL[{3}, r1]*(4 - 4*R[3, 4, 5] + 4*Rb[2, 3, 4]) +
        4*HPL[{-2, -1}, r1]*(1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 4*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(6 - 14*Rb[2, 3, 4] +
          R[3, 4, 5]*(-6 + 20*Rb[2, 3, 4])) +
        (-5 + R[3, 4, 5]*(5 - 12*Rb[2, 3, 4]) + 7*Rb[2, 3, 4])*Zeta[3]) +
      HPL[{2}, r1]*(HPL[{3}, r1]*(-1 + 25*Rb[2, 3, 4] +
          R[3, 4, 5]*(-207 + 182*Rb[2, 3, 4])) +
        (-15 + R[3, 4, 5]*(45 - 68*Rb[2, 3, 4]) + 23*Rb[2, 3, 4])*Zeta[3]) +
      HPL[{0}, r1]^2*(HPL[{3}, r1]*(35 + R[3, 4, 5]*(25 - 14*Rb[2, 3, 4]) -
          11*Rb[2, 3, 4]) + 6*HPL[{-2, 1}, r1]*
         (-3 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) +
        6*HPL[{2, -1}, r1]*(-3 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) +
          7*Rb[2, 3, 4]) + HPL[{2, 1}, r1]*(26 - 58*Rb[2, 3, 4] +
          2*R[3, 4, 5]*(23 + 6*Rb[2, 3, 4])) +
        (HPL[{1}, r1]^3*(1 - 9*Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 10*Rb[2, 3, 4])))/3 + HPL[{1}, r1]*
         (HPL[{2}, r1]*(-27 + R[3, 4, 5]*(27 - 38*Rb[2, 3, 4]) +
            11*Rb[2, 3, 4]) + (Pi^2*(-11 + R[3, 4, 5]*(11 - 24*Rb[2, 3, 4]) +
             13*Rb[2, 3, 4]))/3) + 4*HPL[{-2, -1}, r1]*(5 - 11*Rb[2, 3, 4] +
          R[3, 4, 5]*(-16 + 27*Rb[2, 3, 4])) +
        (9 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(-19 + 32*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{-4}, r1]*(R[3, 4, 5]*(258 - 220*Rb[2, 3, 4]) -
          38*(-1 + Rb[2, 3, 4])) + (Pi^4*(R[3, 4, 5]*(93 - 106*Rb[2, 3, 4]) +
           13*(-1 + Rb[2, 3, 4])))/45 +
        (HPL[{2}, r1]^2*(1 + R[3, 4, 5]*(207 - 182*Rb[2, 3, 4]) -
           25*Rb[2, 3, 4]))/2 + HPL[{2, -2}, r1]*
         (-3 + R[3, 4, 5]*(3 - 14*Rb[2, 3, 4]) + 11*Rb[2, 3, 4]) +
        HPL[{-2, -1, -1}, r1]*(-25 + R[3, 4, 5]*(41 - 82*Rb[2, 3, 4]) +
          41*Rb[2, 3, 4]) + 8*HPL[{2, 1, 1}, r1]*(1 - 5*Rb[2, 3, 4] +
          R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + (4*Pi^2*HPL[{2}, r1]*
          (-1 + 2*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 7*Rb[2, 3, 4])))/3 +
        HPL[{-2, 1, 1}, r1]*(-2 + 26*Rb[2, 3, 4] - 2*R[3, 4, 5]*
           (5 + 8*Rb[2, 3, 4])) + HPL[{2, -1, 1}, r1]*(-2 + 26*Rb[2, 3, 4] -
          2*R[3, 4, 5]*(5 + 8*Rb[2, 3, 4])) + HPL[{2, 1, -1}, r1]*
         (-2 + 26*Rb[2, 3, 4] - 2*R[3, 4, 5]*(5 + 8*Rb[2, 3, 4])) +
        4*HPL[{-2, -1, 1}, r1]*(2 - 8*Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 9*Rb[2, 3, 4])) + 4*HPL[{-2, 1, -1}, r1]*
         (2 - 8*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 9*Rb[2, 3, 4])) +
        4*HPL[{2, -1, -1}, r1]*(2 - 8*Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 9*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
         (4*HPL[{2}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) +
          (Pi^2*(-7 + R[3, 4, 5]*(7 - 16*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]))/6) +
        (HPL[{1}, r1]^4*(3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
            (-3 + 10*Rb[2, 3, 4])))/6 + HPL[{-3, 1}, r1]*
         (19 - 35*Rb[2, 3, 4] - 5*R[3, 4, 5]*(-37 + 30*Rb[2, 3, 4])) +
        HPL[{3, -1}, r1]*(19 - 35*Rb[2, 3, 4] - 5*R[3, 4, 5]*
           (-37 + 30*Rb[2, 3, 4])) + HPL[{4}, r1]*(62*(-1 + Rb[2, 3, 4]) +
          2*R[3, 4, 5]*(-89 + 58*Rb[2, 3, 4])) + HPL[{-3, -1}, r1]*
         (-17 + 41*Rb[2, 3, 4] + R[3, 4, 5]*(-165 + 124*Rb[2, 3, 4])) +
        HPL[{3, 1}, r1]*(-7 + 31*Rb[2, 3, 4] + R[3, 4, 5]*
           (-201 + 170*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (8*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5] - Rb[2, 3, 4]) -
          16*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
          16*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
          HPL[{2, 1}, r1]*(2 - 18*Rb[2, 3, 4] + R[3, 4, 5]*
             (-2 + 20*Rb[2, 3, 4])) + HPL[{3}, r1]*(27 - 11*Rb[2, 3, 4] +
            R[3, 4, 5]*(-27 + 38*Rb[2, 3, 4])) + 8*(-1 + R[3, 4, 5])*
           Rb[2, 3, 4]*Zeta[3])) - 4*(-1 + Rb[2, 3, 4] +
        R[3, 4, 5]*(-4 + 3*Rb[2, 3, 4]))*Zeta[5]) +
    HPL[{-2}, r1]*(16*HPL[{-3, 1, -1}, r1]*
       (R[3, 4, 5]*(12 - 17*Rb[2, 3, 4]) + 5*(-1 + Rb[2, 3, 4])) +
      16*HPL[{-3, -1, 1}, r1]*(R[3, 4, 5]*(41 - 51*Rb[2, 3, 4]) +
        10*(-1 + Rb[2, 3, 4])) + 272*HPL[{3, -1, -1}, r1]*R[3, 4, 5]*
       (-1 + Rb[2, 3, 4]) + 8*HPL[{2, -1, -1, -1}, r1]*
       (-1 + R[3, 4, 5]*(7 - 8*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
      8*HPL[{2, 1, -2}, r1]*(-9 + R[3, 4, 5]*(23 - 34*Rb[2, 3, 4]) +
        11*Rb[2, 3, 4]) + 16*HPL[{3, 1, 1}, r1]*
       (-26 + R[3, 4, 5]*(27 - 49*Rb[2, 3, 4]) + 22*Rb[2, 3, 4]) +
      (Pi^2*HPL[{2, 1}, r1]*(-61 + R[3, 4, 5]*(65 - 172*Rb[2, 3, 4]) +
         107*Rb[2, 3, 4]))/3 + HPL[{-3, 2}, r1]*
       (-318 + R[3, 4, 5]*(594 - 1040*Rb[2, 3, 4]) + 446*Rb[2, 3, 4]) +
      HPL[{-4, 1}, r1]*(-742 + R[3, 4, 5]*(1394 - 2544*Rb[2, 3, 4]) +
        1150*Rb[2, 3, 4]) + HPL[{4, -1}, r1]*
       (-742 + R[3, 4, 5]*(1394 - 2544*Rb[2, 3, 4]) + 1150*Rb[2, 3, 4]) +
      12*HPL[{2, 1, 1, 1}, r1]*(-1 + Rb[2, 3, 4] +
        R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])) + HPL[{2, -1, 1, 1}, r1]*
       (8 - 8*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
      HPL[{2, 1, -1, 1}, r1]*(8 - 8*Rb[2, 3, 4] + 8*R[3, 4, 5]*
         (-1 + 2*Rb[2, 3, 4])) + HPL[{2, 1, 1, -1}, r1]*
       (8 - 8*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) -
      4*HPL[{2, -2, 1}, r1]*(-7 + 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-9 + 6*Rb[2, 3, 4])) - 4*HPL[{2, 2, -1}, r1]*
       (-7 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 6*Rb[2, 3, 4])) +
      (20*Pi^2*HPL[{2, -1}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
          (-5 + 6*Rb[2, 3, 4])))/3 + HPL[{3, -2}, r1]*
       (-284 + 420*Rb[2, 3, 4] - 140*R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) +
      (4*HPL[{0}, r1]^4*HPL[{1}, r1]*(21 + 5*Rb[2, 3, 4] +
         R[3, 4, 5]*(-21 + 16*Rb[2, 3, 4])))/3 +
      (HPL[{-1}, r1]^4*HPL[{0}, r1]*(13*(-1 + Rb[2, 3, 4]) +
         R[3, 4, 5]*(-35 + 22*Rb[2, 3, 4])))/6 + 8*HPL[{2, -2, -1}, r1]*
       (-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-28 + 27*Rb[2, 3, 4])) -
      8*HPL[{2, 2, 1}, r1]*(18 - 16*Rb[2, 3, 4] +
        R[3, 4, 5]*(-17 + 33*Rb[2, 3, 4])) + 8*HPL[{2, -1, -2}, r1]*
       (5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-29 + 34*Rb[2, 3, 4])) +
      4*HPL[{-3, 1, 1}, r1]*(33 - 25*Rb[2, 3, 4] +
        R[3, 4, 5]*(-33 + 58*Rb[2, 3, 4])) + 4*HPL[{3, -1, 1}, r1]*
       (33 - 25*Rb[2, 3, 4] + R[3, 4, 5]*(-33 + 58*Rb[2, 3, 4])) +
      4*HPL[{3, 1, -1}, r1]*(33 - 25*Rb[2, 3, 4] +
        R[3, 4, 5]*(-33 + 58*Rb[2, 3, 4])) +
      (4*Pi^2*HPL[{3}, r1]*(18 - 32*Rb[2, 3, 4] + R[3, 4, 5]*
          (-33 + 65*Rb[2, 3, 4])))/3 + 4*HPL[{3, 2}, r1]*
       (93 - 124*Rb[2, 3, 4] + R[3, 4, 5]*(-147 + 271*Rb[2, 3, 4])) +
      8*HPL[{-4, -1}, r1]*(101 - 159*Rb[2, 3, 4] +
        R[3, 4, 5]*(-184 + 343*Rb[2, 3, 4])) + HPL[{5}, r1]*
       (524 - 948*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-199 + 436*Rb[2, 3, 4])) +
      (HPL[{0}, r1]^5*(269 - 205*Rb[2, 3, 4] + R[3, 4, 5]*
          (-359 + 564*Rb[2, 3, 4])))/3 + HPL[{-3, -2}, r1]*
       (282 - 442*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-365 + 586*Rb[2, 3, 4])) +
      4*HPL[{4, 1}, r1]*(210 - 301*Rb[2, 3, 4] + R[3, 4, 5]*
         (-360 + 661*Rb[2, 3, 4])) + HPL[{-3, -1, -1}, r1]*
       (-10 + 62*Rb[2, 3, 4] + R[3, 4, 5]*(-978 + 916*Rb[2, 3, 4])) +
      HPL[{-1}, r1]^3*((-17*HPL[{0}, r1]*HPL[{1}, r1]*(1 - Rb[2, 3, 4] +
           R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/3 -
        (4*HPL[{0}, r1]^2*(9*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
            (-35 + 26*Rb[2, 3, 4])))/3) + HPL[{0}, r1]^3*
       ((Pi^2*(123 + R[3, 4, 5]*(23 - 88*Rb[2, 3, 4]) + 65*Rb[2, 3, 4]))/9 +
        HPL[{1}, r1]^2*(33 + 31*Rb[2, 3, 4] + R[3, 4, 5]*
           (-33 + 2*Rb[2, 3, 4])) - (4*HPL[{2}, r1]*(58 - 117*Rb[2, 3, 4] +
           R[3, 4, 5]*(-101 + 218*Rb[2, 3, 4])))/3) +
      (Pi^2*(11 - 21*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 38*Rb[2, 3, 4]))*
        Zeta[3])/3 + HPL[{1}, r1]^2*(-120*HPL[{3}, r1]*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4] + HPL[{2, 1}, r1]*(R[3, 4, 5]*(6 + 4*Rb[2, 3, 4]) -
          2*(3 + 5*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(4 - 4*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) + 6*(1 - 3*Rb[2, 3, 4] +
          R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{2}, r1]*(HPL[{3}, r1]*(R[3, 4, 5]*(588 - 1084*Rb[2, 3, 4]) +
          124*(-3 + 4*Rb[2, 3, 4])) + 4*(9 - 11*Rb[2, 3, 4] +
          R[3, 4, 5]*(-26 + 37*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{-1}, r1]^2*(-2*HPL[{2, 1}, r1]*(1 + 5*R[3, 4, 5] -
          5*Rb[2, 3, 4]) + 4*HPL[{3}, r1]*(2 + R[3, 4, 5]*
           (49 - 45*Rb[2, 3, 4]) - 4*Rb[2, 3, 4]) - 16*HPL[{2, -1}, r1]*
         R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + HPL[{0}, r1]^2*HPL[{1}, r1]*
         (31 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-31 + 46*Rb[2, 3, 4])) +
        (HPL[{0}, r1]^3*(-247 + 343*Rb[2, 3, 4] - R[3, 4, 5]*
            (3 + 340*Rb[2, 3, 4])))/6 + HPL[{0}, r1]*
         (HPL[{1}, r1]^2*(4 - 4*R[3, 4, 5] + 4*Rb[2, 3, 4]) +
          (Pi^2*(-11 + R[3, 4, 5]*(34 - 43*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]))/3 +
          4*HPL[{2}, r1]*(-2 + 4*Rb[2, 3, 4] + R[3, 4, 5]*
             (-49 + 45*Rb[2, 3, 4]))) + 2*(11 - 13*Rb[2, 3, 4] +
          R[3, 4, 5]*(-34 + 47*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{0}, r1]^2*(4*HPL[{-2, -1}, r1]*(11 + R[3, 4, 5]*
           (43 - 44*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 8*HPL[{-2, 1}, r1]*
         (2 + R[3, 4, 5]*(-9 + Rb[2, 3, 4]) + 8*Rb[2, 3, 4]) +
        2*HPL[{2, 1}, r1]*(-67 + R[3, 4, 5]*(67 - 136*Rb[2, 3, 4]) +
          69*Rb[2, 3, 4]) + (HPL[{1}, r1]^3*(5 - 17*Rb[2, 3, 4] +
           R[3, 4, 5]*(-5 + 22*Rb[2, 3, 4])))/3 + HPL[{2, -1}, r1]*
         (76 - 52*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-57 + 70*Rb[2, 3, 4])) +
        HPL[{3}, r1]*(252 - 472*Rb[2, 3, 4] + 8*R[3, 4, 5]*
           (-50 + 109*Rb[2, 3, 4])) + HPL[{1}, r1]*
         ((-7*Pi^2*(-1 - 21*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 20*Rb[2, 3, 4])))/
           3 + HPL[{2}, r1]*(-4 - 48*Rb[2, 3, 4] + R[3, 4, 5]*
             (4 + 44*Rb[2, 3, 4]))) + 2*(15 - 49*Rb[2, 3, 4] +
          R[3, 4, 5]*(-39 + 88*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{0}, r1]*(8*HPL[{-2, -1, 1}, r1]*(R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) +
          2*(-1 + Rb[2, 3, 4])) + 8*HPL[{-2, 1, -1}, r1]*
         (R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + 2*(-1 + Rb[2, 3, 4])) +
        4*HPL[{2, -1, -1}, r1]*(R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
          3*(-1 + Rb[2, 3, 4])) + 32*HPL[{-2, 1, 1}, r1]*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4] + 4*HPL[{-3, -1}, r1]*(-61 + R[3, 4, 5]*
           (3 - 100*Rb[2, 3, 4]) + 97*Rb[2, 3, 4]) + HPL[{3, 1}, r1]*
         (-96 + R[3, 4, 5]*(264 - 476*Rb[2, 3, 4]) + 212*Rb[2, 3, 4]) +
        HPL[{4}, r1]*(-524 + R[3, 4, 5]*(796 - 1744*Rb[2, 3, 4]) +
          948*Rb[2, 3, 4]) - 8*HPL[{2, 1, 1}, r1]*(2 - 4*Rb[2, 3, 4] +
          R[3, 4, 5]*(3 + Rb[2, 3, 4])) +
        (HPL[{1}, r1]^4*(15 + 13*Rb[2, 3, 4] + R[3, 4, 5]*
            (-15 + 2*Rb[2, 3, 4])))/6 - 4*HPL[{2, -1, 1}, r1]*
         (1 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 2*Rb[2, 3, 4])) -
        4*HPL[{2, 1, -1}, r1]*(1 + 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (-5 + 2*Rb[2, 3, 4])) + (146*Pi^4*(1 - Rb[2, 3, 4] +
           R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])))/45 + HPL[{2, -2}, r1]*
         (-34 + 26*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-53 + 40*Rb[2, 3, 4])) +
        HPL[{-2, -1, -1}, r1]*(26 - 54*Rb[2, 3, 4] + 2*R[3, 4, 5]*
           (-35 + 62*Rb[2, 3, 4])) - (4*Pi^2*HPL[{2}, r1]*
          (18 - 32*Rb[2, 3, 4] + R[3, 4, 5]*(-33 + 65*Rb[2, 3, 4])))/3 +
        HPL[{-4}, r1]*(460 - 796*Rb[2, 3, 4] + 4*R[3, 4, 5]*
           (-207 + 406*Rb[2, 3, 4])) + HPL[{-3, 1}, r1]*
         (106 - 258*Rb[2, 3, 4] + R[3, 4, 5]*(-206 + 464*Rb[2, 3, 4])) +
        HPL[{3, -1}, r1]*(106 - 258*Rb[2, 3, 4] + R[3, 4, 5]*
           (-206 + 464*Rb[2, 3, 4])) + HPL[{2}, r1]^2*
         (62*(3 - 4*Rb[2, 3, 4]) + R[3, 4, 5]*(-294 + 542*Rb[2, 3, 4])) +
        HPL[{1}, r1]^2*(120*HPL[{2}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
          (Pi^2*(49 + 229*Rb[2, 3, 4] - R[3, 4, 5]*(49 + 180*Rb[2, 3, 4])))/
           6) + HPL[{1}, r1]*(-4*HPL[{2, -1}, r1]*(7 + 5*Rb[2, 3, 4] +
            R[3, 4, 5]*(-7 + 2*Rb[2, 3, 4])) - 176*HPL[{-2, -1}, r1]*
           (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
          HPL[{2, 1}, r1]*(46 + 34*Rb[2, 3, 4] + 2*R[3, 4, 5]*
             (-23 + 6*Rb[2, 3, 4])) + 32*HPL[{-2, 1}, r1]*
           (2 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 7*Rb[2, 3, 4])) +
          HPL[{3}, r1]*(4 + 48*Rb[2, 3, 4] - 4*R[3, 4, 5]*
             (1 + 11*Rb[2, 3, 4])) + 2*(39 + 43*Rb[2, 3, 4] -
            R[3, 4, 5]*(39 + 4*Rb[2, 3, 4]))*Zeta[3])) +
      HPL[{-1}, r1]*(HPL[{0}, r1]^4*(76 - (26*Rb[2, 3, 4])/3 +
          R[3, 4, 5]*(-196 + (614*Rb[2, 3, 4])/3)) +
        (2*HPL[{0}, r1]^3*HPL[{1}, r1]*(191 - 185*Rb[2, 3, 4] +
           R[3, 4, 5]*(-191 + 376*Rb[2, 3, 4])))/3 + HPL[{0}, r1]^2*
         (HPL[{2}, r1]*(-58 + R[3, 4, 5]*(94 - 164*Rb[2, 3, 4]) +
            70*Rb[2, 3, 4]) + HPL[{1}, r1]^2*(31 - 5*Rb[2, 3, 4] +
            R[3, 4, 5]*(-31 + 36*Rb[2, 3, 4])) +
          (Pi^2*(71 - 49*Rb[2, 3, 4] + R[3, 4, 5]*(-121 + 170*Rb[2, 3, 4])))/
           3) + HPL[{1}, r1]*(HPL[{2, -1}, r1]*(4 - 4*Rb[2, 3, 4] +
            R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*
           (6 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 20*Rb[2, 3, 4])) +
          4*HPL[{3}, r1]*(45 - 46*Rb[2, 3, 4] + R[3, 4, 5]*
             (-45 + 91*Rb[2, 3, 4])) +
          4*(-17 + R[3, 4, 5]*(17 - 32*Rb[2, 3, 4]) + 15*Rb[2, 3, 4])*
           Zeta[3]) + HPL[{0}, r1]*(-8*HPL[{2, -1}, r1]*(6 + 7*R[3, 4, 5] -
            7*Rb[2, 3, 4]) + 10*HPL[{2, 1}, r1]*(9 - 7*Rb[2, 3, 4] +
            R[3, 4, 5]*(3 + 4*Rb[2, 3, 4])) + 16*HPL[{-2, 1}, r1]*
           (-5 + 6*Rb[2, 3, 4] - 3*R[3, 4, 5]*(-5 + 7*Rb[2, 3, 4])) +
          (HPL[{1}, r1]^3*(29 + 19*Rb[2, 3, 4] + R[3, 4, 5]*
              (-29 + 10*Rb[2, 3, 4])))/3 + HPL[{3}, r1]*
           (58 - 70*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-47 + 82*Rb[2, 3, 4])) +
          HPL[{-2, -1}, r1]*(-34 + 30*Rb[2, 3, 4] + R[3, 4, 5]*
             (-338 + 308*Rb[2, 3, 4])) + HPL[{1}, r1]*
           (-4*HPL[{2}, r1]*(45 - 46*Rb[2, 3, 4] + R[3, 4, 5]*(-45 +
                91*Rb[2, 3, 4])) + (Pi^2*(73 - 67*Rb[2, 3, 4] + R[3, 4, 5]*
                (-73 + 140*Rb[2, 3, 4])))/3) - 4*(9*Rb[2, 3, 4] +
            R[3, 4, 5]*(-53 + 44*Rb[2, 3, 4]))*Zeta[3])) +
      4*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 14*Rb[2, 3, 4]))*Zeta[5]) +
    HPL[{0}, r1]*(HPL[{-3, -1, -2}, r1]*
       (30 + R[3, 4, 5]*(114 - 88*Rb[2, 3, 4]) - 26*Rb[2, 3, 4]) +
      (86*HPL[{1}, r1]^6*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 +
      4*HPL[{2, -1, -1, -2}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) - 32*HPL[{-2, 1}, r1]^2*(-1 + 2*R[3, 4, 5])*
       (-1 + 2*Rb[2, 3, 4]) + HPL[{-4, -2}, r1]*
       (-94 + R[3, 4, 5]*(230 - 244*Rb[2, 3, 4]) + 14*Rb[2, 3, 4]) +
      HPL[{2, -2, 1, -1}, r1]*(-22 + R[3, 4, 5]*(46 - 60*Rb[2, 3, 4]) +
        14*Rb[2, 3, 4]) + HPL[{-2, -2, 1, 1}, r1]*
       (-4 + R[3, 4, 5]*(20 - 40*Rb[2, 3, 4]) + 20*Rb[2, 3, 4]) +
      HPL[{2, 2, -1, -1}, r1]*(-26 + R[3, 4, 5]*(66 - 100*Rb[2, 3, 4]) +
        34*Rb[2, 3, 4]) + HPL[{2, -2, -2}, r1]*
       (-10 + R[3, 4, 5]*(58 - 108*Rb[2, 3, 4]) + 50*Rb[2, 3, 4]) +
      HPL[{2, 1}, r1]^2*(-22 + R[3, 4, 5]*(22 - 152*Rb[2, 3, 4]) +
        130*Rb[2, 3, 4]) + HPL[{-3, -2, 1}, r1]*
       (-210 + R[3, 4, 5]*(650 - 792*Rb[2, 3, 4]) + 142*Rb[2, 3, 4]) +
      HPL[{-3, 2, -1}, r1]*(-210 + R[3, 4, 5]*(650 - 792*Rb[2, 3, 4]) +
        142*Rb[2, 3, 4]) + HPL[{-4, -1, 1}, r1]*
       (-1278 + R[3, 4, 5]*(2818 - 3144*Rb[2, 3, 4]) + 326*Rb[2, 3, 4]) +
      HPL[{-4, 1, -1}, r1]*(-1278 + R[3, 4, 5]*(2818 - 3144*Rb[2, 3, 4]) +
        326*Rb[2, 3, 4]) + HPL[{4, -1, -1}, r1]*
       (-1278 + R[3, 4, 5]*(2818 - 3144*Rb[2, 3, 4]) + 326*Rb[2, 3, 4]) +
      HPL[{3, -2, -1}, r1]*(-214 + R[3, 4, 5]*(170 - 564*Rb[2, 3, 4]) +
        394*Rb[2, 3, 4]) - (8*Pi^2*HPL[{2, -2}, r1]*(1 - 4*Rb[2, 3, 4] +
         2*R[3, 4, 5]*(1 + Rb[2, 3, 4])))/3 + HPL[{2, -2, 1, 1}, r1]*
       (4*R[3, 4, 5]*(-3 + Rb[2, 3, 4]) + 8*(2 + Rb[2, 3, 4])) +
      HPL[{2, 1, -2, 1}, r1]*(4*R[3, 4, 5]*(-3 + Rb[2, 3, 4]) +
        8*(2 + Rb[2, 3, 4])) + HPL[{2, 1, 2, -1}, r1]*
       (4*R[3, 4, 5]*(-3 + Rb[2, 3, 4]) + 8*(2 + Rb[2, 3, 4])) +
      HPL[{2, 2, -1, 1}, r1]*(4*R[3, 4, 5]*(-3 + Rb[2, 3, 4]) +
        8*(2 + Rb[2, 3, 4])) + HPL[{2, 2, 1, -1}, r1]*
       (4*R[3, 4, 5]*(-3 + Rb[2, 3, 4]) + 8*(2 + Rb[2, 3, 4])) -
      (2*Pi^2*HPL[{-3, -1}, r1]*(-15 - 56*Rb[2, 3, 4] +
         4*R[3, 4, 5]*(13 + Rb[2, 3, 4])))/3 + 4*HPL[{-3, 1, 1, 1}, r1]*
       (-38 - 50*Rb[2, 3, 4] + R[3, 4, 5]*(49 + Rb[2, 3, 4])) +
      4*HPL[{3, -1, 1, 1}, r1]*(-38 - 50*Rb[2, 3, 4] +
        R[3, 4, 5]*(49 + Rb[2, 3, 4])) + 4*HPL[{3, 1, -1, 1}, r1]*
       (-38 - 50*Rb[2, 3, 4] + R[3, 4, 5]*(49 + Rb[2, 3, 4])) +
      4*HPL[{3, 1, 1, -1}, r1]*(-38 - 50*Rb[2, 3, 4] +
        R[3, 4, 5]*(49 + Rb[2, 3, 4])) + 8*HPL[{-2, 1, 1, 1, 1}, r1]*
       (9 + 13*Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 2*Rb[2, 3, 4])) +
      8*HPL[{2, -1, 1, 1, 1}, r1]*(9 + 13*Rb[2, 3, 4] +
        R[3, 4, 5]*(-15 + 2*Rb[2, 3, 4])) + 8*HPL[{2, 1, -1, 1, 1}, r1]*
       (9 + 13*Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 2*Rb[2, 3, 4])) +
      8*HPL[{2, 1, 1, -1, 1}, r1]*(9 + 13*Rb[2, 3, 4] +
        R[3, 4, 5]*(-15 + 2*Rb[2, 3, 4])) + 8*HPL[{2, 1, 1, 1, -1}, r1]*
       (9 + 13*Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 2*Rb[2, 3, 4])) +
      12*HPL[{2, -1, -2, -1}, r1]*(-1 + Rb[2, 3, 4] +
        R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])) - 48*HPL[{2, 1, 1, 1, 1}, r1]*
       (2 + Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])) +
      (146*Pi^6*(-Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/315 +
      4*HPL[{2, -1, -2, 1}, r1]*(1 - 5*Rb[2, 3, 4] +
        5*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 4*HPL[{2, -1, 1, -2}, r1]*
       (1 - 5*Rb[2, 3, 4] + 5*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
      4*HPL[{2, 1, -1, -2}, r1]*(1 - 5*Rb[2, 3, 4] +
        5*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) - 6*HPL[{2, -1}, r1]^2*
       (5 - 9*Rb[2, 3, 4] + 9*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
      HPL[{-3, 1, -2}, r1]*(-26 + 98*Rb[2, 3, 4] - 14*R[3, 4, 5]*
         (5 + 2*Rb[2, 3, 4])) + HPL[{3, -1, -2}, r1]*(-26 + 98*Rb[2, 3, 4] -
        14*R[3, 4, 5]*(5 + 2*Rb[2, 3, 4])) + 4*HPL[{-2, -1, -1, -1, 1}, r1]*
       (-45 - 71*Rb[2, 3, 4] + R[3, 4, 5]*(69 + 2*Rb[2, 3, 4])) +
      4*HPL[{-2, -1, -1, 1, -1}, r1]*(-45 - 71*Rb[2, 3, 4] +
        R[3, 4, 5]*(69 + 2*Rb[2, 3, 4])) + 4*HPL[{-2, -1, 1, -1, -1}, r1]*
       (-45 - 71*Rb[2, 3, 4] + R[3, 4, 5]*(69 + 2*Rb[2, 3, 4])) +
      4*HPL[{-2, 1, -1, -1, -1}, r1]*(-45 - 71*Rb[2, 3, 4] +
        R[3, 4, 5]*(69 + 2*Rb[2, 3, 4])) + 4*HPL[{2, -1, -1, -1, -1}, r1]*
       (-45 - 71*Rb[2, 3, 4] + R[3, 4, 5]*(69 + 2*Rb[2, 3, 4])) +
      8*HPL[{-2, -1, 1, 1, 1}, r1]*(-11 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) + 8*HPL[{-2, 1, -1, 1, 1}, r1]*
       (-11 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) +
      8*HPL[{-2, 1, 1, -1, 1}, r1]*(-11 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) + 8*HPL[{-2, 1, 1, 1, -1}, r1]*
       (-11 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) +
      8*HPL[{2, -1, -1, 1, 1}, r1]*(-11 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) + 8*HPL[{2, -1, 1, -1, 1}, r1]*
       (-11 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) +
      8*HPL[{2, -1, 1, 1, -1}, r1]*(-11 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) + 8*HPL[{2, 1, -1, -1, 1}, r1]*
       (-11 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) +
      8*HPL[{2, 1, -1, 1, -1}, r1]*(-11 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) + 8*HPL[{2, 1, 1, -1, -1}, r1]*
       (-11 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(16 + 3*Rb[2, 3, 4])) -
      2*HPL[{-2, -1}, r1]^2*(6 + 19*Rb[2, 3, 4] + 19*R[3, 4, 5]*
         (-5 + 4*Rb[2, 3, 4])) + HPL[{3, 1, -2}, r1]*(-4*(10 + Rb[2, 3, 4]) +
        4*R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])) + 12*HPL[{3, 1, 1, 1}, r1]*
       (13 + 11*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 6*Rb[2, 3, 4])) +
      HPL[{2, 1, 1, -2}, r1]*(8 + 40*Rb[2, 3, 4] - 4*R[3, 4, 5]*
         (3 + 7*Rb[2, 3, 4])) + (2*Pi^2*HPL[{-2, 1, 1}, r1]*
        (R[3, 4, 5]*(-25 + 4*Rb[2, 3, 4]) + 3*(9 + 7*Rb[2, 3, 4])))/3 +
      (2*Pi^2*HPL[{2, -1, 1}, r1]*(R[3, 4, 5]*(-25 + 4*Rb[2, 3, 4]) +
         3*(9 + 7*Rb[2, 3, 4])))/3 + (2*Pi^2*HPL[{2, 1, -1}, r1]*
        (R[3, 4, 5]*(-25 + 4*Rb[2, 3, 4]) + 3*(9 + 7*Rb[2, 3, 4])))/3 +
      2*HPL[{-3, 1, 2}, r1]*(5 + 59*Rb[2, 3, 4] +
        R[3, 4, 5]*(-67 + 8*Rb[2, 3, 4])) + 2*HPL[{3, -1, 2}, r1]*
       (5 + 59*Rb[2, 3, 4] + R[3, 4, 5]*(-67 + 8*Rb[2, 3, 4])) +
      HPL[{3, 2, 1}, r1]*(R[3, 4, 5]*(604 - 1084*Rb[2, 3, 4]) +
        60*(-5 + 8*Rb[2, 3, 4])) + HPL[{-2, -2, -1, 1}, r1]*
       (4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) +
      HPL[{-2, -2, 1, -1}, r1]*(4 - 4*Rb[2, 3, 4] +
        R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) + HPL[{-2, -1, -1, 1, 1}, r1]*
       (108 + 196*Rb[2, 3, 4] - 4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) +
      HPL[{-2, -1, 1, -1, 1}, r1]*(108 + 196*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) + HPL[{-2, -1, 1, 1, -1}, r1]*
       (108 + 196*Rb[2, 3, 4] - 4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) +
      HPL[{-2, 1, -1, -1, 1}, r1]*(108 + 196*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) + HPL[{-2, 1, -1, 1, -1}, r1]*
       (108 + 196*Rb[2, 3, 4] - 4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) +
      HPL[{-2, 1, 1, -1, -1}, r1]*(108 + 196*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) + HPL[{2, -1, -1, -1, 1}, r1]*
       (108 + 196*Rb[2, 3, 4] - 4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) +
      HPL[{2, -1, -1, 1, -1}, r1]*(108 + 196*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) + HPL[{2, -1, 1, -1, -1}, r1]*
       (108 + 196*Rb[2, 3, 4] - 4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) +
      HPL[{2, 1, -1, -1, -1}, r1]*(108 + 196*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(41 + 8*Rb[2, 3, 4])) - 4*HPL[{-3, 1, -1, -1}, r1]*
       (73 + 75*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-34 + 9*Rb[2, 3, 4])) +
      6*HPL[{3, -1, -1, 1}, r1]*(35 + 37*Rb[2, 3, 4] +
        R[3, 4, 5]*(-47 + 10*Rb[2, 3, 4])) - 2*HPL[{2, -2, -1, 1}, r1]*
       (3*(3 + Rb[2, 3, 4]) + R[3, 4, 5]*(-13 + 10*Rb[2, 3, 4])) +
      4*HPL[{-2, 1, -2, -1}, r1]*(-1 + Rb[2, 3, 4] +
        R[3, 4, 5]*(-11 + 10*Rb[2, 3, 4])) + HPL[{-3, 1, -1, 1}, r1]*
       (202 + 262*Rb[2, 3, 4] - 2*R[3, 4, 5]*(121 + 10*Rb[2, 3, 4])) +
      HPL[{-3, 1, 1, -1}, r1]*(202 + 262*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(121 + 10*Rb[2, 3, 4])) + HPL[{3, -1, 1, -1}, r1]*
       (202 + 262*Rb[2, 3, 4] - 2*R[3, 4, 5]*(121 + 10*Rb[2, 3, 4])) +
      HPL[{2, 2, -2}, r1]*(-26 + 58*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (17 + 12*Rb[2, 3, 4])) + (2*Pi^2*HPL[{-3, 1}, r1]*
        (-37 - 31*Rb[2, 3, 4] + R[3, 4, 5]*(19 + 12*Rb[2, 3, 4])))/3 +
      (2*Pi^2*HPL[{3, -1}, r1]*(-37 - 31*Rb[2, 3, 4] +
         R[3, 4, 5]*(19 + 12*Rb[2, 3, 4])))/3 +
      (2*Pi^2*HPL[{3, 1}, r1]*(39 + 6*Rb[2, 3, 4] +
         R[3, 4, 5]*(-23 + 17*Rb[2, 3, 4])))/3 - 4*HPL[{-3, -1, -1, 1}, r1]*
       (71 + 77*Rb[2, 3, 4] + R[3, 4, 5]*(-100 + 23*Rb[2, 3, 4])) -
      4*HPL[{-3, -1, 1, -1}, r1]*(71 + 77*Rb[2, 3, 4] +
        R[3, 4, 5]*(-100 + 23*Rb[2, 3, 4])) +
      (2*Pi^2*HPL[{-2, -1, -1}, r1]*(5 + 21*Rb[2, 3, 4] +
         R[3, 4, 5]*(-46 + 25*Rb[2, 3, 4])))/3 + 2*HPL[{-2, -2, -1, -1}, r1]*
       (-5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-19 + 26*Rb[2, 3, 4])) +
      HPL[{2, 1, -2, -1}, r1]*(-38 + 70*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(9 + 26*Rb[2, 3, 4])) + 4*HPL[{2, -2, -1, -1}, r1]*
       (-5 + 41*Rb[2, 3, 4] + R[3, 4, 5]*(-72 + 31*Rb[2, 3, 4])) -
      4*HPL[{3, 1, 2}, r1]*(11 + 8*Rb[2, 3, 4] + R[3, 4, 5]*
         (-39 + 31*Rb[2, 3, 4])) + HPL[{3, -3}, r1]*(-22 - 74*Rb[2, 3, 4] +
        2*R[3, 4, 5]*(5 + 32*Rb[2, 3, 4])) - 4*HPL[{3, -1, -1, -1}, r1]*
       (77 + 71*Rb[2, 3, 4] + R[3, 4, 5]*(-106 + 35*Rb[2, 3, 4])) -
      (2*Pi^2*HPL[{-2, -1, 1}, r1]*(33 + 7*Rb[2, 3, 4] +
         R[3, 4, 5]*(-51 + 44*Rb[2, 3, 4])))/3 -
      (2*Pi^2*HPL[{-2, 1, -1}, r1]*(33 + 7*Rb[2, 3, 4] +
         R[3, 4, 5]*(-51 + 44*Rb[2, 3, 4])))/3 -
      (2*Pi^2*HPL[{2, -1, -1}, r1]*(33 + 7*Rb[2, 3, 4] +
         R[3, 4, 5]*(-51 + 44*Rb[2, 3, 4])))/3 -
      (2*Pi^2*HPL[{2, 1, 1}, r1]*(29 - 19*Rb[2, 3, 4] +
         R[3, 4, 5]*(-27 + 46*Rb[2, 3, 4])))/3 + HPL[{-3, -1, 1, 1}, r1]*
       (194 + 302*Rb[2, 3, 4] - 2*R[3, 4, 5]*(101 + 50*Rb[2, 3, 4])) +
      HPL[{3, 1, -1, -1}, r1]*(194 + 302*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(101 + 50*Rb[2, 3, 4])) + HPL[{-3, -1, 2}, r1]*
       (68 - 416*Rb[2, 3, 4] + 4*R[3, 4, 5]*(47 + 57*Rb[2, 3, 4])) +
      HPL[{4, 2}, r1]*(-82 + 358*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (115 + 64*Rb[2, 3, 4])) - (8*HPL[{2}, r1]^3*(13 - 41*Rb[2, 3, 4] +
         R[3, 4, 5]*(-25 + 66*Rb[2, 3, 4])))/3 + 16*HPL[{-4, 1, 1}, r1]*
       (86 - 75*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-52 + 77*Rb[2, 3, 4])) +
      16*HPL[{4, -1, 1}, r1]*(86 - 75*Rb[2, 3, 4] +
        3*R[3, 4, 5]*(-52 + 77*Rb[2, 3, 4])) + 16*HPL[{4, 1, -1}, r1]*
       (86 - 75*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-52 + 77*Rb[2, 3, 4])) -
      2*HPL[{-2, -1, -1, -1, -1}, r1]*(79 - 307*Rb[2, 3, 4] +
        R[3, 4, 5]*(221 + 86*Rb[2, 3, 4])) + HPL[{3}, r1]^2*
       (27 - 121*Rb[2, 3, 4] + R[3, 4, 5]*(-39 + 160*Rb[2, 3, 4])) +
      (Pi^2*HPL[{2}, r1]^2*(60 - 89*Rb[2, 3, 4] + R[3, 4, 5]*
          (-76 + 165*Rb[2, 3, 4])))/3 + HPL[{-3, -1, -1, -1}, r1]*
       (2 + 734*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-567 + 200*Rb[2, 3, 4])) +
      4*HPL[{-3, 2, 1}, r1]*(72 - 101*Rb[2, 3, 4] +
        R[3, 4, 5]*(-152 + 253*Rb[2, 3, 4])) + HPL[{-4, 2}, r1]*
       (106 - 534*Rb[2, 3, 4] + R[3, 4, 5]*(278 + 256*Rb[2, 3, 4])) -
      8*HPL[{-5, 1}, r1]*(149 + 107*Rb[2, 3, 4] +
        R[3, 4, 5]*(-374 + 267*Rb[2, 3, 4])) - 8*HPL[{5, -1}, r1]*
       (149 + 107*Rb[2, 3, 4] + R[3, 4, 5]*(-374 + 267*Rb[2, 3, 4])) +
      8*HPL[{5, 1}, r1]*(159 - Rb[2, 3, 4] + R[3, 4, 5]*
         (-351 + 352*Rb[2, 3, 4])) + HPL[{4, -2}, r1]*(78 - 178*Rb[2, 3, 4] +
        R[3, 4, 5]*(-278 + 456*Rb[2, 3, 4])) - 8*HPL[{4, 1, 1}, r1]*
       (178 - 195*Rb[2, 3, 4] + R[3, 4, 5]*(-313 + 508*Rb[2, 3, 4])) +
      4*HPL[{-5, -1}, r1]*(271 + 183*Rb[2, 3, 4] +
        R[3, 4, 5]*(-883 + 700*Rb[2, 3, 4])) + HPL[{-3, -2, -1}, r1]*
       (310 - 462*Rb[2, 3, 4] + R[3, 4, 5]*(-394 + 856*Rb[2, 3, 4])) -
      40*HPL[{6}, r1]*(262 - 292*Rb[2, 3, 4] + R[3, 4, 5]*
         (-599 + 891*Rb[2, 3, 4])) - (2*Pi^2*HPL[{4}, r1]*
        (311 - 333*Rb[2, 3, 4] + R[3, 4, 5]*(-623 + 956*Rb[2, 3, 4])))/3 +
      HPL[{3, -2, 1}, r1]*(258 - 422*Rb[2, 3, 4] +
        R[3, 4, 5]*(-558 + 980*Rb[2, 3, 4])) + HPL[{3, 2, -1}, r1]*
       (258 - 422*Rb[2, 3, 4] + R[3, 4, 5]*(-558 + 980*Rb[2, 3, 4])) +
      4*HPL[{-4, -1, -1}, r1]*(341 - 110*Rb[2, 3, 4] +
        R[3, 4, 5]*(-899 + 1009*Rb[2, 3, 4])) + HPL[{1}, r1]^4*
       (Pi^2*(-1 + R[3, 4, 5]*(1 - 43*Rb[2, 3, 4]) + 42*Rb[2, 3, 4]) -
        (2*HPL[{2}, r1]*(3 + Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])))/
         3) + HPL[{1}, r1]^2*(-64*HPL[{2}, r1]^2*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4] + 36*HPL[{-2, 1, 1}, r1]*(1 - R[3, 4, 5] +
          Rb[2, 3, 4]) + 36*HPL[{2, -1, 1}, r1]*(1 - R[3, 4, 5] +
          Rb[2, 3, 4]) + 36*HPL[{2, 1, -1}, r1]*(1 - R[3, 4, 5] +
          Rb[2, 3, 4]) + HPL[{2, -2}, r1]*(4 - 4*R[3, 4, 5] +
          4*Rb[2, 3, 4]) - 8*HPL[{4}, r1]*(30 + R[3, 4, 5]*
           (-30 + Rb[2, 3, 4]) + 29*Rb[2, 3, 4]) + HPL[{-3, 1}, r1]*
         (-84 + R[3, 4, 5]*(84 - 136*Rb[2, 3, 4]) + 52*Rb[2, 3, 4]) +
        HPL[{3, -1}, r1]*(-84 + R[3, 4, 5]*(84 - 136*Rb[2, 3, 4]) +
          52*Rb[2, 3, 4]) - 8*HPL[{2, 1, 1}, r1]*(3 + Rb[2, 3, 4] +
          R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])) + HPL[{-2, -1, 1}, r1]*
         (-44 - 60*Rb[2, 3, 4] + 4*R[3, 4, 5]*(11 + 4*Rb[2, 3, 4])) +
        HPL[{-2, 1, -1}, r1]*(-44 - 60*Rb[2, 3, 4] + 4*R[3, 4, 5]*
           (11 + 4*Rb[2, 3, 4])) + HPL[{2, -1, -1}, r1]*
         (-44 - 60*Rb[2, 3, 4] + 4*R[3, 4, 5]*(11 + 4*Rb[2, 3, 4])) +
        HPL[{-2, -1, -1}, r1]*(52 + 72*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (13 + 5*Rb[2, 3, 4])) + 12*HPL[{3, 1}, r1]*(6 - 7*Rb[2, 3, 4] +
          R[3, 4, 5]*(-6 + 13*Rb[2, 3, 4])) + 4*HPL[{-3, -1}, r1]*
         (26 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-26 + 29*Rb[2, 3, 4])) -
        (2*Pi^4*(5 - 33*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 38*Rb[2, 3, 4])))/5 +
        (Pi^2*HPL[{2}, r1]*(-31 - 79*Rb[2, 3, 4] + R[3, 4, 5]*
            (31 + 48*Rb[2, 3, 4])))/3) + HPL[{2}, r1]*
       (16*HPL[{-2, 1, 1}, r1]*(R[3, 4, 5]*(-2 + Rb[2, 3, 4]) +
          Rb[2, 3, 4]) + 16*HPL[{2, -1, 1}, r1]*
         (R[3, 4, 5]*(-2 + Rb[2, 3, 4]) + Rb[2, 3, 4]) +
        16*HPL[{2, 1, -1}, r1]*(R[3, 4, 5]*(-2 + Rb[2, 3, 4]) +
          Rb[2, 3, 4]) + 16*HPL[{-2, -1, 1}, r1]*
         (1 + (-1 + R[3, 4, 5])*Rb[2, 3, 4]) + 16*HPL[{-2, 1, -1}, r1]*
         (1 + (-1 + R[3, 4, 5])*Rb[2, 3, 4]) + 16*HPL[{2, -1, -1}, r1]*
         (1 + (-1 + R[3, 4, 5])*Rb[2, 3, 4]) - 4*HPL[{2, -2}, r1]*
         (13 + 19*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 4*Rb[2, 3, 4])) -
        4*HPL[{2, 1, 1}, r1]*(3 + 11*Rb[2, 3, 4] + R[3, 4, 5]*
           (-15 + 4*Rb[2, 3, 4])) + 16*HPL[{4}, r1]*(25 - 105*Rb[2, 3, 4] +
          7*R[3, 4, 5]*(-1 + 16*Rb[2, 3, 4])) - 8*HPL[{-2, -1, -1}, r1]*
         (8 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-14 + 17*Rb[2, 3, 4])) -
        (2*Pi^4*(145 - 221*Rb[2, 3, 4] + 13*R[3, 4, 5]*
            (-21 + 38*Rb[2, 3, 4])))/45 + HPL[{-3, -1}, r1]*
         (-6 + 218*Rb[2, 3, 4] + R[3, 4, 5]*(-302 + 84*Rb[2, 3, 4])) +
        4*HPL[{3, 1}, r1]*(51 + 38*Rb[2, 3, 4] + R[3, 4, 5]*
           (-141 + 103*Rb[2, 3, 4])) - 2*HPL[{-3, 1}, r1]*
         (77 + 79*Rb[2, 3, 4] + R[3, 4, 5]*(-255 + 176*Rb[2, 3, 4])) -
        2*HPL[{3, -1}, r1]*(77 + 79*Rb[2, 3, 4] + R[3, 4, 5]*
           (-255 + 176*Rb[2, 3, 4]))) + HPL[{-4}, r1]*
       (12*HPL[{1}, r1]^2*(21 + 25*Rb[2, 3, 4] - R[3, 4, 5]*
           (21 + 4*Rb[2, 3, 4])) - 8*HPL[{2}, r1]*(58 - 200*Rb[2, 3, 4] +
          25*R[3, 4, 5]*(-1 + 9*Rb[2, 3, 4])) +
        (Pi^2*(549 - 521*Rb[2, 3, 4] + R[3, 4, 5]*(-1229 +
             1750*Rb[2, 3, 4])))/3) - 4*HPL[{2, 1}, r1]*
       (-7 - 58*Rb[2, 3, 4] + R[3, 4, 5]*(8 + 50*Rb[2, 3, 4]))*Zeta[3] +
      2*(13 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(-21 + 50*Rb[2, 3, 4]))*Zeta[3]^2 +
      HPL[{-2, -1}, r1]*(2*HPL[{2, 1}, r1]*(-87 + R[3, 4, 5]*
           (75 - 146*Rb[2, 3, 4]) + 71*Rb[2, 3, 4]) + 16*HPL[{-2, 1}, r1]*
         (6 - 6*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 19*Rb[2, 3, 4])) +
        16*HPL[{2, -1}, r1]*(6 - 6*Rb[2, 3, 4] + R[3, 4, 5]*
           (-13 + 19*Rb[2, 3, 4])) +
        10*(-13 + R[3, 4, 5]*(11 - 34*Rb[2, 3, 4]) + 23*Rb[2, 3, 4])*
         Zeta[3]) + HPL[{1}, r1]^3*((-16*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
          Rb[2, 3, 4])/3 - (16*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
          Rb[2, 3, 4])/3 + (4*HPL[{2, 1}, r1]*(3 + Rb[2, 3, 4] +
           R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])))/3 -
        (4*HPL[{-2, -1}, r1]*(4 + Rb[2, 3, 4] + R[3, 4, 5]*
            (-4 + 3*Rb[2, 3, 4])))/3 + (4*HPL[{3}, r1]*(-1 - 9*Rb[2, 3, 4] +
           R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])))/3 -
        (2*(-1 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 14*Rb[2, 3, 4]))*Zeta[3])/
         3) + HPL[{2, -1}, r1]*(8*HPL[{2, 1}, r1]*(9 - 20*Rb[2, 3, 4] +
          R[3, 4, 5]*(-11 + 31*Rb[2, 3, 4])) +
        8*(4 - 33*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 35*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{-2, 1}, r1]*(-64*HPL[{2, -1}, r1]*(-1 + 2*R[3, 4, 5])*
         (-1 + 2*Rb[2, 3, 4]) + 8*HPL[{2, 1}, r1]*(9 - 20*Rb[2, 3, 4] +
          R[3, 4, 5]*(-11 + 31*Rb[2, 3, 4])) +
        8*(4 - 33*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 35*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{3}, r1]*(HPL[{2, 1}, r1]*(-2 + R[3, 4, 5]*(34 - 212*Rb[2, 3, 4]) +
          178*Rb[2, 3, 4]) + 8*HPL[{-2, 1}, r1]*(5 - 16*Rb[2, 3, 4] +
          4*R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) + 8*HPL[{2, -1}, r1]*
         (5 - 16*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) -
        8*HPL[{-2, -1}, r1]*(13 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (-24 + 29*Rb[2, 3, 4])) + 4*(-5 - 88*Rb[2, 3, 4] +
          R[3, 4, 5]*(27 + 61*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{1}, r1]*(-256*HPL[{2, 2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
        32*HPL[{-2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
        32*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
        32*HPL[{2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
        32*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
        44*HPL[{-2, -1, -1, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
          Rb[2, 3, 4]) + 18*HPL[{2, 1, -2}, r1]*
         (-3 + R[3, 4, 5]*(3 - 14*Rb[2, 3, 4]) + 11*Rb[2, 3, 4]) +
        6*HPL[{-3, 1, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 30*Rb[2, 3, 4]) +
          29*Rb[2, 3, 4]) + 8*HPL[{3, 1, 1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 88*Rb[2, 3, 4]) + 87*Rb[2, 3, 4]) +
        4*HPL[{3, -2}, r1]*(-32 + R[3, 4, 5]*(32 - 131*Rb[2, 3, 4]) +
          99*Rb[2, 3, 4]) + HPL[{-2, -2, 1}, r1]*
         (-92 + R[3, 4, 5]*(92 - 232*Rb[2, 3, 4]) + 140*Rb[2, 3, 4]) +
        HPL[{-3, -1, 1}, r1]*(-190 + R[3, 4, 5]*(190 - 644*Rb[2, 3, 4]) +
          454*Rb[2, 3, 4]) + HPL[{-3, 2}, r1]*
         (-76 + R[3, 4, 5]*(76 - 540*Rb[2, 3, 4]) + 464*Rb[2, 3, 4]) +
        HPL[{-4, 1}, r1]*(-76 + R[3, 4, 5]*(76 - 944*Rb[2, 3, 4]) +
          868*Rb[2, 3, 4]) + HPL[{4, -1}, r1]*
         (-76 + R[3, 4, 5]*(76 - 944*Rb[2, 3, 4]) + 868*Rb[2, 3, 4]) +
        8*HPL[{2, 1, 1, 1}, r1]*(3 + Rb[2, 3, 4] + R[3, 4, 5]*
           (-3 + 2*Rb[2, 3, 4])) + 164*HPL[{-2, -2, -1}, r1]*
         (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
        4*HPL[{-2, -1, 1, 1}, r1]*(-5 - 7*Rb[2, 3, 4] +
          R[3, 4, 5]*(5 + 2*Rb[2, 3, 4])) + 4*HPL[{-2, 1, -1, 1}, r1]*
         (-5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 2*Rb[2, 3, 4])) +
        4*HPL[{-2, 1, 1, -1}, r1]*(-5 - 7*Rb[2, 3, 4] +
          R[3, 4, 5]*(5 + 2*Rb[2, 3, 4])) + 4*HPL[{2, -1, -1, 1}, r1]*
         (-5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 2*Rb[2, 3, 4])) +
        4*HPL[{2, -1, 1, -1}, r1]*(-5 - 7*Rb[2, 3, 4] +
          R[3, 4, 5]*(5 + 2*Rb[2, 3, 4])) + 4*HPL[{2, 1, -1, -1}, r1]*
         (-5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 2*Rb[2, 3, 4])) +
        HPL[{2, -2, 1}, r1]*(-22 - 26*Rb[2, 3, 4] + R[3, 4, 5]*
           (22 + 4*Rb[2, 3, 4])) + HPL[{2, 2, -1}, r1]*
         (-22 - 26*Rb[2, 3, 4] + R[3, 4, 5]*(22 + 4*Rb[2, 3, 4])) +
        8*HPL[{-2, -1, -1, 1}, r1]*(5 - Rb[2, 3, 4] +
          R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) + 8*HPL[{-2, -1, 1, -1}, r1]*
         (5 - Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) +
        8*HPL[{-2, 1, -1, -1}, r1]*(5 - Rb[2, 3, 4] +
          R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) + 8*HPL[{2, -1, -1, -1}, r1]*
         (5 - Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) -
        (20*Pi^2*HPL[{-2, -1}, r1]*(4 - 3*Rb[2, 3, 4] +
           R[3, 4, 5]*(-4 + 7*Rb[2, 3, 4])))/3 + 108*HPL[{-4, -1}, r1]*
         (1 - 8*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 9*Rb[2, 3, 4])) -
        2*Pi^2*HPL[{3}, r1]*(-1 - 13*Rb[2, 3, 4] + R[3, 4, 5]*
           (1 + 12*Rb[2, 3, 4])) + 16*HPL[{5}, r1]*(10 - 7*Rb[2, 3, 4] +
          R[3, 4, 5]*(-10 + 17*Rb[2, 3, 4])) + 16*HPL[{3, 2}, r1]*
         (3 - 31*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 34*Rb[2, 3, 4])) +
        6*HPL[{-3, 1, 1}, r1]*(-3 - 41*Rb[2, 3, 4] + R[3, 4, 5]*
           (3 + 38*Rb[2, 3, 4])) + 6*HPL[{3, -1, 1}, r1]*
         (-3 - 41*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 38*Rb[2, 3, 4])) +
        6*HPL[{3, 1, -1}, r1]*(-3 - 41*Rb[2, 3, 4] + R[3, 4, 5]*
           (3 + 38*Rb[2, 3, 4])) + 2*Pi^2*HPL[{-2, 1}, r1]*
         (11 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(-11 + 40*Rb[2, 3, 4])) +
        2*Pi^2*HPL[{2, -1}, r1]*(11 - 29*Rb[2, 3, 4] +
          R[3, 4, 5]*(-11 + 40*Rb[2, 3, 4])) + 4*HPL[{2, -1, -2}, r1]*
         (23 - 35*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 58*Rb[2, 3, 4])) +
        6*HPL[{-3, -2}, r1]*(25 - 61*Rb[2, 3, 4] + R[3, 4, 5]*
           (-25 + 86*Rb[2, 3, 4])) + 2*HPL[{2, -2, -1}, r1]*
         (63 - 71*Rb[2, 3, 4] + R[3, 4, 5]*(-63 + 134*Rb[2, 3, 4])) +
        2*HPL[{3, -1, -1}, r1]*(89 - 53*Rb[2, 3, 4] +
          R[3, 4, 5]*(-89 + 142*Rb[2, 3, 4])) + 6*HPL[{-3, -1, -1}, r1]*
         (73 - 85*Rb[2, 3, 4] + R[3, 4, 5]*(-73 + 158*Rb[2, 3, 4])) -
        (2*Pi^2*HPL[{2, 1}, r1]*(23 - 173*Rb[2, 3, 4] +
           R[3, 4, 5]*(-23 + 196*Rb[2, 3, 4])))/3 + HPL[{4, 1}, r1]*
         (72 - 868*Rb[2, 3, 4] + R[3, 4, 5]*(-72 + 940*Rb[2, 3, 4])) +
        (Pi^2*(49 - 243*Rb[2, 3, 4] + R[3, 4, 5]*(-49 + 292*Rb[2, 3, 4]))*
          Zeta[3])/3 + HPL[{2}, r1]*(256*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*
           Rb[2, 3, 4] - 64*HPL[{-2, 1}, r1]*(1 - 3*Rb[2, 3, 4] +
            R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) - 64*HPL[{2, -1}, r1]*
           (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) +
          16*HPL[{3}, r1]*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
             (-1 + 6*Rb[2, 3, 4])) + 8*HPL[{-2, -1}, r1]*
           (22 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(-22 + 41*Rb[2, 3, 4])) +
          2*(-1 + R[3, 4, 5]*(1 - 28*Rb[2, 3, 4]) + 27*Rb[2, 3, 4])*
           Zeta[3]) + 16*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 6*Rb[2, 3, 4]))*Zeta[5])) +
    HPL[{-1}, r1]*(HPL[{2, 1}, r1]^2*(4 + R[3, 4, 5]*(44 - 8*Rb[2, 3, 4]) -
        36*Rb[2, 3, 4]) - (146*Pi^6*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/315 +
      2*HPL[{-2, -1}, r1]^2*(3 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 8*Rb[2, 3, 4])) + (2*HPL[{0}, r1]^5*HPL[{1}, r1]*
        (-1 - 23*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 22*Rb[2, 3, 4])))/3 -
      (4*HPL[{0}, r1]^6*(-4*(-7 + Rb[2, 3, 4]) + R[3, 4, 5]*
          (-31 + 35*Rb[2, 3, 4])))/9 + 2*HPL[{3}, r1]^2*
       (49 - 83*Rb[2, 3, 4] + R[3, 4, 5]*(-53 + 136*Rb[2, 3, 4])) +
      HPL[{0}, r1]^4*((HPL[{2}, r1]*(-185 + R[3, 4, 5]*
            (379 - 348*Rb[2, 3, 4]) - 31*Rb[2, 3, 4]))/3 +
        (HPL[{1}, r1]^2*(1 - 55*Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 56*Rb[2, 3, 4])))/3 +
        (2*Pi^2*(-5 - 37*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 60*Rb[2, 3, 4])))/
         9) + 2*HPL[{2, 1}, r1]*(R[3, 4, 5]*(13 - 48*Rb[2, 3, 4]) +
        35*(-1 + Rb[2, 3, 4]))*Zeta[3] -
      2*(3 + Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 22*Rb[2, 3, 4]))*Zeta[3]^2 +
      HPL[{1}, r1]^3*((-40*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/
         3 - (40*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
        (HPL[{3}, r1]*(22 + 30*Rb[2, 3, 4] - 2*R[3, 4, 5]*
            (11 + 4*Rb[2, 3, 4])))/3 + 4*HPL[{2, 1}, r1]*
         (1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])) +
        (2*HPL[{-2, -1}, r1]*(-1 - 19*Rb[2, 3, 4] + R[3, 4, 5]*
            (1 + 18*Rb[2, 3, 4])))/3 +
        4*(-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + 2*Rb[2, 3, 4])*Zeta[3]) +
      HPL[{-2, 1}, r1]*(-8*HPL[{2, 1}, r1]*(1 + 4*R[3, 4, 5] -
          4*Rb[2, 3, 4]) + 4*(-11*(-1 + Rb[2, 3, 4]) +
          R[3, 4, 5]*(-13 + 24*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{2, -1}, r1]*(-8*HPL[{2, 1}, r1]*(1 + 4*R[3, 4, 5] -
          4*Rb[2, 3, 4]) + 4*(-11*(-1 + Rb[2, 3, 4]) +
          R[3, 4, 5]*(-13 + 24*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{-2, -1}, r1]*(4*HPL[{-2, 1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
        4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
          Rb[2, 3, 4]) + HPL[{2, 1}, r1]*(22 - 54*Rb[2, 3, 4] +
          R[3, 4, 5]*(26 + 28*Rb[2, 3, 4])) -
        4*(1 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-30 + 37*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{3}, r1]*(-8*HPL[{-2, 1}, r1]*(9 - 8*Rb[2, 3, 4] +
          R[3, 4, 5]*(-30 + 38*Rb[2, 3, 4])) - 8*HPL[{2, -1}, r1]*
         (9 - 8*Rb[2, 3, 4] + R[3, 4, 5]*(-30 + 38*Rb[2, 3, 4])) +
        4*HPL[{-2, -1}, r1]*(-8 + 11*Rb[2, 3, 4] + R[3, 4, 5]*
           (-74 + 63*Rb[2, 3, 4])) + 2*HPL[{2, 1}, r1]*(83 - 57*Rb[2, 3, 4] +
          R[3, 4, 5]*(-113 + 170*Rb[2, 3, 4])) -
        2*(1 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(-57 + 70*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{0}, r1]^3*(HPL[{-2, -1}, r1]*(-44 - 96*Rb[2, 3, 4] +
          (4*R[3, 4, 5]*(23 + 49*Rb[2, 3, 4]))/3) +
        (HPL[{-2, 1}, r1]*(52 + 420*Rb[2, 3, 4] - 4*R[3, 4, 5]*
            (43 + 62*Rb[2, 3, 4])))/3 + (HPL[{2, -1}, r1]*
          (52 + 420*Rb[2, 3, 4] - 4*R[3, 4, 5]*(43 + 62*Rb[2, 3, 4])))/3 +
        (HPL[{1}, r1]^3*(11 - 95*Rb[2, 3, 4] + R[3, 4, 5]*
            (-11 + 106*Rb[2, 3, 4])))/9 + (2*HPL[{2, 1}, r1]*
          (5 - 287*Rb[2, 3, 4] + R[3, 4, 5]*(101 + 186*Rb[2, 3, 4])))/3 +
        HPL[{1}, r1]*((Pi^2*(-127 + R[3, 4, 5]*(127 - 128*Rb[2, 3, 4]) +
             Rb[2, 3, 4]))/9 + (HPL[{2}, r1]*(-322 + R[3, 4, 5]*
              (322 - 596*Rb[2, 3, 4]) + 274*Rb[2, 3, 4]))/3) +
        (HPL[{3}, r1]*(421 + 299*Rb[2, 3, 4] + R[3, 4, 5]*
            (-1551 + 1252*Rb[2, 3, 4])))/3 -
        (2*(17 - 163*Rb[2, 3, 4] + R[3, 4, 5]*(-31 + 194*Rb[2, 3, 4]))*
          Zeta[3])/3) + HPL[{0}, r1]^2*
       (HPL[{2, -2}, r1]*(42 + R[3, 4, 5]*(62 - 4*Rb[2, 3, 4]) -
          58*Rb[2, 3, 4]) + (Pi^2*HPL[{2}, r1]*
          (-61 + R[3, 4, 5]*(57 - 82*Rb[2, 3, 4]) + 25*Rb[2, 3, 4]))/3 -
        4*HPL[{3, 1}, r1]*(4 - 78*Rb[2, 3, 4] + 39*R[3, 4, 5]*
           (1 + Rb[2, 3, 4])) + HPL[{-3, -1}, r1]*(76 + 220*Rb[2, 3, 4] -
          44*R[3, 4, 5]*(2 + 3*Rb[2, 3, 4])) - 4*HPL[{-2, -1, 1}, r1]*
         (7 + 27*Rb[2, 3, 4] + R[3, 4, 5]*(-31 + 4*Rb[2, 3, 4])) -
        4*HPL[{-2, 1, -1}, r1]*(7 + 27*Rb[2, 3, 4] + R[3, 4, 5]*
           (-31 + 4*Rb[2, 3, 4])) - 4*HPL[{2, -1, -1}, r1]*
         (7 + 27*Rb[2, 3, 4] + R[3, 4, 5]*(-31 + 4*Rb[2, 3, 4])) +
        (4*Pi^4*(-7 - 9*Rb[2, 3, 4] + 9*R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])))/
         45 + (HPL[{1}, r1]^4*(1 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 8*Rb[2, 3, 4])))/2 + 8*HPL[{-2, 1, 1}, r1]*
         (6 + 7*Rb[2, 3, 4] + R[3, 4, 5]*(-16 + 9*Rb[2, 3, 4])) +
        8*HPL[{2, -1, 1}, r1]*(6 + 7*Rb[2, 3, 4] + R[3, 4, 5]*
           (-16 + 9*Rb[2, 3, 4])) + 8*HPL[{2, 1, -1}, r1]*
         (6 + 7*Rb[2, 3, 4] + R[3, 4, 5]*(-16 + 9*Rb[2, 3, 4])) +
        HPL[{1}, r1]^2*(HPL[{2}, r1]*(-23 + R[3, 4, 5]*
             (23 - 12*Rb[2, 3, 4]) - 11*Rb[2, 3, 4]) +
          (Pi^2*(-27 + R[3, 4, 5]*(27 - 40*Rb[2, 3, 4]) + 13*Rb[2, 3, 4]))/
           2) + 2*HPL[{-2, -1, -1}, r1]*(21 + 75*Rb[2, 3, 4] +
          R[3, 4, 5]*(-89 + 14*Rb[2, 3, 4])) - 4*HPL[{2, 1, 1}, r1]*
         (2*(9 + 7*Rb[2, 3, 4]) + R[3, 4, 5]*(-31 + 17*Rb[2, 3, 4])) +
        HPL[{-3, 1}, r1]*(2 - 306*Rb[2, 3, 4] + 2*R[3, 4, 5]*
           (83 + 70*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*(2 - 306*Rb[2, 3, 4] +
          2*R[3, 4, 5]*(83 + 70*Rb[2, 3, 4])) + HPL[{2}, r1]^2*
         (15 - 27*Rb[2, 3, 4] + R[3, 4, 5]*(-47 + 74*Rb[2, 3, 4])) -
        4*HPL[{4}, r1]*(59 + 67*Rb[2, 3, 4] + R[3, 4, 5]*
           (-293 + 226*Rb[2, 3, 4])) + 4*HPL[{-4}, r1]*(41 + 67*Rb[2, 3, 4] +
          R[3, 4, 5]*(-339 + 272*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (HPL[{-2, 1}, r1]*(48 + 64*Rb[2, 3, 4] - 16*R[3, 4, 5]*
             (3 + Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(48 + 64*Rb[2, 3, 4] -
            16*R[3, 4, 5]*(3 + Rb[2, 3, 4])) - 2*HPL[{-2, -1}, r1]*
           (41 + 5*Rb[2, 3, 4] + R[3, 4, 5]*(-41 + 36*Rb[2, 3, 4])) +
          2*HPL[{2, 1}, r1]*(-7 - 51*Rb[2, 3, 4] + R[3, 4, 5]*
             (7 + 44*Rb[2, 3, 4])) + HPL[{3}, r1]*(326 - 310*Rb[2, 3, 4] +
            R[3, 4, 5]*(-326 + 636*Rb[2, 3, 4])) +
          8*(-12 + R[3, 4, 5]*(12 - 37*Rb[2, 3, 4]) + 25*Rb[2, 3, 4])*
           Zeta[3])) + HPL[{0}, r1]*(HPL[{-2, -2, -1}, r1]*
         (16 - 436*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + 4*HPL[{-3, 1, -1}, r1]*
         (31 + 90*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + HPL[{-2, -1, -1, -1}, r1]*
         (-70 + 82*R[3, 4, 5] - 82*Rb[2, 3, 4]) + 2*HPL[{-3, -1, -1}, r1]*
         (3 + R[3, 4, 5]*(743 - 668*Rb[2, 3, 4]) - 75*Rb[2, 3, 4]) +
        4*HPL[{4, 1}, r1]*(-79 + R[3, 4, 5]*(98 - 159*Rb[2, 3, 4]) +
          61*Rb[2, 3, 4]) + HPL[{3, 2}, r1]*(-166 + R[3, 4, 5]*
           (118 - 396*Rb[2, 3, 4]) + 278*Rb[2, 3, 4]) +
        HPL[{-2, 1, 1, 1}, r1]*(80*Rb[2, 3, 4] - 40*R[3, 4, 5]*
           (1 + Rb[2, 3, 4])) + HPL[{2, -1, 1, 1}, r1]*(80*Rb[2, 3, 4] -
          40*R[3, 4, 5]*(1 + Rb[2, 3, 4])) + HPL[{2, 1, -1, 1}, r1]*
         (80*Rb[2, 3, 4] - 40*R[3, 4, 5]*(1 + Rb[2, 3, 4])) +
        HPL[{2, 1, 1, -1}, r1]*(80*Rb[2, 3, 4] - 40*R[3, 4, 5]*
           (1 + Rb[2, 3, 4])) + 8*HPL[{-2, -1, 1, 1}, r1]*
         (-1 - 8*Rb[2, 3, 4] + R[3, 4, 5]*(7 + Rb[2, 3, 4])) +
        8*HPL[{-2, 1, -1, 1}, r1]*(-1 - 8*Rb[2, 3, 4] +
          R[3, 4, 5]*(7 + Rb[2, 3, 4])) + 8*HPL[{-2, 1, 1, -1}, r1]*
         (-1 - 8*Rb[2, 3, 4] + R[3, 4, 5]*(7 + Rb[2, 3, 4])) +
        8*HPL[{2, -1, -1, 1}, r1]*(-1 - 8*Rb[2, 3, 4] +
          R[3, 4, 5]*(7 + Rb[2, 3, 4])) + 8*HPL[{2, -1, 1, -1}, r1]*
         (-1 - 8*Rb[2, 3, 4] + R[3, 4, 5]*(7 + Rb[2, 3, 4])) +
        8*HPL[{2, 1, -1, -1}, r1]*(-1 - 8*Rb[2, 3, 4] +
          R[3, 4, 5]*(7 + Rb[2, 3, 4])) + 668*HPL[{-4}, r1]*HPL[{1}, r1]*
         (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
        8*HPL[{-3, 2}, r1]*(15 - 22*Rb[2, 3, 4] + 22*R[3, 4, 5]*
           (-1 + 2*Rb[2, 3, 4])) + 4*HPL[{2, 2, 1}, r1]*
         (35 - 37*Rb[2, 3, 4] + 37*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
        HPL[{2, -2, 1}, r1]*(-48 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (13 + 2*Rb[2, 3, 4])) + HPL[{2, 2, -1}, r1]*
         (-48 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*(13 + 2*Rb[2, 3, 4])) +
        HPL[{-2, -1, -1, 1}, r1]*(16 + 80*Rb[2, 3, 4] -
          8*R[3, 4, 5]*(7 + 3*Rb[2, 3, 4])) + HPL[{-2, -1, 1, -1}, r1]*
         (16 + 80*Rb[2, 3, 4] - 8*R[3, 4, 5]*(7 + 3*Rb[2, 3, 4])) +
        HPL[{-2, 1, -1, -1}, r1]*(16 + 80*Rb[2, 3, 4] -
          8*R[3, 4, 5]*(7 + 3*Rb[2, 3, 4])) + HPL[{2, -1, -1, -1}, r1]*
         (16 + 80*Rb[2, 3, 4] - 8*R[3, 4, 5]*(7 + 3*Rb[2, 3, 4])) +
        HPL[{2, 1, -2}, r1]*(68 - 56*Rb[2, 3, 4] + 56*R[3, 4, 5]*
           (-4 + 5*Rb[2, 3, 4])) + (HPL[{1}, r1]^5*(1 - 5*Rb[2, 3, 4] +
           R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])))/5 -
        (4*Pi^2*HPL[{-2, 1}, r1]*(-5 - 4*Rb[2, 3, 4] +
           R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])))/3 -
        (4*Pi^2*HPL[{2, -1}, r1]*(-5 - 4*Rb[2, 3, 4] +
           R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])))/3 + 4*HPL[{2, 1, 1, 1}, r1]*
         (5 - 39*Rb[2, 3, 4] + R[3, 4, 5]*(19 + 20*Rb[2, 3, 4])) -
        (Pi^2*HPL[{2, 1}, r1]*(25 + 41*Rb[2, 3, 4] + R[3, 4, 5]*
            (-65 + 24*Rb[2, 3, 4])))/3 + HPL[{3, -1, -1}, r1]*
         (60 + 80*Rb[2, 3, 4] - 8*R[3, 4, 5]*(-29 + 39*Rb[2, 3, 4])) +
        8*HPL[{-2, -2, 1}, r1]*(4 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (-37 + 42*Rb[2, 3, 4])) - 8*HPL[{2, -1, -2}, r1]*
         (4 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-37 + 42*Rb[2, 3, 4])) -
        4*HPL[{-3, -2}, r1]*(10 + Rb[2, 3, 4] + R[3, 4, 5]*
           (-69 + 68*Rb[2, 3, 4])) + (Pi^2*HPL[{-2, -1}, r1]*
          (3 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(-53 + 72*Rb[2, 3, 4])))/3 -
        4*HPL[{2, -2, -1}, r1]*(-8 + 7*Rb[2, 3, 4] + R[3, 4, 5]*
           (-89 + 82*Rb[2, 3, 4])) + (Pi^2*HPL[{3}, r1]*
          (61 - 25*Rb[2, 3, 4] + R[3, 4, 5]*(-57 + 82*Rb[2, 3, 4])))/3 -
        4*HPL[{-3, 1, 1}, r1]*(53 - 30*Rb[2, 3, 4] + R[3, 4, 5]*
           (-62 + 92*Rb[2, 3, 4])) - 4*HPL[{3, -1, 1}, r1]*
         (53 - 30*Rb[2, 3, 4] + R[3, 4, 5]*(-62 + 92*Rb[2, 3, 4])) -
        4*HPL[{3, 1, -1}, r1]*(53 - 30*Rb[2, 3, 4] + R[3, 4, 5]*
           (-62 + 92*Rb[2, 3, 4])) - 4*HPL[{-4, -1}, r1]*
         (39 + 57*Rb[2, 3, 4] + R[3, 4, 5]*(-160 + 103*Rb[2, 3, 4])) +
        4*HPL[{5}, r1]*(59 + 67*Rb[2, 3, 4] + R[3, 4, 5]*
           (-293 + 226*Rb[2, 3, 4])) + 4*HPL[{-3, -1, 1}, r1]*
         (47 - 20*Rb[2, 3, 4] + R[3, 4, 5]*(-238 + 258*Rb[2, 3, 4])) +
        HPL[{3, -2}, r1]*(78 - 118*Rb[2, 3, 4] + R[3, 4, 5]*
           (-238 + 356*Rb[2, 3, 4])) + HPL[{-4, 1}, r1]*
         (238 - 46*Rb[2, 3, 4] + R[3, 4, 5]*(-518 + 564*Rb[2, 3, 4])) +
        HPL[{4, -1}, r1]*(238 - 46*Rb[2, 3, 4] + R[3, 4, 5]*
           (-518 + 564*Rb[2, 3, 4])) + HPL[{3, 1, 1}, r1]*
         (492 - 388*Rb[2, 3, 4] + R[3, 4, 5]*(-568 + 956*Rb[2, 3, 4])) +
        HPL[{1}, r1]^3*((-16*Pi^2*(2 - Rb[2, 3, 4] + R[3, 4, 5]*
              (-2 + 3*Rb[2, 3, 4])))/9 + (2*HPL[{2}, r1]*
            (-11 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(11 + 4*Rb[2, 3, 4])))/3) +
        HPL[{1}, r1]*(52*HPL[{-2, 1, 1}, r1]*(1 - R[3, 4, 5] + Rb[2, 3, 4]) +
          52*HPL[{2, -1, 1}, r1]*(1 - R[3, 4, 5] + Rb[2, 3, 4]) +
          52*HPL[{2, 1, -1}, r1]*(1 - R[3, 4, 5] + Rb[2, 3, 4]) +
          12*HPL[{3, 1}, r1]*(-8 + R[3, 4, 5]*(8 - 31*Rb[2, 3, 4]) +
            23*Rb[2, 3, 4]) + HPL[{-3, -1}, r1]*(-60 + R[3, 4, 5]*
             (60 - 332*Rb[2, 3, 4]) + 272*Rb[2, 3, 4]) + 80*HPL[{2}, r1]^2*
           (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) -
          656*HPL[{4}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
             (-1 + 2*Rb[2, 3, 4])) + 16*HPL[{2, -2}, r1]*(1 - Rb[2, 3, 4] +
            R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + HPL[{-2, -1, -1}, r1]*
           (70 + 74*Rb[2, 3, 4] - 2*R[3, 4, 5]*(35 + 2*Rb[2, 3, 4])) +
          HPL[{2, 1, 1}, r1]*(-44 - 60*Rb[2, 3, 4] + 4*R[3, 4, 5]*
             (11 + 4*Rb[2, 3, 4])) + HPL[{-2, -1, 1}, r1]*
           (-52 - 68*Rb[2, 3, 4] + 4*R[3, 4, 5]*(13 + 4*Rb[2, 3, 4])) +
          HPL[{-2, 1, -1}, r1]*(-52 - 68*Rb[2, 3, 4] + 4*R[3, 4, 5]*
             (13 + 4*Rb[2, 3, 4])) + HPL[{2, -1, -1}, r1]*
           (-52 - 68*Rb[2, 3, 4] + 4*R[3, 4, 5]*(13 + 4*Rb[2, 3, 4])) -
          (7*Pi^2*HPL[{2}, r1]*(13 - 11*Rb[2, 3, 4] + R[3, 4, 5]*
              (-13 + 24*Rb[2, 3, 4])))/3 + 8*HPL[{-3, 1}, r1]*
           (10 - 33*Rb[2, 3, 4] + R[3, 4, 5]*(-10 + 43*Rb[2, 3, 4])) +
          8*HPL[{3, -1}, r1]*(10 - 33*Rb[2, 3, 4] + R[3, 4, 5]*
             (-10 + 43*Rb[2, 3, 4])) + (2*Pi^4*(11 - 43*Rb[2, 3, 4] +
             R[3, 4, 5]*(-11 + 54*Rb[2, 3, 4])))/45) +
        (Pi^2*(-21 + 45*Rb[2, 3, 4] + 5*R[3, 4, 5]*(-11 + 2*Rb[2, 3, 4]))*
          Zeta[3])/3 + HPL[{1}, r1]^2*(HPL[{-2, -1}, r1]*
           (-13 + R[3, 4, 5]*(13 - 6*Rb[2, 3, 4]) - 7*Rb[2, 3, 4]) +
          HPL[{-2, 1}, r1]*(4 + 24*Rb[2, 3, 4] - 4*R[3, 4, 5]*
             (1 + 5*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(4 + 24*Rb[2, 3, 4] -
            4*R[3, 4, 5]*(1 + 5*Rb[2, 3, 4])) + 6*HPL[{2, 1}, r1]*
           (1 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4])) +
          HPL[{3}, r1]*(23 + 11*Rb[2, 3, 4] + R[3, 4, 5]*
             (-23 + 12*Rb[2, 3, 4])) +
          (-15 + R[3, 4, 5]*(15 - 56*Rb[2, 3, 4]) + 41*Rb[2, 3, 4])*
           Zeta[3]) + HPL[{2}, r1]*(4*HPL[{-2, -1}, r1]*
           (8 + R[3, 4, 5]*(74 - 63*Rb[2, 3, 4]) - 11*Rb[2, 3, 4]) +
          HPL[{3}, r1]*(R[3, 4, 5]*(94 - 148*Rb[2, 3, 4]) +
            6*(-5 + 9*Rb[2, 3, 4])) + 8*HPL[{-2, 1}, r1]*(9 - 8*Rb[2, 3, 4] +
            R[3, 4, 5]*(-30 + 38*Rb[2, 3, 4])) + 8*HPL[{2, -1}, r1]*
           (9 - 8*Rb[2, 3, 4] + R[3, 4, 5]*(-30 + 38*Rb[2, 3, 4])) +
          HPL[{2, 1}, r1]*(R[3, 4, 5]*(226 - 340*Rb[2, 3, 4]) +
            2*(-83 + 57*Rb[2, 3, 4])) + 2*(31 - 37*Rb[2, 3, 4] +
            R[3, 4, 5]*(-71 + 108*Rb[2, 3, 4]))*Zeta[3]) +
        8*(-4 + R[3, 4, 5]*(5 - 17*Rb[2, 3, 4]) + 12*Rb[2, 3, 4])*Zeta[5]) +
      HPL[{1}, r1]*(HPL[{-3, 1, 1}, r1]*(-58 + R[3, 4, 5]*
           (58 - 20*Rb[2, 3, 4]) - 38*Rb[2, 3, 4]) + HPL[{3, -1, 1}, r1]*
         (-58 + R[3, 4, 5]*(58 - 20*Rb[2, 3, 4]) - 38*Rb[2, 3, 4]) +
        HPL[{3, 1, -1}, r1]*(-58 + R[3, 4, 5]*(58 - 20*Rb[2, 3, 4]) -
          38*Rb[2, 3, 4]) - 80*HPL[{-2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4] - 80*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4] - 80*HPL[{2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4] - 80*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4] + 10*HPL[{2, -2, -1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) +
        4*HPL[{2, -1, -2}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) +
          Rb[2, 3, 4]) + HPL[{2, -2, 1}, r1]*
         (-6 + R[3, 4, 5]*(6 - 20*Rb[2, 3, 4]) + 14*Rb[2, 3, 4]) +
        HPL[{2, 1, -2}, r1]*(-6 + R[3, 4, 5]*(6 - 20*Rb[2, 3, 4]) +
          14*Rb[2, 3, 4]) + HPL[{2, 2, -1}, r1]*
         (-6 + R[3, 4, 5]*(6 - 20*Rb[2, 3, 4]) + 14*Rb[2, 3, 4]) +
        656*HPL[{5}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 2*Rb[2, 3, 4])) + 160*HPL[{3, 2}, r1]*(1 - Rb[2, 3, 4] +
          R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + (4*Pi^2*HPL[{-2, -1}, r1]*
          (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])))/3 +
        10*HPL[{-3, 1, -1}, r1]*(5 + 7*Rb[2, 3, 4] - R[3, 4, 5]*
           (5 + 2*Rb[2, 3, 4])) + HPL[{-3, -1, 1}, r1]*(58 + 62*Rb[2, 3, 4] -
          2*R[3, 4, 5]*(29 + 2*Rb[2, 3, 4])) -
        (32*Pi^2*HPL[{2, 1}, r1]*(2 - Rb[2, 3, 4] + R[3, 4, 5]*
            (-2 + 3*Rb[2, 3, 4])))/3 + HPL[{3, 1, 1}, r1]*
         (44 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*(11 + 4*Rb[2, 3, 4])) +
        24*HPL[{2, 1, 1, 1}, r1]*(1 - 5*Rb[2, 3, 4] +
          R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])) + HPL[{3, -1, -1}, r1]*
         (42 + 78*Rb[2, 3, 4] - 6*R[3, 4, 5]*(7 + 6*Rb[2, 3, 4])) +
        HPL[{-2, -2, -1}, r1]*(4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
           (-4 + 8*Rb[2, 3, 4])) + HPL[{-2, -2, 1}, r1]*(4 - 4*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) + HPL[{-2, -1, -1, 1}, r1]*
         (8 + 88*Rb[2, 3, 4] - 8*R[3, 4, 5]*(1 + 10*Rb[2, 3, 4])) +
        HPL[{-2, -1, 1, -1}, r1]*(8 + 88*Rb[2, 3, 4] - 8*R[3, 4, 5]*
           (1 + 10*Rb[2, 3, 4])) + HPL[{-2, 1, -1, -1}, r1]*
         (8 + 88*Rb[2, 3, 4] - 8*R[3, 4, 5]*(1 + 10*Rb[2, 3, 4])) +
        HPL[{2, -1, -1, -1}, r1]*(8 + 88*Rb[2, 3, 4] - 8*R[3, 4, 5]*
           (1 + 10*Rb[2, 3, 4])) + (2*Pi^2*HPL[{-2, 1}, r1]*
          (13 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 16*Rb[2, 3, 4])))/3 +
        (2*Pi^2*HPL[{2, -1}, r1]*(13 - 3*Rb[2, 3, 4] +
           R[3, 4, 5]*(-13 + 16*Rb[2, 3, 4])))/3 +
        (7*Pi^2*HPL[{3}, r1]*(13 - 11*Rb[2, 3, 4] + R[3, 4, 5]*
            (-13 + 24*Rb[2, 3, 4])))/3 + 4*HPL[{-2, -1, -1, -1}, r1]*
         (-3 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 26*Rb[2, 3, 4])) +
        HPL[{-3, -1, -1}, r1]*(-58 - 86*Rb[2, 3, 4] +
          R[3, 4, 5]*(58 + 28*Rb[2, 3, 4])) - 24*HPL[{-4, 1}, r1]*
         (17 - 25*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 42*Rb[2, 3, 4])) -
        24*HPL[{4, -1}, r1]*(17 - 25*Rb[2, 3, 4] + R[3, 4, 5]*
           (-17 + 42*Rb[2, 3, 4])) + HPL[{-2, -1, 1, 1}, r1]*
         (-4 - 76*Rb[2, 3, 4] + R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) +
        HPL[{-2, 1, -1, 1}, r1]*(-4 - 76*Rb[2, 3, 4] +
          R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) + HPL[{-2, 1, 1, -1}, r1]*
         (-4 - 76*Rb[2, 3, 4] + R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) +
        HPL[{2, -1, -1, 1}, r1]*(-4 - 76*Rb[2, 3, 4] +
          R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) + HPL[{2, -1, 1, -1}, r1]*
         (-4 - 76*Rb[2, 3, 4] + R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) +
        HPL[{2, 1, -1, -1}, r1]*(-4 - 76*Rb[2, 3, 4] +
          R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) - 4*HPL[{-3, 2}, r1]*
         (41 - 42*Rb[2, 3, 4] + R[3, 4, 5]*(-41 + 83*Rb[2, 3, 4])) -
        4*HPL[{3, -2}, r1]*(45 - 46*Rb[2, 3, 4] + R[3, 4, 5]*
           (-45 + 91*Rb[2, 3, 4])) + 12*HPL[{-4, -1}, r1]*
         (38 - 61*Rb[2, 3, 4] + R[3, 4, 5]*(-38 + 99*Rb[2, 3, 4])) +
        2*HPL[{-3, -2}, r1]*(99 - 115*Rb[2, 3, 4] + R[3, 4, 5]*
           (-99 + 214*Rb[2, 3, 4])) + HPL[{4, 1}, r1]*
         (416 - 596*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-104 + 253*Rb[2, 3, 4])) +
        HPL[{2}, r1]*(-160*HPL[{3}, r1]*(1 - Rb[2, 3, 4] +
            R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 6*(9 - 7*Rb[2, 3, 4] +
            R[3, 4, 5]*(-9 + 16*Rb[2, 3, 4]))*Zeta[3]) +
        4*(Pi^2*(1 + R[3, 4, 5]*(-1 + Rb[2, 3, 4]))*Zeta[3] -
          8*(2 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 5*Rb[2, 3, 4]))*
           Zeta[5]))) - 150*(1 - Rb[2, 3, 4] +
      R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))*Zeta[7]

gHPL[4, {0, 0}, {1, 1, 1}] = 25520*HPL[{-7}, r1] -
    (88*HPL[{-2}, r1]^3*HPL[{0}, r1])/3 - (80*HPL[{0}, r1]^6*HPL[{1}, r1])/
     9 + (56*Pi^4*HPL[{1}, r1]^3)/15 + (48*Pi^2*HPL[{1}, r1]^5)/5 -
    (64*HPL[{1}, r1]^7)/21 + HPL[{-3}, r1]^2*(-104*HPL[{-1}, r1] -
      260*HPL[{0}, r1] + 64*HPL[{1}, r1]) + HPL[{-5}, r1]*
     (244*Pi^2 + 1776*HPL[{-2}, r1] + 11832*HPL[{0}, r1]^2 +
      1296*HPL[{0}, r1]*HPL[{1}, r1] + 648*HPL[{1}, r1]^2 +
      HPL[{-1}, r1]*(1392*HPL[{0}, r1] + 720*HPL[{1}, r1]) -
      2160*HPL[{2}, r1]) + HPL[{0}, r1]^5*((-160*HPL[{1}, r1]^2)/3 +
      (272*HPL[{2}, r1])/3) - 292*Pi^2*HPL[{5}, r1] - 27120*HPL[{7}, r1] +
    12720*HPL[{-6, -1}, r1] - 14000*HPL[{-6, 1}, r1] +
    2352*HPL[{-5, -2}, r1] - 4880*HPL[{-5, 2}, r1] + 1032*HPL[{-4, -3}, r1] -
    4*Pi^2*HPL[{-4, -1}, r1] + 52*Pi^2*HPL[{-4, 1}, r1] -
    1760*HPL[{-4, 3}, r1] - 32*Pi^2*HPL[{-3, -2}, r1] +
    (196*Pi^2*HPL[{-3, 2}, r1])/3 + HPL[{0}, r1]^4*(-84*HPL[{1}, r1]^3 +
      HPL[{1}, r1]*((100*Pi^2)/3 + (920*HPL[{2}, r1])/3) -
      (2024*HPL[{3}, r1])/3 + 232*HPL[{-2, -1}, r1] - 184*HPL[{-2, 1}, r1] -
      184*HPL[{2, -1}, r1] + 112*HPL[{2, 1}, r1]) +
    (176*Pi^2*HPL[{3, -2}, r1])/3 - (376*Pi^2*HPL[{3, 2}, r1])/3 -
    1200*HPL[{4, -3}, r1] + 52*Pi^2*HPL[{4, -1}, r1] -
    224*Pi^2*HPL[{4, 1}, r1] + 2144*HPL[{4, 3}, r1] - 2784*HPL[{5, -2}, r1] +
    6048*HPL[{5, 2}, r1] - 14000*HPL[{6, -1}, r1] + 16320*HPL[{6, 1}, r1] +
    1632*HPL[{-5, -1, -1}, r1] - 976*HPL[{-5, -1, 1}, r1] -
    544*HPL[{-5, 1, -1}, r1] - 2832*HPL[{-5, 1, 1}, r1] -
    728*HPL[{-4, -2, -1}, r1] + 176*HPL[{-4, -2, 1}, r1] +
    8*HPL[{-4, -1, -2}, r1] + 8*HPL[{-4, -1, 2}, r1] +
    24*HPL[{-4, 1, -2}, r1] + 48*HPL[{-4, 1, 2}, r1] +
    392*HPL[{-4, 2, -1}, r1] - 1416*HPL[{-4, 2, 1}, r1] +
    152*HPL[{-3, -3, -1}, r1] - 72*HPL[{-3, -3, 1}, r1] +
    176*HPL[{-3, -2, -2}, r1] - 160*HPL[{-3, -2, 2}, r1] +
    40*Pi^2*HPL[{-3, -1, -1}, r1] - (232*Pi^2*HPL[{-3, -1, 1}, r1])/3 -
    56*Pi^2*HPL[{-3, 1, -1}, r1] + (188*Pi^2*HPL[{-3, 1, 1}, r1])/3 -
    104*HPL[{-3, 2, -2}, r1] + 384*HPL[{-3, 2, 2}, r1] +
    (20*Pi^2*HPL[{-2, -2, -1}, r1])/3 - (32*Pi^2*HPL[{-2, -2, 1}, r1])/3 +
    48*HPL[{-2, -1}, r1]*HPL[{-2, -1, -1}, r1] +
    8*Pi^2*HPL[{2, -2, -1}, r1] + 12*Pi^2*HPL[{2, -2, 1}, r1] +
    (32*Pi^2*HPL[{2, -1, -2}, r1])/3 + HPL[{-2, 1}, r1]*
     ((-152*Pi^4)/45 - 96*HPL[{-2, -1, -1}, r1] + 64*HPL[{-2, -1, 1}, r1] +
      64*HPL[{-2, 1, -1}, r1] - 96*HPL[{-2, 1, 1}, r1] +
      64*HPL[{2, -1, -1}, r1]) + HPL[{2, -1}, r1]*
     ((-152*Pi^4)/45 - 96*HPL[{-2, -1, -1}, r1] + 64*HPL[{-2, -1, 1}, r1] +
      64*HPL[{-2, 1, -1}, r1] - 96*HPL[{-2, 1, 1}, r1] +
      64*HPL[{2, -1, -1}, r1] - 96*HPL[{2, -1, 1}, r1]) -
    36*Pi^2*HPL[{2, 1, -2}, r1] + HPL[{2, 1}, r1]*
     ((24*Pi^4)/5 + 72*HPL[{-2, -1, -1}, r1] - 80*HPL[{-2, -1, 1}, r1] -
      80*HPL[{-2, 1, -1}, r1] + 144*HPL[{-2, 1, 1}, r1] -
      80*HPL[{2, -1, -1}, r1] + 144*HPL[{2, -1, 1}, r1] +
      144*HPL[{2, 1, -1}, r1] - 272*HPL[{2, 1, 1}, r1]) +
    HPL[{3}, r1]*((-328*Pi^4)/45 - 352*HPL[{-3, -1}, r1] +
      632*HPL[{-3, 1}, r1] + 168*HPL[{2, -2}, r1] + 632*HPL[{3, -1}, r1] -
      880*HPL[{3, 1}, r1] - 400*HPL[{-2, -1, -1}, r1] +
      160*HPL[{-2, -1, 1}, r1] + 160*HPL[{-2, 1, -1}, r1] -
      240*HPL[{-2, 1, 1}, r1] + 160*HPL[{2, -1, -1}, r1] -
      240*HPL[{2, -1, 1}, r1] - 240*HPL[{2, 1, -1}, r1] +
      416*HPL[{2, 1, 1}, r1]) + 12*Pi^2*HPL[{2, 2, -1}, r1] -
    (296*Pi^2*HPL[{2, 2, 1}, r1])/3 + 144*HPL[{3, -3, -1}, r1] -
    480*HPL[{3, -3, 1}, r1] - 104*HPL[{3, -2, -2}, r1] +
    240*HPL[{3, -2, 2}, r1] + 72*HPL[{3, -1, -3}, r1] -
    (104*Pi^2*HPL[{3, -1, -1}, r1])/3 + (188*Pi^2*HPL[{3, -1, 1}, r1])/3 -
    328*HPL[{3, 1, -3}, r1] + (188*Pi^2*HPL[{3, 1, -1}, r1])/3 -
    (704*Pi^2*HPL[{3, 1, 1}, r1])/3 - 256*HPL[{3, 2, -2}, r1] -
    448*HPL[{3, 2, 2}, r1] - 480*HPL[{3, 3, -1}, r1] -
    16*HPL[{3, 3, 1}, r1] + 1704*HPL[{4, -2, -1}, r1] -
    1944*HPL[{4, -2, 1}, r1] + 240*HPL[{4, -1, -2}, r1] +
    48*HPL[{4, -1, 2}, r1] - 1176*HPL[{4, 1, -2}, r1] -
    1944*HPL[{4, 2, -1}, r1] + 1488*HPL[{4, 2, 1}, r1] -
    112*HPL[{5, -1, -1}, r1] - 2832*HPL[{5, -1, 1}, r1] -
    2832*HPL[{5, 1, -1}, r1] + 3072*HPL[{5, 1, 1}, r1] +
    144*HPL[{-4, -1, -1, -1}, r1] + 40*HPL[{-4, -1, -1, 1}, r1] +
    40*HPL[{-4, -1, 1, -1}, r1] + 840*HPL[{-4, -1, 1, 1}, r1] +
    40*HPL[{-4, 1, -1, -1}, r1] + 840*HPL[{-4, 1, -1, 1}, r1] +
    840*HPL[{-4, 1, 1, -1}, r1] - 1656*HPL[{-4, 1, 1, 1}, r1] -
    840*HPL[{-3, -2, -1, -1}, r1] + 328*HPL[{-3, -2, -1, 1}, r1] +
    328*HPL[{-3, -2, 1, -1}, r1] + 16*HPL[{-3, -2, 1, 1}, r1] -
    416*HPL[{-3, -1, -2, -1}, r1] + 328*HPL[{-3, -1, -2, 1}, r1] -
    192*HPL[{-3, -1, -1, -2}, r1] + 328*HPL[{-3, -1, -1, 2}, r1] +
    144*HPL[{-3, -1, 1, -2}, r1] + 16*HPL[{-3, -1, 1, 2}, r1] +
    328*HPL[{-3, -1, 2, -1}, r1] + 272*HPL[{-3, -1, 2, 1}, r1] +
    192*HPL[{-3, 1, -2, -1}, r1] - 112*HPL[{-3, 1, -2, 1}, r1] +
    144*HPL[{-3, 1, -1, -2}, r1] + 16*HPL[{-3, 1, -1, 2}, r1] -
    176*HPL[{-3, 1, 1, -2}, r1] - 160*HPL[{-3, 1, 1, 2}, r1] -
    112*HPL[{-3, 1, 2, -1}, r1] - 352*HPL[{-3, 1, 2, 1}, r1] +
    328*HPL[{-3, 2, -1, -1}, r1] + 16*HPL[{-3, 2, -1, 1}, r1] +
    16*HPL[{-3, 2, 1, -1}, r1] - 264*HPL[{-3, 2, 1, 1}, r1] -
    24*HPL[{-2, -2, -2, -1}, r1] - 32*Pi^2*HPL[{-2, -1, -1, 1}, r1] -
    32*Pi^2*HPL[{-2, -1, 1, -1}, r1] + (80*Pi^2*HPL[{-2, -1, 1, 1}, r1])/3 -
    32*Pi^2*HPL[{-2, 1, -1, -1}, r1] + (80*Pi^2*HPL[{-2, 1, -1, 1}, r1])/3 +
    (80*Pi^2*HPL[{-2, 1, 1, -1}, r1])/3 + (8*Pi^2*HPL[{-2, 1, 1, 1}, r1])/3 -
    144*HPL[{2, -2, -2, -1}, r1] - 64*HPL[{2, -2, -2, 1}, r1] -
    48*HPL[{2, -2, -1, -2}, r1] - 16*HPL[{2, -2, 1, -2}, r1] -
    64*HPL[{2, -2, 2, -1}, r1] + 96*HPL[{2, -2, 2, 1}, r1] -
    32*Pi^2*HPL[{2, -1, -1, -1}, r1] + (80*Pi^2*HPL[{2, -1, -1, 1}, r1])/3 +
    (80*Pi^2*HPL[{2, -1, 1, -1}, r1])/3 + (8*Pi^2*HPL[{2, -1, 1, 1}, r1])/3 -
    32*HPL[{2, 1, -2, -2}, r1] + (80*Pi^2*HPL[{2, 1, -1, -1}, r1])/3 +
    (8*Pi^2*HPL[{2, 1, -1, 1}, r1])/3 + (8*Pi^2*HPL[{2, 1, 1, -1}, r1])/3 -
    24*Pi^2*HPL[{2, 1, 1, 1}, r1] - 80*HPL[{2, 2, -2, -1}, r1] +
    128*HPL[{2, 2, -2, 1}, r1] - 16*HPL[{2, 2, -1, -2}, r1] -
    64*HPL[{2, 2, 1, -2}, r1] + 128*HPL[{2, 2, 2, -1}, r1] -
    256*HPL[{2, 2, 2, 1}, r1] + 1120*HPL[{3, -2, -1, -1}, r1] -
    8*HPL[{3, -2, -1, 1}, r1] - 8*HPL[{3, -2, 1, -1}, r1] -
    288*HPL[{3, -2, 1, 1}, r1] + 192*HPL[{3, -1, -2, -1}, r1] -
    112*HPL[{3, -1, -2, 1}, r1] + 144*HPL[{3, -1, -1, -2}, r1] +
    16*HPL[{3, -1, -1, 2}, r1] - 176*HPL[{3, -1, 1, -2}, r1] -
    160*HPL[{3, -1, 1, 2}, r1] - 112*HPL[{3, -1, 2, -1}, r1] -
    352*HPL[{3, -1, 2, 1}, r1] - 312*HPL[{3, 1, -2, -1}, r1] +
    224*HPL[{3, 1, -2, 1}, r1] - 176*HPL[{3, 1, -1, -2}, r1] -
    160*HPL[{3, 1, -1, 2}, r1] + 112*HPL[{3, 1, 1, -2}, r1] +
    352*HPL[{3, 1, 1, 2}, r1] + 224*HPL[{3, 1, 2, -1}, r1] +
    352*HPL[{3, 1, 2, 1}, r1] - 8*HPL[{3, 2, -1, -1}, r1] -
    288*HPL[{3, 2, -1, 1}, r1] - 288*HPL[{3, 2, 1, -1}, r1] +
    1120*HPL[{3, 2, 1, 1}, r1] + 40*HPL[{4, -1, -1, -1}, r1] +
    840*HPL[{4, -1, -1, 1}, r1] + 840*HPL[{4, -1, 1, -1}, r1] -
    1656*HPL[{4, -1, 1, 1}, r1] + 840*HPL[{4, 1, -1, -1}, r1] -
    1656*HPL[{4, 1, -1, 1}, r1] - 1656*HPL[{4, 1, 1, -1}, r1] +
    4320*HPL[{4, 1, 1, 1}, r1] + 688*HPL[{-3, -1, -1, -1, -1}, r1] -
    576*HPL[{-3, -1, -1, -1, 1}, r1] - 576*HPL[{-3, -1, -1, 1, -1}, r1] +
    408*HPL[{-3, -1, -1, 1, 1}, r1] - 576*HPL[{-3, -1, 1, -1, -1}, r1] +
    408*HPL[{-3, -1, 1, -1, 1}, r1] + 408*HPL[{-3, -1, 1, 1, -1}, r1] -
    576*HPL[{-3, 1, -1, -1, -1}, r1] + 408*HPL[{-3, 1, -1, -1, 1}, r1] +
    408*HPL[{-3, 1, -1, 1, -1}, r1] - 384*HPL[{-3, 1, -1, 1, 1}, r1] +
    408*HPL[{-3, 1, 1, -1, -1}, r1] - 384*HPL[{-3, 1, 1, -1, 1}, r1] -
    384*HPL[{-3, 1, 1, 1, -1}, r1] + 456*HPL[{-3, 1, 1, 1, 1}, r1] -
    88*HPL[{-2, -2, -1, -1, -1}, r1] + 192*HPL[{-2, -2, 1, 1, 1}, r1] -
    48*HPL[{-2, -1, -2, -1, -1}, r1] + 96*HPL[{-2, 1, -2, -1, -1}, r1] +
    96*HPL[{-2, 1, -2, 1, 1}, r1] + 64*HPL[{-2, 1, 1, -2, -1}, r1] +
    528*HPL[{2, -2, -1, -1, -1}, r1] - 24*HPL[{2, -2, -1, -1, 1}, r1] -
    24*HPL[{2, -2, -1, 1, -1}, r1] - 192*HPL[{2, -2, -1, 1, 1}, r1] -
    24*HPL[{2, -2, 1, -1, -1}, r1] + 24*HPL[{2, -2, 1, 1, 1}, r1] +
    96*HPL[{2, -1, -2, -1, -1}, r1] - 96*HPL[{2, -1, -2, 1, 1}, r1] +
    64*HPL[{2, -1, 1, -2, -1}, r1] - 96*HPL[{2, -1, 1, -2, 1}, r1] +
    120*HPL[{2, 1, -2, -1, -1}, r1] + 24*HPL[{2, 1, -2, 1, 1}, r1] +
    64*HPL[{2, 1, -1, -2, -1}, r1] + 96*HPL[{2, 1, -1, 1, -2}, r1] +
    112*HPL[{2, 1, 1, -2, -1}, r1] + 24*HPL[{2, 1, 1, -2, 1}, r1] +
    96*HPL[{2, 1, 1, -1, -2}, r1] - 120*HPL[{2, 1, 1, 1, -2}, r1] +
    24*HPL[{2, 1, 1, 2, -1}, r1] + 24*HPL[{2, 1, 2, -1, 1}, r1] +
    24*HPL[{2, 1, 2, 1, -1}, r1] + 272*HPL[{2, 1, 2, 1, 1}, r1] -
    24*HPL[{2, 2, -1, -1, -1}, r1] + 192*HPL[{2, 2, -1, -1, 1}, r1] +
    24*HPL[{2, 2, -1, 1, 1}, r1] - 192*HPL[{2, 2, 1, -1, -1}, r1] +
    24*HPL[{2, 2, 1, -1, 1}, r1] + 24*HPL[{2, 2, 1, 1, -1}, r1] +
    816*HPL[{2, 2, 1, 1, 1}, r1] - 576*HPL[{3, -1, -1, -1, -1}, r1] +
    408*HPL[{3, -1, -1, -1, 1}, r1] + 408*HPL[{3, -1, -1, 1, -1}, r1] -
    768*HPL[{3, -1, -1, 1, 1}, r1] + 408*HPL[{3, -1, 1, -1, -1}, r1] -
    384*HPL[{3, -1, 1, -1, 1}, r1] - 384*HPL[{3, -1, 1, 1, -1}, r1] +
    456*HPL[{3, -1, 1, 1, 1}, r1] + 408*HPL[{3, 1, -1, -1, -1}, r1] -
    384*HPL[{3, 1, -1, 1, -1}, r1] + 456*HPL[{3, 1, -1, 1, 1}, r1] -
    768*HPL[{3, 1, 1, -1, -1}, r1] + 456*HPL[{3, 1, 1, -1, 1}, r1] +
    456*HPL[{3, 1, 1, 1, -1}, r1] + 1072*HPL[{3, 1, 1, 1, 1}, r1] -
    480*HPL[{-2, -1, -1, -1, -1, 1}, r1] -
    480*HPL[{-2, -1, -1, -1, 1, -1}, r1] +
    288*HPL[{-2, -1, -1, -1, 1, 1}, r1] -
    480*HPL[{-2, -1, -1, 1, -1, -1}, r1] +
    288*HPL[{-2, -1, -1, 1, -1, 1}, r1] +
    288*HPL[{-2, -1, -1, 1, 1, -1}, r1] -
    240*HPL[{-2, -1, -1, 1, 1, 1}, r1] -
    480*HPL[{-2, -1, 1, -1, -1, -1}, r1] +
    288*HPL[{-2, -1, 1, -1, -1, 1}, r1] +
    288*HPL[{-2, -1, 1, -1, 1, -1}, r1] -
    240*HPL[{-2, -1, 1, -1, 1, 1}, r1] +
    288*HPL[{-2, -1, 1, 1, -1, -1}, r1] -
    240*HPL[{-2, -1, 1, 1, -1, 1}, r1] - 240*HPL[{-2, -1, 1, 1, 1, -1}, r1] +
    240*HPL[{-2, -1, 1, 1, 1, 1}, r1] -
    480*HPL[{-2, 1, -1, -1, -1, -1}, r1] +
    288*HPL[{-2, 1, -1, -1, -1, 1}, r1] +
    288*HPL[{-2, 1, -1, -1, 1, -1}, r1] -
    240*HPL[{-2, 1, -1, -1, 1, 1}, r1] +
    288*HPL[{-2, 1, -1, 1, -1, -1}, r1] -
    240*HPL[{-2, 1, -1, 1, -1, 1}, r1] - 240*HPL[{-2, 1, -1, 1, 1, -1}, r1] +
    240*HPL[{-2, 1, -1, 1, 1, 1}, r1] + 288*HPL[{-2, 1, 1, -1, -1, -1}, r1] -
    240*HPL[{-2, 1, 1, -1, -1, 1}, r1] - 240*HPL[{-2, 1, 1, -1, 1, -1}, r1] +
    240*HPL[{-2, 1, 1, -1, 1, 1}, r1] - 240*HPL[{-2, 1, 1, 1, -1, -1}, r1] +
    240*HPL[{-2, 1, 1, 1, -1, 1}, r1] + 240*HPL[{-2, 1, 1, 1, 1, -1}, r1] -
    288*HPL[{-2, 1, 1, 1, 1, 1}, r1] - 480*HPL[{2, -1, -1, -1, -1, -1}, r1] +
    288*HPL[{2, -1, -1, -1, -1, 1}, r1] +
    288*HPL[{2, -1, -1, -1, 1, -1}, r1] -
    240*HPL[{2, -1, -1, -1, 1, 1}, r1] +
    288*HPL[{2, -1, -1, 1, -1, -1}, r1] -
    240*HPL[{2, -1, -1, 1, -1, 1}, r1] - 240*HPL[{2, -1, -1, 1, 1, -1}, r1] +
    240*HPL[{2, -1, -1, 1, 1, 1}, r1] + 288*HPL[{2, -1, 1, -1, -1, -1}, r1] -
    240*HPL[{2, -1, 1, -1, -1, 1}, r1] - 240*HPL[{2, -1, 1, -1, 1, -1}, r1] +
    240*HPL[{2, -1, 1, -1, 1, 1}, r1] - 240*HPL[{2, -1, 1, 1, -1, -1}, r1] +
    240*HPL[{2, -1, 1, 1, -1, 1}, r1] + 240*HPL[{2, -1, 1, 1, 1, -1}, r1] -
    288*HPL[{2, -1, 1, 1, 1, 1}, r1] + 288*HPL[{2, 1, -1, -1, -1, -1}, r1] -
    240*HPL[{2, 1, -1, -1, -1, 1}, r1] - 240*HPL[{2, 1, -1, -1, 1, -1}, r1] +
    240*HPL[{2, 1, -1, -1, 1, 1}, r1] - 240*HPL[{2, 1, -1, 1, -1, -1}, r1] +
    240*HPL[{2, 1, -1, 1, -1, 1}, r1] + 240*HPL[{2, 1, -1, 1, 1, -1}, r1] -
    288*HPL[{2, 1, -1, 1, 1, 1}, r1] - 240*HPL[{2, 1, 1, -1, -1, -1}, r1] +
    240*HPL[{2, 1, 1, -1, -1, 1}, r1] + 240*HPL[{2, 1, 1, -1, 1, -1}, r1] -
    288*HPL[{2, 1, 1, -1, 1, 1}, r1] + 240*HPL[{2, 1, 1, 1, -1, -1}, r1] -
    288*HPL[{2, 1, 1, 1, -1, 1}, r1] - 288*HPL[{2, 1, 1, 1, 1, -1}, r1] +
    384*HPL[{2, 1, 1, 1, 1, 1}, r1] + HPL[{0}, r1]^3*
     ((16*Pi^4)/3 - (9976*HPL[{-4}, r1])/3 - (224*HPL[{1}, r1]^4)/3 -
      84*Pi^2*HPL[{2}, r1] - (1148*HPL[{2}, r1]^2)/3 +
      HPL[{1}, r1]^2*((176*Pi^2)/3 + 180*HPL[{2}, r1]) + 3560*HPL[{4}, r1] -
      1144*HPL[{-3, -1}, r1] + 676*HPL[{-3, 1}, r1] - 236*HPL[{2, -2}, r1] +
      676*HPL[{3, -1}, r1] - 592*HPL[{3, 1}, r1] -
      484*HPL[{-2, -1, -1}, r1] + 320*HPL[{-2, -1, 1}, r1] +
      320*HPL[{-2, 1, -1}, r1] - 152*HPL[{-2, 1, 1}, r1] +
      320*HPL[{2, -1, -1}, r1] - 152*HPL[{2, -1, 1}, r1] -
      152*HPL[{2, 1, -1}, r1] + 152*HPL[{2, 1, 1}, r1] +
      HPL[{1}, r1]*((-2488*HPL[{3}, r1])/3 + 216*HPL[{-2, -1}, r1] -
        296*HPL[{-2, 1}, r1] - 296*HPL[{2, -1}, r1] + 472*HPL[{2, 1}, r1] -
        52*Zeta[3])) + HPL[{-1}, r1]^2*(4*HPL[{0}, r1]^5 +
      4*HPL[{0}, r1]^4*HPL[{1}, r1] + HPL[{0}, r1]^3*
       ((-8*Pi^2)/3 + 6*HPL[{1}, r1]^2 + 40*HPL[{2}, r1]) +
      (16*Pi^2*HPL[{3}, r1])/3 + 48*HPL[{-4, -1}, r1] - 96*HPL[{-4, 1}, r1] -
      32*HPL[{-3, 2}, r1] + (8*Pi^2*HPL[{-2, 1}, r1])/3 +
      (8*Pi^2*HPL[{2, -1}, r1])/3 - (8*Pi^2*HPL[{2, 1}, r1])/3 -
      16*HPL[{3, -2}, r1] + 48*HPL[{3, 2}, r1] - 96*HPL[{4, -1}, r1] +
      144*HPL[{4, 1}, r1] + 24*HPL[{-3, -1, -1}, r1] -
      32*HPL[{-3, -1, 1}, r1] - 32*HPL[{-3, 1, -1}, r1] +
      32*HPL[{-3, 1, 1}, r1] + 8*HPL[{2, -2, -1}, r1] +
      8*HPL[{2, 1, -2}, r1] + 16*HPL[{2, 2, 1}, r1] -
      32*HPL[{3, -1, -1}, r1] + 32*HPL[{3, -1, 1}, r1] +
      32*HPL[{3, 1, -1}, r1] - 24*HPL[{-2, -1, -1, 1}, r1] -
      24*HPL[{-2, -1, 1, -1}, r1] + 24*HPL[{-2, -1, 1, 1}, r1] -
      24*HPL[{-2, 1, -1, -1}, r1] + 24*HPL[{-2, 1, -1, 1}, r1] +
      24*HPL[{-2, 1, 1, -1}, r1] - 24*HPL[{-2, 1, 1, 1}, r1] -
      24*HPL[{2, -1, -1, -1}, r1] + 24*HPL[{2, -1, -1, 1}, r1] +
      24*HPL[{2, -1, 1, -1}, r1] - 24*HPL[{2, -1, 1, 1}, r1] +
      24*HPL[{2, 1, -1, -1}, r1] - 24*HPL[{2, 1, -1, 1}, r1] -
      24*HPL[{2, 1, 1, -1}, r1] + 24*HPL[{2, 1, 1, 1}, r1] +
      HPL[{0}, r1]*(HPL[{1}, r1]^4 - (16*Pi^2*HPL[{2}, r1])/3 +
        24*HPL[{2}, r1]^2 + HPL[{1}, r1]^2*((-4*Pi^2)/3 + 16*HPL[{2}, r1]) -
        48*HPL[{-3, -1}, r1] + 32*HPL[{-3, 1}, r1] - 16*HPL[{2, -2}, r1] +
        32*HPL[{3, -1}, r1] - 48*HPL[{3, 1}, r1] - 24*HPL[{-2, -1, -1}, r1] +
        40*HPL[{-2, -1, 1}, r1] + 40*HPL[{-2, 1, -1}, r1] -
        40*HPL[{-2, 1, 1}, r1] + 40*HPL[{2, -1, -1}, r1] -
        40*HPL[{2, -1, 1}, r1] - 40*HPL[{2, 1, -1}, r1] +
        48*HPL[{2, 1, 1}, r1] + HPL[{1}, r1]*(-32*HPL[{3}, r1] +
          24*HPL[{-2, -1}, r1] - 24*HPL[{-2, 1}, r1] - 24*HPL[{2, -1}, r1] +
          24*HPL[{2, 1}, r1] - 12*Zeta[3])) + HPL[{0}, r1]^2*
       (4*HPL[{1}, r1]^3 + HPL[{1}, r1]*((-8*Pi^2)/3 + 32*HPL[{2}, r1]) -
        40*HPL[{3}, r1] + 40*HPL[{-2, -1}, r1] - 36*HPL[{-2, 1}, r1] -
        36*HPL[{2, -1}, r1] + 44*HPL[{2, 1}, r1] - 16*Zeta[3]) +
      HPL[{2}, r1]*(-48*HPL[{3}, r1] - 4*Zeta[3]) +
      HPL[{1}, r1]^2*(-16*HPL[{3}, r1] + 12*HPL[{-2, -1}, r1] -
        12*HPL[{-2, 1}, r1] - 12*HPL[{2, -1}, r1] + 12*HPL[{2, 1}, r1] -
        2*Zeta[3])) + HPL[{2}, r1]^2*(-224*HPL[{3}, r1] - 40*Zeta[3]) +
    312*HPL[{-4}, r1]*Zeta[3] - 216*HPL[{4}, r1]*Zeta[3] +
    72*HPL[{-3, 1}, r1]*Zeta[3] + 88*HPL[{2, -2}, r1]*Zeta[3] +
    72*HPL[{3, -1}, r1]*Zeta[3] - 120*HPL[{3, 1}, r1]*Zeta[3] +
    72*HPL[{-2, -1, -1}, r1]*Zeta[3] - 64*HPL[{-2, -1, 1}, r1]*Zeta[3] -
    64*HPL[{-2, 1, -1}, r1]*Zeta[3] + 16*HPL[{-2, 1, 1}, r1]*Zeta[3] -
    64*HPL[{2, -1, -1}, r1]*Zeta[3] + 16*HPL[{2, -1, 1}, r1]*Zeta[3] +
    16*HPL[{2, 1, -1}, r1]*Zeta[3] - 16*HPL[{2, 1, 1}, r1]*Zeta[3] +
    HPL[{1}, r1]^4*((-70*HPL[{3}, r1])/3 + 10*HPL[{-2, -1}, r1] -
      12*HPL[{-2, 1}, r1] - 12*HPL[{2, -1}, r1] + 16*HPL[{2, 1}, r1] +
      (14*Zeta[3])/3) + HPL[{-2}, r1]^2*(-190*HPL[{0}, r1]^3 +
      48*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{-1}, r1]*(-184*HPL[{0}, r1]^2 -
        64*HPL[{0}, r1]*HPL[{1}, r1]) + HPL[{0}, r1]*
       (-16*Pi^2 + 64*HPL[{1}, r1]^2 + 88*HPL[{2}, r1]) - 88*HPL[{3}, r1] -
      16*HPL[{2, 1}, r1] + 52*Zeta[3]) + HPL[{-3, -1}, r1]*
     (-64*HPL[{2, 1}, r1] + 128*Zeta[3]) +
    HPL[{1}, r1]*((-146*Pi^6)/315 + 256*HPL[{3}, r1]^2 +
      HPL[{3}, r1]*(24*HPL[{-2, -1}, r1] - 128*HPL[{-2, 1}, r1] -
        128*HPL[{2, -1}, r1] + 256*HPL[{2, 1}, r1] - 96*Zeta[3]) +
      8*HPL[{-2, -1}, r1]*Zeta[3] + 32*HPL[{-2, 1}, r1]*Zeta[3] +
      32*HPL[{2, -1}, r1]*Zeta[3] - 56*HPL[{2, 1}, r1]*Zeta[3] -
      24*Zeta[3]^2) + HPL[{-3}, r1]*((88*Pi^4)/45 + 88*HPL[{-2}, r1]^2 +
      624*HPL[{0}, r1]^4 + 628*HPL[{0}, r1]^3*HPL[{1}, r1] +
      19*HPL[{1}, r1]^4 + HPL[{0}, r1]^2*((196*Pi^2)/3 + 354*HPL[{1}, r1]^2 -
        1124*HPL[{2}, r1]) + HPL[{-2}, r1]*(32*Pi^2 + 972*HPL[{0}, r1]^2 -
        96*HPL[{0}, r1]*HPL[{1}, r1] - 128*HPL[{1}, r1]^2 +
        HPL[{-1}, r1]*(368*HPL[{0}, r1] + 128*HPL[{1}, r1]) -
        104*HPL[{2}, r1]) - (196*Pi^2*HPL[{2}, r1])/3 + 192*HPL[{2}, r1]^2 +
      HPL[{-1}, r1]^2*((-8*Pi^2)/3 + 28*HPL[{0}, r1]^2 +
        32*HPL[{0}, r1]*HPL[{1}, r1] + 16*HPL[{1}, r1]^2 + 32*HPL[{2}, r1]) +
      HPL[{1}, r1]^2*(-22*Pi^2 + 116*HPL[{2}, r1]) + 200*HPL[{-3, -1}, r1] -
      248*HPL[{-3, 1}, r1] - 56*HPL[{2, -2}, r1] - 320*HPL[{3, -1}, r1] +
      768*HPL[{3, 1}, r1] + 312*HPL[{-2, -1, -1}, r1] -
      96*HPL[{-2, -1, 1}, r1] - 96*HPL[{-2, 1, -1}, r1] +
      176*HPL[{-2, 1, 1}, r1] - 96*HPL[{2, -1, -1}, r1] +
      176*HPL[{2, -1, 1}, r1] + 176*HPL[{2, 1, -1}, r1] -
      312*HPL[{2, 1, 1}, r1] + HPL[{0}, r1]*(44*HPL[{1}, r1]^3 +
        HPL[{1}, r1]*((-112*Pi^2)/3 + 80*HPL[{2}, r1]) + 1136*HPL[{3}, r1] -
        352*HPL[{-2, -1}, r1] + 208*HPL[{-2, 1}, r1] + 208*HPL[{2, -1}, r1] -
        448*HPL[{2, 1}, r1] - 168*Zeta[3]) + HPL[{-1}, r1]*
       (572*HPL[{0}, r1]^3 + 420*HPL[{0}, r1]^2*HPL[{1}, r1] +
        36*HPL[{1}, r1]^3 + HPL[{0}, r1]*((44*Pi^2)/3 + 80*HPL[{1}, r1]^2 -
          360*HPL[{2}, r1]) + HPL[{1}, r1]*((56*Pi^2)/3 - 136*HPL[{2}, r1]) +
        136*HPL[{3}, r1] - 120*HPL[{-2, -1}, r1] + 48*HPL[{-2, 1}, r1] +
        48*HPL[{2, -1}, r1] + 40*HPL[{2, 1}, r1] - 72*Zeta[3]) +
      HPL[{1}, r1]*(-320*HPL[{3}, r1] + 128*HPL[{-2, 1}, r1] +
        128*HPL[{2, -1}, r1] - 232*HPL[{2, 1}, r1] + 8*Zeta[3])) +
    HPL[{0}, r1]^2*(-1296*HPL[{-4}, r1]*HPL[{1}, r1] -
      (234*HPL[{1}, r1]^5)/5 + HPL[{1}, r1]^3*((560*Pi^2)/9 +
        (176*HPL[{2}, r1])/3) - (40*Pi^2*HPL[{3}, r1])/3 -
      12600*HPL[{5}, r1] + 2912*HPL[{-4, -1}, r1] - 2300*HPL[{-4, 1}, r1] -
      452*HPL[{-3, -2}, r1] - 12*HPL[{-3, 2}, r1] +
      (92*Pi^2*HPL[{-2, -1}, r1])/3 - (80*Pi^2*HPL[{-2, 1}, r1])/3 -
      (80*Pi^2*HPL[{2, -1}, r1])/3 - (112*Pi^2*HPL[{2, 1}, r1])/3 +
      736*HPL[{3, -2}, r1] - 232*HPL[{3, 2}, r1] - 2300*HPL[{4, -1}, r1] +
      1536*HPL[{4, 1}, r1] + 1272*HPL[{-3, -1, -1}, r1] -
      992*HPL[{-3, -1, 1}, r1] - 800*HPL[{-3, 1, -1}, r1] +
      596*HPL[{-3, 1, 1}, r1] - 164*HPL[{-2, -2, -1}, r1] -
      96*HPL[{-2, -2, 1}, r1] + 560*HPL[{2, -2, -1}, r1] -
      20*HPL[{2, -2, 1}, r1] + 96*HPL[{2, -1, -2}, r1] -
      20*HPL[{2, 1, -2}, r1] + HPL[{1}, r1]*((632*Pi^4)/45 -
        (232*Pi^2*HPL[{2}, r1])/3 + 96*HPL[{2}, r1]^2 + 1568*HPL[{4}, r1] -
        488*HPL[{-3, -1}, r1] + 744*HPL[{-3, 1}, r1] + 120*HPL[{2, -2}, r1] +
        744*HPL[{3, -1}, r1] - 880*HPL[{3, 1}, r1] -
        120*HPL[{-2, -1, -1}, r1] + 176*HPL[{-2, -1, 1}, r1] +
        176*HPL[{-2, 1, -1}, r1] - 224*HPL[{-2, 1, 1}, r1] +
        176*HPL[{2, -1, -1}, r1] - 224*HPL[{2, -1, 1}, r1] -
        224*HPL[{2, 1, -1}, r1] + 352*HPL[{2, 1, 1}, r1]) -
      20*HPL[{2, 2, -1}, r1] - 608*HPL[{3, -1, -1}, r1] +
      596*HPL[{3, -1, 1}, r1] + 596*HPL[{3, 1, -1}, r1] -
      616*HPL[{3, 1, 1}, r1] + 784*HPL[{-2, -1, -1, -1}, r1] -
      568*HPL[{-2, -1, -1, 1}, r1] - 568*HPL[{-2, -1, 1, -1}, r1] +
      280*HPL[{-2, -1, 1, 1}, r1] - 568*HPL[{-2, 1, -1, -1}, r1] +
      280*HPL[{-2, 1, -1, 1}, r1] + 280*HPL[{-2, 1, 1, -1}, r1] -
      240*HPL[{-2, 1, 1, 1}, r1] - 568*HPL[{2, -1, -1, -1}, r1] +
      280*HPL[{2, -1, -1, 1}, r1] + 280*HPL[{2, -1, 1, -1}, r1] -
      240*HPL[{2, -1, 1, 1}, r1] + 280*HPL[{2, 1, -1, -1}, r1] -
      240*HPL[{2, 1, -1, 1}, r1] - 240*HPL[{2, 1, 1, -1}, r1] +
      224*HPL[{2, 1, 1, 1}, r1] + HPL[{1}, r1]^2*(-420*HPL[{3}, r1] +
        216*HPL[{-2, -1}, r1] - 216*HPL[{-2, 1}, r1] - 216*HPL[{2, -1}, r1] +
        288*HPL[{2, 1}, r1] - 110*Zeta[3]) + HPL[{2}, r1]*
       (1608*HPL[{3}, r1] - 576*HPL[{-2, -1}, r1] + 464*HPL[{-2, 1}, r1] +
        464*HPL[{2, -1}, r1] - 848*HPL[{2, 1}, r1] + 76*Zeta[3])) +
    HPL[{-1}, r1]*(8*HPL[{0}, r1]^6 + 36*HPL[{0}, r1]^5*HPL[{1}, r1] +
      HPL[{0}, r1]^4*((8*Pi^2)/3 + 42*HPL[{1}, r1]^2 + 80*HPL[{2}, r1]) -
      40*HPL[{3}, r1]^2 - 16*HPL[{-2, -1}, r1]^2 - 32*HPL[{-2, 1}, r1]^2 -
      32*HPL[{2, -1}, r1]^2 - 64*HPL[{2, 1}, r1]^2 +
      HPL[{-2, -1}, r1]*(32*HPL[{-2, 1}, r1] + 32*HPL[{2, -1}, r1] -
        8*HPL[{2, 1}, r1] - 40*Zeta[3]) + HPL[{2, -1}, r1]*
       (64*HPL[{2, 1}, r1] - 16*Zeta[3]) + HPL[{-2, 1}, r1]*
       (-64*HPL[{2, -1}, r1] + 64*HPL[{2, 1}, r1] - 16*Zeta[3]) +
      HPL[{1}, r1]^3*((-124*HPL[{3}, r1])/3 + (64*HPL[{-2, -1}, r1])/3 -
        24*HPL[{-2, 1}, r1] - 24*HPL[{2, -1}, r1] + 32*HPL[{2, 1}, r1] -
        (16*Zeta[3])/3) + 16*HPL[{2, 1}, r1]*Zeta[3] + 8*Zeta[3]^2 +
      HPL[{0}, r1]^3*((68*HPL[{1}, r1]^3)/3 + HPL[{1}, r1]*
         (8*Pi^2 + 212*HPL[{2}, r1]) - 592*HPL[{3}, r1] +
        232*HPL[{-2, -1}, r1] - 128*HPL[{-2, 1}, r1] - 128*HPL[{2, -1}, r1] -
        20*HPL[{2, 1}, r1] + 28*Zeta[3]) + HPL[{3}, r1]*
       (88*HPL[{-2, -1}, r1] - 64*HPL[{-2, 1}, r1] - 64*HPL[{2, -1}, r1] +
        32*HPL[{2, 1}, r1] + 64*Zeta[3]) + HPL[{1}, r1]*
       ((-68*Pi^2*HPL[{3}, r1])/3 - 720*HPL[{5}, r1] - 24*HPL[{-4, -1}, r1] +
        48*HPL[{-4, 1}, r1] - 128*HPL[{-3, -2}, r1] + 136*HPL[{-3, 2}, r1] +
        (16*Pi^2*HPL[{-2, -1}, r1])/3 - (32*Pi^2*HPL[{-2, 1}, r1])/3 -
        (32*Pi^2*HPL[{2, -1}, r1])/3 + (40*Pi^2*HPL[{2, 1}, r1])/3 +
        136*HPL[{3, -2}, r1] - 128*HPL[{3, 2}, r1] + 48*HPL[{4, -1}, r1] -
        24*HPL[{4, 1}, r1] + 248*HPL[{-3, -1, -1}, r1] -
        200*HPL[{-3, -1, 1}, r1] - 200*HPL[{-3, 1, -1}, r1] +
        216*HPL[{-3, 1, 1}, r1] + 8*HPL[{2, -2, -1}, r1] +
        8*HPL[{2, -2, 1}, r1] + 8*HPL[{2, 1, -2}, r1] +
        8*HPL[{2, 2, -1}, r1] - 200*HPL[{3, -1, -1}, r1] +
        216*HPL[{3, -1, 1}, r1] + 216*HPL[{3, 1, -1}, r1] -
        248*HPL[{3, 1, 1}, r1] + 192*HPL[{-2, -1, -1, -1}, r1] -
        144*HPL[{-2, -1, -1, 1}, r1] - 144*HPL[{-2, -1, 1, -1}, r1] +
        128*HPL[{-2, -1, 1, 1}, r1] - 144*HPL[{-2, 1, -1, -1}, r1] +
        128*HPL[{-2, 1, -1, 1}, r1] + 128*HPL[{-2, 1, 1, -1}, r1] -
        144*HPL[{-2, 1, 1, 1}, r1] - 144*HPL[{2, -1, -1, -1}, r1] +
        128*HPL[{2, -1, -1, 1}, r1] + 128*HPL[{2, -1, 1, -1}, r1] -
        144*HPL[{2, -1, 1, 1}, r1] + 128*HPL[{2, 1, -1, -1}, r1] -
        144*HPL[{2, 1, -1, 1}, r1] - 144*HPL[{2, 1, 1, -1}, r1] +
        192*HPL[{2, 1, 1, 1}, r1] + HPL[{2}, r1]*(128*HPL[{3}, r1] -
          80*Zeta[3]) + (4*Pi^2*Zeta[3])/3) + HPL[{0}, r1]*
       (-720*HPL[{-4}, r1]*HPL[{1}, r1] + (8*HPL[{1}, r1]^5)/5 +
        HPL[{1}, r1]^3*((20*Pi^2)/9 + (124*HPL[{2}, r1])/3) -
        (92*Pi^2*HPL[{3}, r1])/3 - 1536*HPL[{5}, r1] +
        120*HPL[{-4, -1}, r1] + 264*HPL[{-4, 1}, r1] -
        160*HPL[{-3, -2}, r1] + 224*HPL[{-3, 2}, r1] +
        (8*Pi^2*HPL[{-2, -1}, r1])/3 - (32*Pi^2*HPL[{-2, 1}, r1])/3 -
        (32*Pi^2*HPL[{2, -1}, r1])/3 + (28*Pi^2*HPL[{2, 1}, r1])/3 +
        296*HPL[{3, -2}, r1] - 384*HPL[{3, 2}, r1] + 264*HPL[{4, -1}, r1] -
        744*HPL[{4, 1}, r1] + 224*HPL[{-3, -1, -1}, r1] -
        280*HPL[{-3, -1, 1}, r1] - 216*HPL[{-3, 1, -1}, r1] +
        184*HPL[{-3, 1, 1}, r1] - 32*HPL[{-2, -2, -1}, r1] -
        32*HPL[{-2, -2, 1}, r1] + 24*HPL[{2, -2, -1}, r1] +
        8*HPL[{2, -2, 1}, r1] + 32*HPL[{2, -1, -2}, r1] -
        104*HPL[{2, 1, -2}, r1] + HPL[{1}, r1]*((-64*Pi^4)/45 +
          (68*Pi^2*HPL[{2}, r1])/3 - 64*HPL[{2}, r1]^2 + 720*HPL[{4}, r1] -
          232*HPL[{-3, -1}, r1] + 224*HPL[{-3, 1}, r1] +
          224*HPL[{3, -1}, r1] - 232*HPL[{3, 1}, r1] -
          248*HPL[{-2, -1, -1}, r1] + 208*HPL[{-2, -1, 1}, r1] +
          208*HPL[{-2, 1, -1}, r1] - 208*HPL[{-2, 1, 1}, r1] +
          208*HPL[{2, -1, -1}, r1] - 208*HPL[{2, -1, 1}, r1] -
          208*HPL[{2, 1, -1}, r1] + 248*HPL[{2, 1, 1}, r1]) +
        8*HPL[{2, 2, -1}, r1] - 224*HPL[{2, 2, 1}, r1] -
        152*HPL[{3, -1, -1}, r1] + 184*HPL[{3, -1, 1}, r1] +
        184*HPL[{3, 1, -1}, r1] - 624*HPL[{3, 1, 1}, r1] +
        224*HPL[{-2, -1, -1, -1}, r1] - 128*HPL[{-2, -1, -1, 1}, r1] -
        128*HPL[{-2, -1, 1, -1}, r1] + 80*HPL[{-2, -1, 1, 1}, r1] -
        128*HPL[{-2, 1, -1, -1}, r1] + 80*HPL[{-2, 1, -1, 1}, r1] +
        80*HPL[{-2, 1, 1, -1}, r1] - 32*HPL[{-2, 1, 1, 1}, r1] -
        128*HPL[{2, -1, -1, -1}, r1] + 80*HPL[{2, -1, -1, 1}, r1] +
        80*HPL[{2, -1, 1, -1}, r1] - 32*HPL[{2, -1, 1, 1}, r1] +
        80*HPL[{2, 1, -1, -1}, r1] - 32*HPL[{2, 1, -1, 1}, r1] -
        32*HPL[{2, 1, 1, -1}, r1] + 40*HPL[{2, 1, 1, 1}, r1] +
        HPL[{2}, r1]*(464*HPL[{3}, r1] - 88*HPL[{-2, -1}, r1] +
          64*HPL[{-2, 1}, r1] + 64*HPL[{2, -1}, r1] - 32*HPL[{2, 1}, r1] -
          112*Zeta[3]) + (16*Pi^2*Zeta[3])/3 + HPL[{1}, r1]^2*
         (-104*HPL[{3}, r1] + 36*HPL[{-2, -1}, r1] - 48*HPL[{-2, 1}, r1] -
          48*HPL[{2, -1}, r1] + 84*HPL[{2, 1}, r1] + 12*Zeta[3])) +
      HPL[{0}, r1]^2*((-64*Pi^4)/45 - 1392*HPL[{-4}, r1] + 7*HPL[{1}, r1]^4 +
        (92*Pi^2*HPL[{2}, r1])/3 - 232*HPL[{2}, r1]^2 +
        HPL[{1}, r1]^2*(10*Pi^2 + 104*HPL[{2}, r1]) + 1536*HPL[{4}, r1] -
        440*HPL[{-3, -1}, r1] + 184*HPL[{-3, 1}, r1] - 72*HPL[{2, -2}, r1] +
        184*HPL[{3, -1}, r1] - 24*HPL[{3, 1}, r1] -
        320*HPL[{-2, -1, -1}, r1] + 176*HPL[{-2, -1, 1}, r1] +
        176*HPL[{-2, 1, -1}, r1] - 64*HPL[{-2, 1, 1}, r1] +
        176*HPL[{2, -1, -1}, r1] - 64*HPL[{2, -1, 1}, r1] -
        64*HPL[{2, 1, -1}, r1] - 48*HPL[{2, 1, 1}, r1] +
        HPL[{1}, r1]*(-452*HPL[{3}, r1] + 192*HPL[{-2, -1}, r1] -
          200*HPL[{-2, 1}, r1] - 200*HPL[{2, -1}, r1] + 256*HPL[{2, 1}, r1] +
          48*Zeta[3]))) + HPL[{2}, r1]*((376*Pi^2*HPL[{3}, r1])/3 +
      2528*HPL[{5}, r1] - 8*HPL[{-4, -1}, r1] - 48*HPL[{-4, 1}, r1] +
      160*HPL[{-3, -2}, r1] - 384*HPL[{-3, 2}, r1] - 240*HPL[{3, -2}, r1] +
      448*HPL[{3, 2}, r1] - 48*HPL[{4, -1}, r1] - 328*HPL[{-3, -1, -1}, r1] -
      16*HPL[{-3, -1, 1}, r1] - 16*HPL[{-3, 1, -1}, r1] +
      160*HPL[{-3, 1, 1}, r1] - 16*HPL[{3, -1, -1}, r1] +
      160*HPL[{3, -1, 1}, r1] + 160*HPL[{3, 1, -1}, r1] -
      352*HPL[{3, 1, 1}, r1] + (76*Pi^2*Zeta[3])/3 - 64*Zeta[5]) +
    HPL[{1}, r1]^2*((104*Pi^2*HPL[{3}, r1])/3 - 720*HPL[{5}, r1] +
      780*HPL[{-4, -1}, r1] - 780*HPL[{-4, 1}, r1] + 128*HPL[{-3, -2}, r1] -
      116*HPL[{-3, 2}, r1] + (40*Pi^2*HPL[{-2, -1}, r1])/3 +
      (4*Pi^2*HPL[{-2, 1}, r1])/3 + (4*Pi^2*HPL[{2, -1}, r1])/3 -
      12*Pi^2*HPL[{2, 1}, r1] - 128*HPL[{3, -2}, r1] + 128*HPL[{3, 2}, r1] -
      780*HPL[{4, -1}, r1] + 864*HPL[{4, 1}, r1] +
      204*HPL[{-3, -1, -1}, r1] - 192*HPL[{-3, -1, 1}, r1] -
      192*HPL[{-3, 1, -1}, r1] + 228*HPL[{-3, 1, 1}, r1] +
      12*HPL[{2, -2, 1}, r1] + 12*HPL[{2, 1, -2}, r1] +
      12*HPL[{2, 2, -1}, r1] - 192*HPL[{3, -1, -1}, r1] +
      228*HPL[{3, -1, 1}, r1] + 228*HPL[{3, 1, -1}, r1] -
      280*HPL[{3, 1, 1}, r1] + 144*HPL[{-2, -1, -1, -1}, r1] -
      120*HPL[{-2, -1, -1, 1}, r1] - 120*HPL[{-2, -1, 1, -1}, r1] +
      120*HPL[{-2, -1, 1, 1}, r1] - 120*HPL[{-2, 1, -1, -1}, r1] +
      120*HPL[{-2, 1, -1, 1}, r1] + 120*HPL[{-2, 1, 1, -1}, r1] -
      144*HPL[{-2, 1, 1, 1}, r1] - 120*HPL[{2, -1, -1, -1}, r1] +
      120*HPL[{2, -1, -1, 1}, r1] + 120*HPL[{2, -1, 1, -1}, r1] -
      144*HPL[{2, -1, 1, 1}, r1] + 120*HPL[{2, 1, -1, -1}, r1] -
      144*HPL[{2, 1, -1, 1}, r1] - 144*HPL[{2, 1, 1, -1}, r1] +
      192*HPL[{2, 1, 1, 1}, r1] - 22*Pi^2*Zeta[3] +
      HPL[{2}, r1]*(-128*HPL[{3}, r1] + 28*Zeta[3]) - 64*Zeta[5]) +
    HPL[{-2}, r1]*((-248*HPL[{0}, r1]^5)/3 - 196*HPL[{0}, r1]^4*
       HPL[{1}, r1] + HPL[{0}, r1]^3*(16*Pi^2 - 138*HPL[{1}, r1]^2 +
        640*HPL[{2}, r1]) - (176*Pi^2*HPL[{3}, r1])/3 - 2016*HPL[{5}, r1] -
      8*HPL[{-4, -1}, r1] - 24*HPL[{-4, 1}, r1] - 176*HPL[{-3, -2}, r1] +
      104*HPL[{-3, 2}, r1] - (32*Pi^2*HPL[{2, -1}, r1])/3 +
      36*Pi^2*HPL[{2, 1}, r1] + 176*HPL[{3, -2}, r1] - 72*HPL[{3, 2}, r1] -
      24*HPL[{4, -1}, r1] + 192*HPL[{4, 1}, r1] + 192*HPL[{-3, -1, -1}, r1] -
      144*HPL[{-3, -1, 1}, r1] - 144*HPL[{-3, 1, -1}, r1] +
      176*HPL[{-3, 1, 1}, r1] + 48*HPL[{2, -2, -1}, r1] +
      16*HPL[{2, -2, 1}, r1] + 32*HPL[{2, 1, -2}, r1] +
      16*HPL[{2, 2, -1}, r1] + 64*HPL[{2, 2, 1}, r1] -
      144*HPL[{3, -1, -1}, r1] + 176*HPL[{3, -1, 1}, r1] +
      176*HPL[{3, 1, -1}, r1] - 112*HPL[{3, 1, 1}, r1] -
      96*HPL[{2, 1, -1, 1}, r1] - 96*HPL[{2, 1, 1, -1}, r1] +
      120*HPL[{2, 1, 1, 1}, r1] + HPL[{0}, r1]*((-88*Pi^4)/45 -
        1776*HPL[{-4}, r1] - 19*HPL[{1}, r1]^4 + HPL[{1}, r1]^2*
         (22*Pi^2 - 128*HPL[{2}, r1]) + (176*Pi^2*HPL[{2}, r1])/3 -
        36*HPL[{2}, r1]^2 + 2016*HPL[{4}, r1] - 344*HPL[{-3, -1}, r1] +
        232*HPL[{-3, 1}, r1] - 72*HPL[{2, -2}, r1] + 232*HPL[{3, -1}, r1] -
        336*HPL[{3, 1}, r1] - 312*HPL[{-2, -1, -1}, r1] +
        96*HPL[{-2, -1, 1}, r1] + 96*HPL[{-2, 1, -1}, r1] -
        176*HPL[{-2, 1, 1}, r1] + 96*HPL[{2, -1, -1}, r1] -
        176*HPL[{2, -1, 1}, r1] - 176*HPL[{2, 1, -1}, r1] +
        304*HPL[{2, 1, 1}, r1] + HPL[{1}, r1]*(200*HPL[{3}, r1] -
          128*HPL[{-2, 1}, r1] - 64*HPL[{2, -1}, r1] + 88*HPL[{2, 1}, r1] -
          80*Zeta[3])) + HPL[{2}, r1]*(72*HPL[{3}, r1] - 56*Zeta[3]) +
      HPL[{1}, r1]^2*(128*HPL[{3}, r1] - 12*HPL[{2, 1}, r1] - 20*Zeta[3]) +
      HPL[{0}, r1]^2*(-44*HPL[{1}, r1]^3 + HPL[{1}, r1]*
         ((112*Pi^2)/3 - 200*HPL[{2}, r1]) - 1312*HPL[{3}, r1] +
        352*HPL[{-2, -1}, r1] - 208*HPL[{-2, 1}, r1] - 304*HPL[{2, -1}, r1] +
        468*HPL[{2, 1}, r1] - 20*Zeta[3]) - (52*Pi^2*Zeta[3])/3 +
      HPL[{-1}, r1]^2*(-28*HPL[{0}, r1]^3 - 32*HPL[{0}, r1]^2*HPL[{1}, r1] +
        HPL[{0}, r1]*((8*Pi^2)/3 - 16*HPL[{1}, r1]^2 - 16*HPL[{2}, r1]) +
        16*HPL[{3}, r1] - 8*HPL[{2, 1}, r1] + 4*Zeta[3]) +
      HPL[{-1}, r1]*(-108*HPL[{0}, r1]^4 - 180*HPL[{0}, r1]^3*HPL[{1}, r1] +
        HPL[{0}, r1]^2*((-44*Pi^2)/3 - 80*HPL[{1}, r1]^2 +
          432*HPL[{2}, r1]) + HPL[{1}, r1]*(-136*HPL[{3}, r1] -
          8*HPL[{2, 1}, r1] + 80*Zeta[3]) + HPL[{0}, r1]*
         (-36*HPL[{1}, r1]^3 + HPL[{1}, r1]*((-56*Pi^2)/3 +
            136*HPL[{2}, r1]) - 432*HPL[{3}, r1] + 120*HPL[{-2, -1}, r1] -
          48*HPL[{-2, 1}, r1] - 80*HPL[{2, -1}, r1] + 64*HPL[{2, 1}, r1] +
          96*Zeta[3])) + 64*Zeta[5]) + HPL[{0}, r1]*
     ((-146*Pi^6)/315 - 25520*HPL[{-6}, r1] - (248*HPL[{1}, r1]^6)/15 -
      (188*Pi^2*HPL[{2}, r1]^2)/3 + (224*HPL[{2}, r1]^3)/3 +
      HPL[{1}, r1]^4*(39*Pi^2 + (70*HPL[{2}, r1])/3) +
      HPL[{-4}, r1]*(-244*Pi^2 - 648*HPL[{1}, r1]^2 + 2160*HPL[{2}, r1]) -
      688*HPL[{3}, r1]^2 + 292*Pi^2*HPL[{4}, r1] + 27120*HPL[{6}, r1] -
      6528*HPL[{-5, -1}, r1] + 3440*HPL[{-5, 1}, r1] +
      744*HPL[{-4, -2}, r1] - 400*HPL[{-4, 2}, r1] -
      60*Pi^2*HPL[{-3, -1}, r1] + (236*Pi^2*HPL[{-3, 1}, r1])/3 +
      8*HPL[{-2, -1}, r1]^2 - 16*HPL[{-2, 1}, r1]^2 +
      (20*Pi^2*HPL[{2, -2}, r1])/3 - 16*HPL[{2, -1}, r1]^2 -
      48*HPL[{2, 1}, r1]^2 - 560*HPL[{3, -3}, r1] +
      (236*Pi^2*HPL[{3, -1}, r1])/3 - (80*Pi^2*HPL[{3, 1}, r1])/3 -
      2496*HPL[{4, -2}, r1] + 384*HPL[{4, 2}, r1] + 3440*HPL[{5, -1}, r1] -
      3456*HPL[{5, 1}, r1] - 2376*HPL[{-4, -1, -1}, r1] +
      1792*HPL[{-4, -1, 1}, r1] + 1792*HPL[{-4, 1, -1}, r1] -
      1944*HPL[{-4, 1, 1}, r1] + 632*HPL[{-3, -2, -1}, r1] +
      24*HPL[{-3, -2, 1}, r1] + 144*HPL[{-3, -1, -2}, r1] -
      232*HPL[{-3, -1, 2}, r1] + 16*HPL[{-3, 1, -2}, r1] +
      88*HPL[{-3, 1, 2}, r1] + 24*HPL[{-3, 2, -1}, r1] -
      176*HPL[{-3, 2, 1}, r1] - 20*Pi^2*HPL[{-2, -1, -1}, r1] +
      (128*Pi^2*HPL[{-2, -1, 1}, r1])/3 + (128*Pi^2*HPL[{-2, 1, -1}, r1])/3 -
      (8*Pi^2*HPL[{-2, 1, 1}, r1])/3 + 128*HPL[{2, -2, -2}, r1] +
      (128*Pi^2*HPL[{2, -1, -1}, r1])/3 - (8*Pi^2*HPL[{2, -1, 1}, r1])/3 -
      (8*Pi^2*HPL[{2, 1, -1}, r1])/3 + HPL[{2}, r1]*((328*Pi^4)/45 -
        2528*HPL[{4}, r1] + 584*HPL[{-3, -1}, r1] - 720*HPL[{-3, 1}, r1] -
        168*HPL[{2, -2}, r1] - 720*HPL[{3, -1}, r1] + 896*HPL[{3, 1}, r1] +
        400*HPL[{-2, -1, -1}, r1] - 160*HPL[{-2, -1, 1}, r1] -
        160*HPL[{-2, 1, -1}, r1] + 240*HPL[{-2, 1, 1}, r1] -
        160*HPL[{2, -1, -1}, r1] + 240*HPL[{2, -1, 1}, r1] +
        240*HPL[{2, 1, -1}, r1] - 416*HPL[{2, 1, 1}, r1]) -
      (184*Pi^2*HPL[{2, 1, 1}, r1])/3 + HPL[{1}, r1]^2*
       ((68*Pi^4)/5 - (104*Pi^2*HPL[{2}, r1])/3 + 64*HPL[{2}, r1]^2 +
        720*HPL[{4}, r1] - 524*HPL[{-3, -1}, r1] + 548*HPL[{-3, 1}, r1] +
        12*HPL[{2, -2}, r1] + 548*HPL[{3, -1}, r1] - 608*HPL[{3, 1}, r1] -
        204*HPL[{-2, -1, -1}, r1] + 192*HPL[{-2, -1, 1}, r1] +
        192*HPL[{-2, 1, -1}, r1] - 216*HPL[{-2, 1, 1}, r1] +
        192*HPL[{2, -1, -1}, r1] - 216*HPL[{2, -1, 1}, r1] -
        216*HPL[{2, 1, -1}, r1] + 280*HPL[{2, 1, 1}, r1]) +
      24*HPL[{2, 2, -2}, r1] - 1000*HPL[{3, -2, -1}, r1] -
      128*HPL[{3, -2, 1}, r1] + 16*HPL[{3, -1, -2}, r1] +
      88*HPL[{3, -1, 2}, r1] - 56*HPL[{3, 1, -2}, r1] -
      16*HPL[{3, 1, 2}, r1] - 128*HPL[{3, 2, -1}, r1] +
      240*HPL[{3, 2, 1}, r1] + 1792*HPL[{4, -1, -1}, r1] -
      1944*HPL[{4, -1, 1}, r1] - 1944*HPL[{4, 1, -1}, r1] +
      2160*HPL[{4, 1, 1}, r1] - 1584*HPL[{-3, -1, -1, -1}, r1] +
      904*HPL[{-3, -1, -1, 1}, r1] + 904*HPL[{-3, -1, 1, -1}, r1] -
      616*HPL[{-3, -1, 1, 1}, r1] + 904*HPL[{-3, 1, -1, -1}, r1] -
      616*HPL[{-3, 1, -1, 1}, r1] - 616*HPL[{-3, 1, 1, -1}, r1] +
      552*HPL[{-3, 1, 1, 1}, r1] + 48*HPL[{-2, -2, -1, -1}, r1] -
      96*HPL[{-2, 1, -2, -1}, r1] - 648*HPL[{2, -2, -1, -1}, r1] +
      40*HPL[{2, -2, -1, 1}, r1] + 40*HPL[{2, -2, 1, -1}, r1] -
      8*HPL[{2, -2, 1, 1}, r1] - 96*HPL[{2, -1, -2, -1}, r1] +
      40*HPL[{2, 1, -2, -1}, r1] - 8*HPL[{2, 1, -2, 1}, r1] +
      8*HPL[{2, 1, 1, -2}, r1] - 8*HPL[{2, 1, 2, -1}, r1] +
      40*HPL[{2, 2, -1, -1}, r1] - 8*HPL[{2, 2, -1, 1}, r1] -
      8*HPL[{2, 2, 1, -1}, r1] + 904*HPL[{3, -1, -1, -1}, r1] -
      616*HPL[{3, -1, -1, 1}, r1] - 616*HPL[{3, -1, 1, -1}, r1] +
      552*HPL[{3, -1, 1, 1}, r1] - 616*HPL[{3, 1, -1, -1}, r1] +
      552*HPL[{3, 1, -1, 1}, r1] + 552*HPL[{3, 1, 1, -1}, r1] -
      544*HPL[{3, 1, 1, 1}, r1] - 648*HPL[{-2, -1, -1, -1, -1}, r1] +
      720*HPL[{-2, -1, -1, -1, 1}, r1] + 720*HPL[{-2, -1, -1, 1, -1}, r1] -
      384*HPL[{-2, -1, -1, 1, 1}, r1] + 720*HPL[{-2, -1, 1, -1, -1}, r1] -
      384*HPL[{-2, -1, 1, -1, 1}, r1] - 384*HPL[{-2, -1, 1, 1, -1}, r1] +
      304*HPL[{-2, -1, 1, 1, 1}, r1] + 720*HPL[{-2, 1, -1, -1, -1}, r1] -
      384*HPL[{-2, 1, -1, -1, 1}, r1] - 384*HPL[{-2, 1, -1, 1, -1}, r1] +
      304*HPL[{-2, 1, -1, 1, 1}, r1] - 384*HPL[{-2, 1, 1, -1, -1}, r1] +
      304*HPL[{-2, 1, 1, -1, 1}, r1] + 304*HPL[{-2, 1, 1, 1, -1}, r1] -
      288*HPL[{-2, 1, 1, 1, 1}, r1] + 720*HPL[{2, -1, -1, -1, -1}, r1] -
      384*HPL[{2, -1, -1, -1, 1}, r1] - 384*HPL[{2, -1, -1, 1, -1}, r1] +
      304*HPL[{2, -1, -1, 1, 1}, r1] - 384*HPL[{2, -1, 1, -1, -1}, r1] +
      304*HPL[{2, -1, 1, -1, 1}, r1] + 304*HPL[{2, -1, 1, 1, -1}, r1] -
      288*HPL[{2, -1, 1, 1, 1}, r1] - 384*HPL[{2, 1, -1, -1, -1}, r1] +
      304*HPL[{2, 1, -1, -1, 1}, r1] + 304*HPL[{2, 1, -1, 1, -1}, r1] -
      288*HPL[{2, 1, -1, 1, 1}, r1] + 304*HPL[{2, 1, 1, -1, -1}, r1] -
      288*HPL[{2, 1, 1, -1, 1}, r1] - 288*HPL[{2, 1, 1, 1, -1}, r1] +
      288*HPL[{2, 1, 1, 1, 1}, r1] + HPL[{-2, -1}, r1]*
       (112*HPL[{-2, 1}, r1] + 112*HPL[{2, -1}, r1] - 168*HPL[{2, 1}, r1] -
        120*Zeta[3]) + HPL[{1}, r1]^3*((-176*HPL[{3}, r1])/3 +
        (56*HPL[{-2, -1}, r1])/3 - 24*HPL[{-2, 1}, r1] -
        24*HPL[{2, -1}, r1] + (136*HPL[{2, 1}, r1])/3 - (8*Zeta[3])/3) +
      128*HPL[{2, 1}, r1]*Zeta[3] - 16*Zeta[3]^2 + HPL[{2, -1}, r1]*
       (64*HPL[{2, 1}, r1] + 48*Zeta[3]) + HPL[{-2, 1}, r1]*
       (-32*HPL[{2, -1}, r1] + 64*HPL[{2, 1}, r1] + 48*Zeta[3]) +
      HPL[{3}, r1]*(576*HPL[{-2, -1}, r1] - 464*HPL[{-2, 1}, r1] -
        464*HPL[{2, -1}, r1] + 848*HPL[{2, 1}, r1] + 56*Zeta[3]) +
      HPL[{1}, r1]*((232*Pi^2*HPL[{3}, r1])/3 - 1568*HPL[{5}, r1] +
        424*HPL[{-4, -1}, r1] - 264*HPL[{-4, 1}, r1] - 32*HPL[{-3, -2}, r1] +
        240*HPL[{-3, 2}, r1] + (56*Pi^2*HPL[{-2, -1}, r1])/3 -
        (40*Pi^2*HPL[{-2, 1}, r1])/3 - (40*Pi^2*HPL[{2, -1}, r1])/3 +
        120*HPL[{3, -2}, r1] - 320*HPL[{3, 2}, r1] - 264*HPL[{4, -1}, r1] +
        240*HPL[{4, 1}, r1] + 120*HPL[{-3, -1, -1}, r1] +
        72*HPL[{-3, -1, 1}, r1] - 56*HPL[{-3, 1, -1}, r1] -
        16*HPL[{-3, 1, 1}, r1] + 64*HPL[{-2, -2, 1}, r1] -
        8*HPL[{2, -2, -1}, r1] - 48*HPL[{2, -2, 1}, r1] -
        64*HPL[{2, -1, -2}, r1] + 144*HPL[{2, 1, -2}, r1] -
        48*HPL[{2, 2, -1}, r1] + 256*HPL[{2, 2, 1}, r1] -
        184*HPL[{3, -1, -1}, r1] - 16*HPL[{3, -1, 1}, r1] -
        16*HPL[{3, 1, -1}, r1] + 416*HPL[{3, 1, 1}, r1] -
        96*HPL[{-2, -1, -1, 1}, r1] - 96*HPL[{-2, -1, 1, -1}, r1] +
        112*HPL[{-2, -1, 1, 1}, r1] - 96*HPL[{-2, 1, -1, -1}, r1] +
        112*HPL[{-2, 1, -1, 1}, r1] + 112*HPL[{-2, 1, 1, -1}, r1] -
        144*HPL[{-2, 1, 1, 1}, r1] - 96*HPL[{2, -1, -1, -1}, r1] +
        112*HPL[{2, -1, -1, 1}, r1] + 112*HPL[{2, -1, 1, -1}, r1] -
        144*HPL[{2, -1, 1, 1}, r1] + 112*HPL[{2, 1, -1, -1}, r1] -
        144*HPL[{2, 1, -1, 1}, r1] - 144*HPL[{2, 1, 1, -1}, r1] +
        272*HPL[{2, 1, 1, 1}, r1] + HPL[{2}, r1]*(-192*HPL[{3}, r1] -
          24*HPL[{-2, -1}, r1] + 128*HPL[{-2, 1}, r1] +
          128*HPL[{2, -1}, r1] - 256*HPL[{2, 1}, r1] + 184*Zeta[3]) -
        (64*(2*Pi^2*Zeta[3] + 3*Zeta[5]))/3))

gHPL[4, {0, 1}, {-1, 1, 1}] = 8*HPL[{-2, 1}, r1]^2 + 8*HPL[{2, -1}, r1]^2 +
    (7*HPL[{-1}, r1]^5*HPL[{0}, r1]*(-1 + R[2, 3, 4]))/30 -
    (43*HPL[{-1}, r1]^4*HPL[{0}, r1]^2*(-1 + R[2, 3, 4]))/12 +
    16*HPL[{2, 1}, r1]^2*(1 + R[2, 3, 4]) + HPL[{-5}, r1]*
     (HPL[{-1}, r1]*(604 - 48*R[2, 3, 4] - 768*R[2, 3, 5]) +
      4*HPL[{0}, r1]*(98 + 7*R[2, 3, 4] - 144*R[2, 3, 5]) +
      24*HPL[{1}, r1]*(22 + 7*R[2, 3, 4] - 52*R[2, 3, 5])) +
    HPL[{0}, r1]^4*(HPL[{2}, r1]*(188/3 - (5*R[2, 3, 4])/3 - 52*R[2, 3, 5]) +
      2*HPL[{1}, r1]^2*(-7 + 9*R[2, 3, 4] - 4*R[2, 3, 5]) -
      (14*Pi^2*(R[2, 3, 4] - R[2, 3, 5]))/3) +
    (4*HPL[{0}, r1]^5*HPL[{1}, r1]*(-11 + 16*R[2, 3, 4] - 10*R[2, 3, 5]))/3 +
    4*HPL[{-2, -1}, r1]^2*(2 + 3*R[2, 3, 4] - 4*R[2, 3, 5]) -
    32*HPL[{3}, r1]^2*(1 + R[2, 3, 4] - 2*R[2, 3, 5]) +
    (20*HPL[{0}, r1]^6*(R[2, 3, 4] - R[2, 3, 5]))/3 +
    HPL[{-3}, r1]^2*(-42 + 10*R[2, 3, 4] + 36*R[2, 3, 5]) +
    HPL[{-2}, r1]^2*(HPL[{0}, r1]^2*(14 + 43*R[2, 3, 4] - 38*R[2, 3, 5]) +
      HPL[{0}, r1]*HPL[{1}, r1]*(24*R[2, 3, 4] - 2*(17 + R[2, 3, 5]))) +
    2*HPL[{2, 1}, r1]*(11 - 24*R[2, 3, 4] + 12*R[2, 3, 5])*Zeta[3] +
    8*(R[2, 3, 4] - R[2, 3, 5])*Zeta[3]^2 + HPL[{2, -1}, r1]*
     (-8*HPL[{2, 1}, r1]*(3 + 2*R[2, 3, 4]) +
      4*(-7 + 12*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3]) +
    HPL[{-2, 1}, r1]*(16*HPL[{2, -1}, r1] - 8*HPL[{2, 1}, r1]*
       (3 + 2*R[2, 3, 4]) + 4*(-7 + 12*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]^3*(HPL[{-2, -1}, r1]*(8 + (311*R[2, 3, 4])/3 -
        (356*R[2, 3, 5])/3) + HPL[{2, 1}, r1]*(-4 + 106*R[2, 3, 4] -
        92*R[2, 3, 5]) + (2*HPL[{1}, r1]^3*(-4 + 13*R[2, 3, 4] -
         18*R[2, 3, 5]))/3 + 4*HPL[{-2, 1}, r1]*(4 - 27*R[2, 3, 4] +
        31*R[2, 3, 5]) + 4*HPL[{2, -1}, r1]*(4 - 27*R[2, 3, 4] +
        31*R[2, 3, 5]) + (HPL[{3}, r1]*(-532 - 47*R[2, 3, 4] +
         660*R[2, 3, 5]))/3 + HPL[{1}, r1]*
       (HPL[{2}, r1]*(56 + 40*R[2, 3, 4] - 164*R[2, 3, 5]) +
        (2*Pi^2*(-21 + R[2, 3, 4] + 40*R[2, 3, 5]))/3) +
      32*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) +
    HPL[{-1}, r1]^3*((HPL[{0}, r1]^3*(-25 + 28*R[2, 3, 4] - 6*R[2, 3, 5]))/
       3 + HPL[{0}, r1]^2*HPL[{1}, r1]*(6 - 4*R[2, 3, 4] - 4*R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(6 - 4*R[2, 3, 4] - 4*R[2, 3, 5]) -
      2*HPL[{-2, -1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(-6 + 4*R[2, 3, 4] + 4*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(-6 + 4*R[2, 3, 4] + 4*R[2, 3, 5]) +
      (4*HPL[{3}, r1]*(-13 + 11*R[2, 3, 4] + 4*R[2, 3, 5]))/3 +
      (HPL[{-2}, r1]*HPL[{0}, r1]*(-53 + 45*R[2, 3, 4] + 16*R[2, 3, 5]))/3 +
      HPL[{0}, r1]*(HPL[{1}, r1]^2*(3 - 2*R[2, 3, 4] - 2*R[2, 3, 5]) -
        (4*HPL[{2}, r1]*(-13 + 11*R[2, 3, 4] + 4*R[2, 3, 5]))/3 +
        (Pi^2*(-9 + 5*R[2, 3, 4] + 8*R[2, 3, 5]))/9) +
      ((11 - 12*R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[3])/3) +
    HPL[{3}, r1]*(14*HPL[{2, 1}, r1]*(-8 + R[2, 3, 4]) -
      8*HPL[{-2, 1}, r1]*(3*R[2, 3, 4] + 4*(-3 + R[2, 3, 5])) -
      8*HPL[{2, -1}, r1]*(3*R[2, 3, 4] + 4*(-3 + R[2, 3, 5])) +
      HPL[{-2, -1}, r1]*(-58 + 14*R[2, 3, 4] + 92*R[2, 3, 5]) -
      2*(-27 + 17*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) +
    HPL[{1}, r1]^3*(HPL[{-2, -1}, r1]*(4 + (38*R[2, 3, 4])/3 -
        36*R[2, 3, 5]) - (8*HPL[{3}, r1]*(4 + 7*R[2, 3, 4] - 21*R[2, 3, 5]))/
       3 + 20*HPL[{2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(-16*R[2, 3, 4] + 40*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(-16*R[2, 3, 4] + 40*R[2, 3, 5]) +
      (2*(1 - 4*R[2, 3, 4] + 6*R[2, 3, 5])*Zeta[3])/3) +
    HPL[{-2, -1}, r1]*(2*HPL[{2, 1}, r1]*(9 + 8*R[2, 3, 4] + 4*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(-12*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(-12*R[2, 3, 4] + 8*R[2, 3, 5]) -
      2*(-14 + 17*R[2, 3, 4] + 8*R[2, 3, 5])*Zeta[3]) +
    HPL[{-3}, r1]*(HPL[{1}, r1]*(HPL[{2}, r1]*(30*R[2, 3, 4] +
          8*(-7 + R[2, 3, 5])) + (Pi^2*(57 + 13*R[2, 3, 4] - 116*R[2, 3, 5]))/
         3) + HPL[{-1}, r1]^2*(HPL[{1}, r1]*(29 - 6*R[2, 3, 4] -
          52*R[2, 3, 5]) + HPL[{0}, r1]*(-30 + 54*R[2, 3, 4] -
          38*R[2, 3, 5])) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (222 + 103*R[2, 3, 4] - 610*R[2, 3, 5]) + HPL[{0}, r1]^3*
       (200 + 17*R[2, 3, 4] - 288*R[2, 3, 5]) +
      HPL[{3}, r1]*(70 + 34*R[2, 3, 4] - 108*R[2, 3, 5]) +
      HPL[{1}, r1]^3*(38/3 + 13*R[2, 3, 4] - 54*R[2, 3, 5]) +
      (HPL[{-1}, r1]^3*(53 - 45*R[2, 3, 4] - 16*R[2, 3, 5]))/3 -
      4*HPL[{2, 1}, r1]*(-25 + 4*R[2, 3, 4] + 2*R[2, 3, 5]) +
      4*HPL[{-2, 1}, r1]*(-25 + 11*R[2, 3, 4] + 6*R[2, 3, 5]) +
      4*HPL[{2, -1}, r1]*(-25 + 11*R[2, 3, 4] + 6*R[2, 3, 5]) -
      2*HPL[{-2, -1}, r1]*(-49 + 8*R[2, 3, 4] + 66*R[2, 3, 5]) +
      HPL[{-1}, r1]*(HPL[{0}, r1]^2*(334 - 49*R[2, 3, 4] - 372*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(57 + R[2, 3, 4] - 108*R[2, 3, 5]) +
        HPL[{0}, r1]*HPL[{1}, r1]*(82 - 4*R[2, 3, 4] - 96*R[2, 3, 5]) +
        HPL[{2}, r1]*(94 - 22*R[2, 3, 4] - 72*R[2, 3, 5]) +
        64*HPL[{-2}, r1]*(-1 + 2*R[2, 3, 5]) -
        (4*Pi^2*(-6 + R[2, 3, 4] + 7*R[2, 3, 5]))/3) +
      HPL[{-2}, r1]*(HPL[{1}, r1]*(68 - 48*R[2, 3, 4] + 4*R[2, 3, 5]) +
        HPL[{0}, r1]*(-28 - 86*R[2, 3, 4] + 76*R[2, 3, 5])) +
      HPL[{0}, r1]*(HPL[{2}, r1]*(44 + 56*R[2, 3, 4] - 48*R[2, 3, 5]) -
        (2*Pi^2*(-27 + 8*R[2, 3, 4] + 29*R[2, 3, 5]))/3 +
        HPL[{1}, r1]^2*(41*R[2, 3, 4] - 7*(3 + 8*R[2, 3, 5]))) +
      2*(-31 + 19*R[2, 3, 4] + 10*R[2, 3, 5])*Zeta[3]) +
    HPL[{-2}, r1]*(HPL[{0}, r1]^4*(-208/3 - (23*R[2, 3, 4])/3 +
        96*R[2, 3, 5]) + HPL[{0}, r1]^3*HPL[{1}, r1]*(-46 - 47*R[2, 3, 4] +
        194*R[2, 3, 5]) + HPL[{0}, r1]^2*
       (HPL[{2}, r1]*(-52 - 34*R[2, 3, 4] + 28*R[2, 3, 5]) +
        (2*Pi^2*(-27 + 8*R[2, 3, 4] + 29*R[2, 3, 5]))/3 +
        HPL[{1}, r1]^2*(21 - 41*R[2, 3, 4] + 56*R[2, 3, 5])) +
      HPL[{0}, r1]*(HPL[{1}, r1]*(-1/3*(Pi^2*(57 + 13*R[2, 3, 4] -
             116*R[2, 3, 5])) + HPL[{2}, r1]*(62 - 40*R[2, 3, 4] -
            8*R[2, 3, 5])) + HPL[{3}, r1]*(52 + 34*R[2, 3, 4] -
          28*R[2, 3, 5]) + 4*HPL[{2, -1}, r1]*(5 + 4*R[2, 3, 5]) -
        4*HPL[{-2, 1}, r1]*(-25 + 11*R[2, 3, 4] + 6*R[2, 3, 5]) -
        2*HPL[{2, 1}, r1]*(13 + 11*R[2, 3, 4] + 12*R[2, 3, 5]) +
        HPL[{1}, r1]^3*(-38/3 - 13*R[2, 3, 4] + 54*R[2, 3, 5]) +
        2*HPL[{-2, -1}, r1]*(-49 + 8*R[2, 3, 4] + 66*R[2, 3, 5]) -
        2*(-43 + 39*R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[3]) +
      HPL[{1}, r1]*(-4*HPL[{2, -1}, r1]*R[2, 3, 4] +
        HPL[{3}, r1]*(-62 + 40*R[2, 3, 4] + 8*R[2, 3, 5]) +
        HPL[{2, 1}, r1]*(10*R[2, 3, 4] - 4*(1 + R[2, 3, 5])) +
        2*(19 - 19*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3])) +
    HPL[{-1}, r1]^2*(HPL[{0}, r1]^3*HPL[{1}, r1]*(29 - 11*R[2, 3, 4] -
        42*R[2, 3, 5]) + HPL[{0}, r1]^4*(124/3 - (167*R[2, 3, 4])/6 -
        24*R[2, 3, 5]) + HPL[{0}, r1]^2*
       (HPL[{2}, r1]*(2 + 34*R[2, 3, 4] - 54*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(23/2 - 28*R[2, 3, 5]) -
        (2*Pi^2*(-16 + 12*R[2, 3, 4] + 9*R[2, 3, 5]))/3) +
      HPL[{-2}, r1]*(HPL[{0}, r1]^2*(30 - 54*R[2, 3, 4] + 38*R[2, 3, 5]) +
        HPL[{0}, r1]*HPL[{1}, r1]*(-29 + 6*R[2, 3, 4] + 52*R[2, 3, 5])) +
      HPL[{1}, r1]*(HPL[{2, 1}, r1]*(36 - 10*R[2, 3, 4] - 60*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(28 - 10*R[2, 3, 4] - 36*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(-26 + 6*R[2, 3, 4] + 44*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(-26 + 6*R[2, 3, 4] + 44*R[2, 3, 5]) +
        HPL[{3}, r1]*(-33 + 6*R[2, 3, 4] + 64*R[2, 3, 5]) +
        6*(-2 + R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{2, 1}, r1]*(35 - 56*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(29 - 14*R[2, 3, 4] - 24*R[2, 3, 5]) +
        HPL[{1}, r1]^3*(6 - (5*R[2, 3, 4])/3 - 10*R[2, 3, 5]) +
        4*HPL[{-2, 1}, r1]*(-5 + 9*R[2, 3, 5]) + 4*HPL[{2, -1}, r1]*
         (-5 + 9*R[2, 3, 5]) + HPL[{3}, r1]*(-2 - 34*R[2, 3, 4] +
          54*R[2, 3, 5]) + HPL[{1}, r1]*(HPL[{2}, r1]*(33 - 6*R[2, 3, 4] -
            64*R[2, 3, 5]) - (Pi^2*(-15 + 11*R[2, 3, 4] + 8*R[2, 3, 5]))/3) +
        (-37 + 29*R[2, 3, 4] + 8*R[2, 3, 5])*Zeta[3])) +
    HPL[{0}, r1]^2*(HPL[{4}, r1]*(344 + 52*R[2, 3, 4] - 504*R[2, 3, 5]) -
      4*HPL[{-4}, r1]*(98 + 7*R[2, 3, 4] - 144*R[2, 3, 5]) +
      HPL[{2, 1, 1}, r1]*(20 + 102*R[2, 3, 4] - 72*R[2, 3, 5]) +
      4*HPL[{-2, -1, 1}, r1]*(1 + 25*R[2, 3, 4] - 32*R[2, 3, 5]) +
      4*HPL[{-2, 1, -1}, r1]*(1 + 25*R[2, 3, 4] - 32*R[2, 3, 5]) +
      4*HPL[{2, -1, -1}, r1]*(1 + 25*R[2, 3, 4] - 32*R[2, 3, 5]) -
      4*HPL[{-2, 1, 1}, r1]*(5 + 22*R[2, 3, 4] - 26*R[2, 3, 5]) -
      4*HPL[{2, -1, 1}, r1]*(5 + 22*R[2, 3, 4] - 26*R[2, 3, 5]) -
      4*HPL[{2, 1, -1}, r1]*(5 + 22*R[2, 3, 4] - 26*R[2, 3, 5]) +
      2*HPL[{2}, r1]^2*(14 + 9*R[2, 3, 4] - 8*R[2, 3, 5]) +
      HPL[{1}, r1]^4*(-3 + 4*R[2, 3, 4] - 2*R[2, 3, 5]) +
      (12*Pi^4*(R[2, 3, 4] - R[2, 3, 5]))/5 + HPL[{2, -2}, r1]*
       (8 - 22*R[2, 3, 4] + 20*R[2, 3, 5]) +
      (2*Pi^2*HPL[{2}, r1]*(1 - 26*R[2, 3, 4] + 29*R[2, 3, 5]))/3 +
      HPL[{-2, -1, -1}, r1]*(-76 - 86*R[2, 3, 4] + 176*R[2, 3, 5]) +
      HPL[{3, 1}, r1]*(12 - 274*R[2, 3, 4] + 292*R[2, 3, 5]) +
      HPL[{-3, -1}, r1]*(-28 - 298*R[2, 3, 4] + 380*R[2, 3, 5]) +
      HPL[{-3, 1}, r1]*(254*R[2, 3, 4] - 4*(4 + 75*R[2, 3, 5])) +
      HPL[{3, -1}, r1]*(254*R[2, 3, 4] - 4*(4 + 75*R[2, 3, 5])) +
      HPL[{1}, r1]^2*(HPL[{2}, r1]*(-22 + 44*R[2, 3, 4] - 36*R[2, 3, 5]) +
        (Pi^2*(-44 + R[2, 3, 4] + 84*R[2, 3, 5]))/3) +
      HPL[{1}, r1]*(-4*HPL[{3}, r1]*(58 + 26*R[2, 3, 4] - 145*R[2, 3, 5]) -
        4*HPL[{-2, 1}, r1]*(9 + 27*R[2, 3, 4] - 82*R[2, 3, 5]) -
        4*HPL[{2, -1}, r1]*(9 + 27*R[2, 3, 4] - 82*R[2, 3, 5]) +
        4*HPL[{2, 1}, r1]*(5 + 32*R[2, 3, 4] - 74*R[2, 3, 5]) +
        4*HPL[{-2, -1}, r1]*(25 + 17*R[2, 3, 4] - 72*R[2, 3, 5]) +
        (44 - 51*R[2, 3, 4] + 14*R[2, 3, 5])*Zeta[3])) +
    HPL[{0}, r1]*(HPL[{2, 2, 1}, r1]*(-48 + 28*R[2, 3, 4]) +
      HPL[{-2, -2, 1}, r1]*(44*R[2, 3, 4] + 40*(-2 + R[2, 3, 5])) +
      HPL[{-4, -1}, r1]*(252 + 430*R[2, 3, 4] - 676*R[2, 3, 5]) +
      HPL[{-3, -1, -1}, r1]*(322 - 22*R[2, 3, 4] - 488*R[2, 3, 5]) +
      HPL[{-2, -2, -1}, r1]*(82 - 36*R[2, 3, 4] - 104*R[2, 3, 5]) +
      HPL[{-3, 1, 1}, r1]*(74 + 62*R[2, 3, 4] - 104*R[2, 3, 5]) +
      HPL[{3, -1, 1}, r1]*(74 + 62*R[2, 3, 4] - 104*R[2, 3, 5]) +
      HPL[{3, 1, -1}, r1]*(74 + 62*R[2, 3, 4] - 104*R[2, 3, 5]) +
      6*HPL[{4, 1}, r1]*(38 + 79*R[2, 3, 4] - 102*R[2, 3, 5]) -
      (2*Pi^2*HPL[{2, 1}, r1]*(44 + 9*R[2, 3, 4] - 84*R[2, 3, 5]))/3 +
      HPL[{2, -2, -1}, r1]*(62 - 24*R[2, 3, 4] - 80*R[2, 3, 5]) +
      2*HPL[{-3, -2}, r1]*(56 + 33*R[2, 3, 4] - 74*R[2, 3, 5]) +
      HPL[{-2, -1, 1, 1}, r1]*(-20 + 84*R[2, 3, 4] - 72*R[2, 3, 5]) +
      HPL[{-2, 1, -1, 1}, r1]*(-20 + 84*R[2, 3, 4] - 72*R[2, 3, 5]) +
      HPL[{-2, 1, 1, -1}, r1]*(-20 + 84*R[2, 3, 4] - 72*R[2, 3, 5]) +
      HPL[{2, -1, -1, 1}, r1]*(-20 + 84*R[2, 3, 4] - 72*R[2, 3, 5]) +
      HPL[{2, -1, 1, -1}, r1]*(-20 + 84*R[2, 3, 4] - 72*R[2, 3, 5]) +
      HPL[{2, 1, -1, -1}, r1]*(-20 + 84*R[2, 3, 4] - 72*R[2, 3, 5]) -
      2*HPL[{3, -2}, r1]*(61 + 34*R[2, 3, 4] - 68*R[2, 3, 5]) -
      2*HPL[{-3, 1, -1}, r1]*(51 + 18*R[2, 3, 4] - 64*R[2, 3, 5]) +
      2*HPL[{-2, -1, -1, -1}, r1]*(15 + 63*R[2, 3, 4] - 64*R[2, 3, 5]) -
      24*HPL[{-4}, r1]*HPL[{1}, r1]*(22 + 7*R[2, 3, 4] - 52*R[2, 3, 5]) +
      HPL[{2, -1, -2}, r1]*(80 - 44*R[2, 3, 4] - 40*R[2, 3, 5]) -
      2*HPL[{3, 1, 1}, r1]*(82 + 9*R[2, 3, 4] - 36*R[2, 3, 5]) +
      (2*Pi^2*HPL[{3}, r1]*(-1 + 26*R[2, 3, 4] - 29*R[2, 3, 5]))/3 -
      6*HPL[{-3, 2}, r1]*(19 + 15*R[2, 3, 4] - 26*R[2, 3, 5]) +
      (2*Pi^2*HPL[{-2, -1}, r1]*(-7 + 21*R[2, 3, 4] - 10*R[2, 3, 5]))/3 +
      20*HPL[{3, 2}, r1]*(6 + 5*R[2, 3, 4] - 8*R[2, 3, 5]) +
      8*HPL[{2, 1, 1, 1}, r1]*(-5 + 16*R[2, 3, 4] - 6*R[2, 3, 5]) +
      HPL[{1}, r1]^5*(R[2, 3, 4] - 2*R[2, 3, 5]) + 2*HPL[{2, -2, 1}, r1]*
       (-5 + 3*R[2, 3, 4] + 8*R[2, 3, 5]) + 2*HPL[{2, 2, -1}, r1]*
       (-5 + 3*R[2, 3, 4] + 8*R[2, 3, 5]) -
      (2*Pi^2*HPL[{-2, 1}, r1]*(-39 + 20*R[2, 3, 4] + 32*R[2, 3, 5]))/3 -
      (2*Pi^2*HPL[{2, -1}, r1]*(-39 + 20*R[2, 3, 4] + 32*R[2, 3, 5]))/3 +
      HPL[{2, 1, -2}, r1]*(-74 + 38*R[2, 3, 4] + 32*R[2, 3, 5]) +
      HPL[{3, -1, -1}, r1]*(58 - 124*R[2, 3, 4] + 48*R[2, 3, 5]) +
      HPL[{-2, -1, -1, 1}, r1]*(24 - 76*R[2, 3, 4] + 72*R[2, 3, 5]) +
      HPL[{-2, -1, 1, -1}, r1]*(24 - 76*R[2, 3, 4] + 72*R[2, 3, 5]) +
      HPL[{-2, 1, -1, -1}, r1]*(24 - 76*R[2, 3, 4] + 72*R[2, 3, 5]) +
      HPL[{2, -1, -1, -1}, r1]*(24 - 76*R[2, 3, 4] + 72*R[2, 3, 5]) +
      HPL[{-2, 1, 1, 1}, r1]*(40 - 104*R[2, 3, 4] + 88*R[2, 3, 5]) +
      HPL[{2, -1, 1, 1}, r1]*(40 - 104*R[2, 3, 4] + 88*R[2, 3, 5]) +
      HPL[{2, 1, -1, 1}, r1]*(40 - 104*R[2, 3, 4] + 88*R[2, 3, 5]) +
      HPL[{2, 1, 1, -1}, r1]*(40 - 104*R[2, 3, 4] + 88*R[2, 3, 5]) +
      HPL[{-3, -1, 1}, r1]*(-262 + 52*R[2, 3, 4] + 208*R[2, 3, 5]) +
      HPL[{5}, r1]*(-344 - 52*R[2, 3, 4] + 504*R[2, 3, 5]) +
      HPL[{-4, 1}, r1]*(-212 - 434*R[2, 3, 4] + 612*R[2, 3, 5]) +
      HPL[{4, -1}, r1]*(-212 - 434*R[2, 3, 4] + 612*R[2, 3, 5]) +
      HPL[{1}, r1]^3*((8*HPL[{2}, r1]*(4 + 7*R[2, 3, 4] - 21*R[2, 3, 5]))/3 +
        (2*Pi^2*(-4 + R[2, 3, 4] + 6*R[2, 3, 5]))/3) +
      HPL[{1}, r1]*(16*HPL[{2}, r1]^2*(-2 + R[2, 3, 4]) +
        HPL[{2, -2}, r1]*(-6 + 10*R[2, 3, 4]) + HPL[{-3, 1}, r1]*
         (54 + 226*R[2, 3, 4] - 656*R[2, 3, 5]) + HPL[{3, -1}, r1]*
         (54 + 226*R[2, 3, 4] - 656*R[2, 3, 5]) + HPL[{-2, -1, 1}, r1]*
         (84 + 76*R[2, 3, 4] - 328*R[2, 3, 5]) + HPL[{-2, 1, -1}, r1]*
         (84 + 76*R[2, 3, 4] - 328*R[2, 3, 5]) + HPL[{2, -1, -1}, r1]*
         (84 + 76*R[2, 3, 4] - 328*R[2, 3, 5]) - 8*HPL[{-2, 1, 1}, r1]*
         (9 + 11*R[2, 3, 4] - 41*R[2, 3, 5]) - 8*HPL[{2, -1, 1}, r1]*
         (9 + 11*R[2, 3, 4] - 41*R[2, 3, 5]) - 8*HPL[{2, 1, -1}, r1]*
         (9 + 11*R[2, 3, 4] - 41*R[2, 3, 5]) + 48*HPL[{4}, r1]*
         (11 + 4*R[2, 3, 4] - 26*R[2, 3, 5]) +
        (2*Pi^2*HPL[{2}, r1]*(14 + 5*R[2, 3, 4] - 24*R[2, 3, 5]))/3 +
        16*HPL[{2, 1, 1}, r1]*(4 + 7*R[2, 3, 4] - 21*R[2, 3, 5]) +
        (6*Pi^4*(R[2, 3, 4] - 2*R[2, 3, 5]))/5 + HPL[{-2, -1, -1}, r1]*
         (-110 - 54*R[2, 3, 4] + 332*R[2, 3, 5]) + HPL[{-3, -1}, r1]*
         (-78 - 210*R[2, 3, 4] + 668*R[2, 3, 5]) + HPL[{3, 1}, r1]*
         (-44 - 260*R[2, 3, 4] + 672*R[2, 3, 5])) +
      HPL[{2}, r1]*(-14*HPL[{2, 1}, r1]*(-8 + R[2, 3, 4]) +
        8*HPL[{-2, 1}, r1]*(3*R[2, 3, 4] + 4*(-3 + R[2, 3, 5])) +
        8*HPL[{2, -1}, r1]*(3*R[2, 3, 4] + 4*(-3 + R[2, 3, 5])) +
        HPL[{-2, -1}, r1]*(58 - 14*R[2, 3, 4] - 92*R[2, 3, 5]) -
        4*HPL[{3}, r1]*(14 + 9*R[2, 3, 4] - 8*R[2, 3, 5]) +
        2*(-31 + 29*R[2, 3, 4] - 18*R[2, 3, 5])*Zeta[3]) +
      HPL[{1}, r1]^2*(HPL[{-2, -1}, r1]*(-17 + 38*R[2, 3, 4] -
          32*R[2, 3, 5]) + 12*HPL[{2, 1}, r1]*(-3 + 4*R[2, 3, 4] -
          2*R[2, 3, 5]) + HPL[{3}, r1]*(22 - 44*R[2, 3, 4] + 36*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(32 - 44*R[2, 3, 4] + 44*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(32 - 44*R[2, 3, 4] + 44*R[2, 3, 5]) +
        (14 - 23*R[2, 3, 4] + 16*R[2, 3, 5])*Zeta[3]) +
      (8*(R[2, 3, 4] - R[2, 3, 5])*(4*Pi^2*Zeta[3] - 39*Zeta[5]))/3) +
    HPL[{1}, r1]*(32*HPL[{3, 2}, r1]*(-2 + R[2, 3, 4]) -
      4*HPL[{-2, -2, 1}, r1]*R[2, 3, 4] + 4*HPL[{2, -1, -2}, r1]*R[2, 3, 4] +
      HPL[{-4, -1}, r1]*(-58 + 306*R[2, 3, 4] - 676*R[2, 3, 5]) +
      HPL[{-3, -1, -1}, r1]*(62 + 126*R[2, 3, 4] - 380*R[2, 3, 5]) +
      HPL[{-3, 1, 1}, r1]*(76 + 78*R[2, 3, 4] - 324*R[2, 3, 5]) +
      HPL[{3, -1, 1}, r1]*(76 + 78*R[2, 3, 4] - 324*R[2, 3, 5]) +
      HPL[{3, 1, -1}, r1]*(76 + 78*R[2, 3, 4] - 324*R[2, 3, 5]) +
      12*HPL[{4, 1}, r1]*(-7 + 27*R[2, 3, 4] - 56*R[2, 3, 5]) +
      4*HPL[{-2, -1, 1, 1}, r1]*(6 + 19*R[2, 3, 4] - 54*R[2, 3, 5]) +
      4*HPL[{-2, 1, -1, 1}, r1]*(6 + 19*R[2, 3, 4] - 54*R[2, 3, 5]) +
      4*HPL[{-2, 1, 1, -1}, r1]*(6 + 19*R[2, 3, 4] - 54*R[2, 3, 5]) +
      4*HPL[{2, -1, -1, 1}, r1]*(6 + 19*R[2, 3, 4] - 54*R[2, 3, 5]) +
      4*HPL[{2, -1, 1, -1}, r1]*(6 + 19*R[2, 3, 4] - 54*R[2, 3, 5]) +
      4*HPL[{2, 1, -1, -1}, r1]*(6 + 19*R[2, 3, 4] - 54*R[2, 3, 5]) +
      (2*Pi^2*HPL[{-2, -1}, r1]*(3 + 13*R[2, 3, 4] - 32*R[2, 3, 5]))/3 -
      48*HPL[{5}, r1]*(11 + 4*R[2, 3, 4] - 26*R[2, 3, 5]) -
      (2*Pi^2*HPL[{3}, r1]*(14 + 5*R[2, 3, 4] - 24*R[2, 3, 5]))/3 -
      16*HPL[{3, 1, 1}, r1]*(4 + 7*R[2, 3, 4] - 21*R[2, 3, 5]) -
      12*HPL[{-2, -1, -1, 1}, r1]*(3 + 5*R[2, 3, 4] - 18*R[2, 3, 5]) -
      12*HPL[{-2, -1, 1, -1}, r1]*(3 + 5*R[2, 3, 4] - 18*R[2, 3, 5]) -
      12*HPL[{-2, 1, -1, -1}, r1]*(3 + 5*R[2, 3, 4] - 18*R[2, 3, 5]) -
      12*HPL[{2, -1, -1, -1}, r1]*(3 + 5*R[2, 3, 4] - 18*R[2, 3, 5]) +
      24*HPL[{-2, -1, -1, -1}, r1]*(2 + 3*R[2, 3, 4] - 10*R[2, 3, 5]) +
      HPL[{3, -2}, r1]*(62 - 40*R[2, 3, 4] - 8*R[2, 3, 5]) +
      HPL[{-3, 2}, r1]*(56 - 30*R[2, 3, 4] - 8*R[2, 3, 5]) +
      HPL[{2, -2, -1}, r1]*(-2 + 4*R[2, 3, 4] - 8*R[2, 3, 5]) +
      120*HPL[{2, 1, 1, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{2, -2, 1}, r1]*(4 - 10*R[2, 3, 4] + 4*R[2, 3, 5]) +
      HPL[{2, 1, -2}, r1]*(4 - 10*R[2, 3, 4] + 4*R[2, 3, 5]) +
      HPL[{2, 2, -1}, r1]*(4 - 10*R[2, 3, 4] + 4*R[2, 3, 5]) +
      (4*Pi^2*HPL[{-2, 1}, r1]*(7 - 8*R[2, 3, 4] + 6*R[2, 3, 5]))/3 +
      (4*Pi^2*HPL[{2, -1}, r1]*(7 - 8*R[2, 3, 4] + 6*R[2, 3, 5]))/3 +
      4*Pi^2*HPL[{2, 1}, r1]*(-4 + R[2, 3, 4] + 6*R[2, 3, 5]) +
      HPL[{-2, 1, 1, 1}, r1]*(-96*R[2, 3, 4] + 240*R[2, 3, 5]) +
      HPL[{2, -1, 1, 1}, r1]*(-96*R[2, 3, 4] + 240*R[2, 3, 5]) +
      HPL[{2, 1, -1, 1}, r1]*(-96*R[2, 3, 4] + 240*R[2, 3, 5]) +
      HPL[{2, 1, 1, -1}, r1]*(-96*R[2, 3, 4] + 240*R[2, 3, 5]) +
      HPL[{-3, -1, 1}, r1]*(-86 - 88*R[2, 3, 4] + 320*R[2, 3, 5]) +
      HPL[{-3, 1, -1}, r1]*(-86 - 80*R[2, 3, 4] + 320*R[2, 3, 5]) +
      HPL[{3, -1, -1}, r1]*(-86 - 72*R[2, 3, 4] + 320*R[2, 3, 5]) +
      HPL[{-4, 1}, r1]*(58 - 286*R[2, 3, 4] + 640*R[2, 3, 5]) +
      HPL[{4, -1}, r1]*(58 - 286*R[2, 3, 4] + 640*R[2, 3, 5]) +
      8*HPL[{-2, -2, -1}, r1]*(3*R[2, 3, 4] - 2*(1 + R[2, 3, 5])) +
      HPL[{-3, -2}, r1]*(48*R[2, 3, 4] - 4*(17 + R[2, 3, 5])) +
      (5*Pi^2*(3 + R[2, 3, 4] - 8*R[2, 3, 5])*Zeta[3])/3 +
      HPL[{2}, r1]*(-32*HPL[{3}, r1]*(-2 + R[2, 3, 4]) +
        2*(-13 + 12*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3]) +
      4*(5 - 9*R[2, 3, 4] + 8*R[2, 3, 5])*Zeta[5]) +
    HPL[{-1}, r1]*(-6*HPL[{-2, -2, -1}, r1] + HPL[{2, 2, 1}, r1]*
       (16 + 32*R[2, 3, 4]) + HPL[{0}, r1]^3*
       ((HPL[{1}, r1]^2*(-46 + 109*R[2, 3, 4] - 196*R[2, 3, 5]))/3 +
        HPL[{2}, r1]*(144 + 11*R[2, 3, 4] - (418*R[2, 3, 5])/3) +
        (2*Pi^2*(-9 + 38*R[2, 3, 4] - 14*R[2, 3, 5]))/9) +
      HPL[{-4, -1}, r1]*(522 - 44*R[2, 3, 4] - 792*R[2, 3, 5]) +
      HPL[{4, 1}, r1]*(488 - 14*R[2, 3, 4] - 700*R[2, 3, 5]) +
      HPL[{-3, -1, -1}, r1]*(118 + 4*R[2, 3, 4] - 208*R[2, 3, 5]) +
      HPL[{-3, -2}, r1]*(64 - 128*R[2, 3, 5]) + 2*HPL[{-3, 1, 1}, r1]*
       (57 + R[2, 3, 4] - 108*R[2, 3, 5]) + 2*HPL[{3, -1, 1}, r1]*
       (57 + R[2, 3, 4] - 108*R[2, 3, 5]) + 2*HPL[{3, 1, -1}, r1]*
       (57 + R[2, 3, 4] - 108*R[2, 3, 5]) + HPL[{0}, r1]^4*HPL[{1}, r1]*
       (-40 + 55*R[2, 3, 4] - (202*R[2, 3, 5])/3) +
      HPL[{-2}, r1]^2*HPL[{0}, r1]*(32 - 64*R[2, 3, 5]) -
      4*HPL[{-2, 1, 1, 1}, r1]*(12 + 7*R[2, 3, 4] - 42*R[2, 3, 5]) -
      4*HPL[{2, -1, 1, 1}, r1]*(12 + 7*R[2, 3, 4] - 42*R[2, 3, 5]) -
      4*HPL[{2, 1, -1, 1}, r1]*(12 + 7*R[2, 3, 4] - 42*R[2, 3, 5]) -
      4*HPL[{2, 1, 1, -1}, r1]*(12 + 7*R[2, 3, 4] - 42*R[2, 3, 5]) +
      4*HPL[{-2, -1, 1, 1}, r1]*(13 + 4*R[2, 3, 4] - 38*R[2, 3, 5]) +
      4*HPL[{-2, 1, -1, 1}, r1]*(13 + 4*R[2, 3, 4] - 38*R[2, 3, 5]) +
      4*HPL[{-2, 1, 1, -1}, r1]*(13 + 4*R[2, 3, 4] - 38*R[2, 3, 5]) +
      4*HPL[{2, -1, -1, 1}, r1]*(13 + 4*R[2, 3, 4] - 38*R[2, 3, 5]) +
      4*HPL[{2, -1, 1, -1}, r1]*(13 + 4*R[2, 3, 4] - 38*R[2, 3, 5]) +
      4*HPL[{2, 1, -1, -1}, r1]*(13 + 4*R[2, 3, 4] - 38*R[2, 3, 5]) -
      (2*Pi^2*HPL[{-2, 1}, r1]*(9 + R[2, 3, 4] - 20*R[2, 3, 5]))/3 -
      (2*Pi^2*HPL[{2, -1}, r1]*(9 + R[2, 3, 4] - 20*R[2, 3, 5]))/3 +
      (8*HPL[{0}, r1]^5*(6 + 7*R[2, 3, 4] - 17*R[2, 3, 5]))/3 -
      12*HPL[{-2, -1, -1, 1}, r1]*(5 + R[2, 3, 4] - 12*R[2, 3, 5]) -
      12*HPL[{-2, -1, 1, -1}, r1]*(5 + R[2, 3, 4] - 12*R[2, 3, 5]) -
      12*HPL[{-2, 1, -1, -1}, r1]*(5 + R[2, 3, 4] - 12*R[2, 3, 5]) -
      12*HPL[{2, -1, -1, -1}, r1]*(5 + R[2, 3, 4] - 12*R[2, 3, 5]) +
      24*HPL[{2, 1, 1, 1}, r1]*(1 + 3*R[2, 3, 4] - 10*R[2, 3, 5]) +
      (4*Pi^2*HPL[{2, 1}, r1]*(-4 + 5*R[2, 3, 4] - 6*R[2, 3, 5]))/3 +
      HPL[{2, -2, 1}, r1]*(14 - 10*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{2, 2, -1}, r1]*(14 - 10*R[2, 3, 4] + 8*R[2, 3, 5]) +
      Pi^2*HPL[{3}, r1]*(-9 - 3*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{2, 1, -2}, r1]*(30 - 2*R[2, 3, 4] + 8*R[2, 3, 5]) -
      (2*Pi^2*HPL[{-2, -1}, r1]*(-11 + 3*R[2, 3, 4] + 16*R[2, 3, 5]))/3 -
      4*HPL[{3, 2}, r1]*(-27 + 4*R[2, 3, 4] + 16*R[2, 3, 5]) -
      4*HPL[{-2, -1, -1, -1}, r1]*(-23 + 5*R[2, 3, 4] + 36*R[2, 3, 5]) +
      HPL[{-3, 2}, r1]*(-94 + 22*R[2, 3, 4] + 72*R[2, 3, 5]) +
      HPL[{3, -2}, r1]*(-44 + 6*R[2, 3, 4] + 92*R[2, 3, 5]) +
      HPL[{-3, -1, 1}, r1]*(-92 - 14*R[2, 3, 4] + 220*R[2, 3, 5]) +
      HPL[{-3, 1, -1}, r1]*(-92 - 14*R[2, 3, 4] + 220*R[2, 3, 5]) +
      HPL[{3, -1, -1}, r1]*(-92 - 14*R[2, 3, 4] + 220*R[2, 3, 5]) +
      HPL[{3, 1, 1}, r1]*(-68 + 34*R[2, 3, 4] + 260*R[2, 3, 5]) +
      HPL[{-4, 1}, r1]*(-466 + 52*R[2, 3, 4] + 684*R[2, 3, 5]) +
      HPL[{4, -1}, r1]*(-466 + 52*R[2, 3, 4] + 684*R[2, 3, 5]) +
      HPL[{5}, r1]*(-636 + 48*R[2, 3, 4] + 776*R[2, 3, 5]) +
      HPL[{2, -2, -1}, r1]*(6*R[2, 3, 4] + 4*(5 + R[2, 3, 5])) +
      (Pi^2*(1 - 12*R[2, 3, 4])*Zeta[3])/3 + HPL[{1}, r1]^2*
       (HPL[{-2, -1}, r1]*(26 + 8*R[2, 3, 4] - 76*R[2, 3, 5]) -
        5*HPL[{3}, r1]*(10 + 3*R[2, 3, 4] - 26*R[2, 3, 5]) +
        12*HPL[{2, 1}, r1]*(1 + 3*R[2, 3, 4] - 10*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(-24 - 14*R[2, 3, 4] + 84*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(-24 - 14*R[2, 3, 4] + 84*R[2, 3, 5]) +
        7*(1 - 2*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{2}, r1]*(4*HPL[{3}, r1]*(-27 + 4*R[2, 3, 4] + 16*R[2, 3, 5]) -
        2*(-3 + 14*R[2, 3, 4] + 10*R[2, 3, 5])*Zeta[3]) +
      HPL[{-2}, r1]*(HPL[{3}, r1]*(44 - 6*R[2, 3, 4] - 92*R[2, 3, 5]) +
        2*HPL[{2, 1}, r1]*(-15 + R[2, 3, 4] - 4*R[2, 3, 5]) +
        HPL[{0}, r1]^2*HPL[{1}, r1]*(-82 + 4*R[2, 3, 4] + 96*R[2, 3, 5]) +
        HPL[{0}, r1]^3*(-398/3 + 33*R[2, 3, 4] + 116*R[2, 3, 5]) +
        HPL[{0}, r1]*((4*Pi^2*(-6 + R[2, 3, 4] + 7*R[2, 3, 5]))/3 +
          HPL[{2}, r1]*(-44 + 6*R[2, 3, 4] + 92*R[2, 3, 5]) +
          HPL[{1}, r1]^2*(-57 - R[2, 3, 4] + 108*R[2, 3, 5])) +
        2*(-15 + 4*R[2, 3, 4] + 30*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]^2*(HPL[{1}, r1]*(Pi^2*(-17 + 13*R[2, 3, 4]) +
          4*HPL[{2}, r1]*(8 + 13*R[2, 3, 4] - 33*R[2, 3, 5])) +
        (HPL[{1}, r1]^3*(-26 + 53*R[2, 3, 4] - 78*R[2, 3, 5]))/3 +
        4*HPL[{2, 1}, r1]*(13 + 29*R[2, 3, 4] - 75*R[2, 3, 5]) +
        4*HPL[{-2, -1}, r1]*(29 + 13*R[2, 3, 4] - 57*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(-92 - 54*R[2, 3, 4] + 244*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(-92 - 54*R[2, 3, 4] + 244*R[2, 3, 5]) +
        HPL[{3}, r1]*(-356 + 5*R[2, 3, 4] + 398*R[2, 3, 5]) +
        (-56 - 21*R[2, 3, 4] + 78*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{1}, r1]^2*(5*HPL[{2}, r1]*(10 + 3*R[2, 3, 4] -
            26*R[2, 3, 5]) + (2*Pi^2*(-4 + 5*R[2, 3, 4] - 6*R[2, 3, 5]))/3) +
        HPL[{4}, r1]*(636 - 48*R[2, 3, 4] - 776*R[2, 3, 5]) +
        HPL[{-3, 1}, r1]*(278 - 8*R[2, 3, 4] - 540*R[2, 3, 5]) +
        HPL[{3, -1}, r1]*(278 - 8*R[2, 3, 4] - 540*R[2, 3, 5]) +
        HPL[{2, 1, 1}, r1]*(116 + 62*R[2, 3, 4] - 260*R[2, 3, 5]) -
        4*HPL[{-2, 1, 1}, r1]*(29 + 5*R[2, 3, 4] - 56*R[2, 3, 5]) -
        4*HPL[{2, -1, 1}, r1]*(29 + 5*R[2, 3, 4] - 56*R[2, 3, 5]) -
        4*HPL[{2, 1, -1}, r1]*(29 + 5*R[2, 3, 4] - 56*R[2, 3, 5]) +
        4*HPL[{-2, -1, 1}, r1]*(28 + 5*R[2, 3, 4] - 54*R[2, 3, 5]) +
        4*HPL[{-2, 1, -1}, r1]*(28 + 5*R[2, 3, 4] - 54*R[2, 3, 5]) +
        4*HPL[{2, -1, -1}, r1]*(28 + 5*R[2, 3, 4] - 54*R[2, 3, 5]) -
        4*HPL[{-2, -1, -1}, r1]*(34 + R[2, 3, 4] - 52*R[2, 3, 5]) +
        HPL[{2}, r1]^2*(54 - 8*R[2, 3, 4] - 32*R[2, 3, 5]) +
        HPL[{2, -2}, r1]*(-50 + 16*R[2, 3, 4] - 20*R[2, 3, 5]) +
        HPL[{1}, r1]^4*(1 + 3*R[2, 3, 4] - 10*R[2, 3, 5]) +
        Pi^2*HPL[{2}, r1]*(9 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) -
        (6*Pi^4*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]))/5 + HPL[{-3, -1}, r1]*
         (-394 + 44*R[2, 3, 4] + 536*R[2, 3, 5]) + HPL[{3, 1}, r1]*
         (-272 - 18*R[2, 3, 4] + 572*R[2, 3, 5]) + HPL[{-4}, r1]*
         (-604 + 48*R[2, 3, 4] + 768*R[2, 3, 5]) + HPL[{1}, r1]*
         (HPL[{-2, -1}, r1]*(-8 + 38*R[2, 3, 4] - 84*R[2, 3, 5]) +
          2*HPL[{2, 1}, r1]*(-26 + 53*R[2, 3, 4] - 78*R[2, 3, 5]) -
          4*HPL[{3}, r1]*(8 + 13*R[2, 3, 4] - 33*R[2, 3, 5]) +
          HPL[{-2, 1}, r1]*(20 - 56*R[2, 3, 4] + 96*R[2, 3, 5]) +
          HPL[{2, -1}, r1]*(20 - 56*R[2, 3, 4] + 96*R[2, 3, 5]) +
          2*(21 - 22*R[2, 3, 4] + 36*R[2, 3, 5])*Zeta[3])) +
      4*(-13 + R[2, 3, 4] + 16*R[2, 3, 5])*Zeta[5])

gHPL[4, {0, 1}, {1, -1, 1}] =
   (HPL[{-1}, r1]^5*HPL[{0}, r1]*(R[3, 4, 5]*(302 - 303*Rb[2, 3, 4]) +
       8*(-1 + Rb[2, 3, 4])))/60 + (14*HPL[{-1}, r1]^6*R[3, 4, 5]*
      (-1 + Rb[2, 3, 4]))/9 - (12*Pi^4*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*
      Rb[2, 3, 4])/5 + 8*Pi^2*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    (32*HPL[{1}, r1]^6*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    HPL[{-2, -1}, r1]^2*(-10 + R[3, 4, 5]*(12 - 8*Rb[2, 3, 4]) +
      6*Rb[2, 3, 4]) - (HPL[{0}, r1]^6*(-1 + R[3, 4, 5])*
      (-1 + 35*Rb[2, 3, 4]))/3 + HPL[{-3}, r1]^2*
     (-56 + R[3, 4, 5]*(18 - 8*Rb[2, 3, 4]) + 46*Rb[2, 3, 4]) +
    HPL[{2, 1}, r1]^2*(28*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) +
      8*(4 + Rb[2, 3, 4])) + HPL[{3}, r1]^2*(50 + 32*Rb[2, 3, 4] +
      2*R[3, 4, 5]*(-47 + 8*Rb[2, 3, 4])) -
    (2*HPL[{0}, r1]^5*HPL[{1}, r1]*(5 - 119*Rb[2, 3, 4] +
       R[3, 4, 5]*(-5 + 129*Rb[2, 3, 4])))/3 +
    HPL[{-2}, r1]^2*(HPL[{0}, r1]^2*(-61 + R[3, 4, 5]*(49 - 80*Rb[2, 3, 4]) +
        74*Rb[2, 3, 4]) + HPL[{0}, r1]*HPL[{1}, r1]*(37 + 3*Rb[2, 3, 4] -
        R[3, 4, 5]*(37 + 47*Rb[2, 3, 4]))) + HPL[{-1}, r1]^4*
     ((HPL[{0}, r1]*HPL[{1}, r1]*(R[3, 4, 5]*(3 - 5*Rb[2, 3, 4]) +
         3*(-1 + Rb[2, 3, 4])))/6 + (7*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/
       9 + (HPL[{0}, r1]^2*(-23*(-1 + Rb[2, 3, 4]) +
         R[3, 4, 5]*(-92 + 87*Rb[2, 3, 4])))/12) +
    HPL[{-5}, r1]*(8*HPL[{-1}, r1]*(-37 + 64*Rb[2, 3, 4] +
        R[3, 4, 5]*(-64 + 78*Rb[2, 3, 4])) + 4*HPL[{1}, r1]*
       (56 - 44*Rb[2, 3, 4] + R[3, 4, 5]*(-56 + 137*Rb[2, 3, 4])) +
      HPL[{0}, r1]*(754 - 486*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-519 + 421*Rb[2, 3, 4]))) + HPL[{0}, r1]^4*
     ((Pi^2*(-1 + R[3, 4, 5])*(-59 + 75*Rb[2, 3, 4]))/9 +
      HPL[{1}, r1]^2*(-4 + R[3, 4, 5]*(4 - (478*Rb[2, 3, 4])/3) +
        (466*Rb[2, 3, 4])/3) + HPL[{2}, r1]*(63 - 125*Rb[2, 3, 4] +
        (R[3, 4, 5]*(-241 + 514*Rb[2, 3, 4]))/3)) +
    2*HPL[{2, 1}, r1]*(-32 + R[3, 4, 5]*(37 - 6*Rb[2, 3, 4]) + 9*Rb[2, 3, 4])*
     Zeta[3] - 2*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4])*Zeta[3]^2 +
    HPL[{1}, r1]^3*(4*HPL[{2, 1}, r1]*(4 - 5*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{-2, 1}, r1]*(-3 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1}, r1]*(-3 + 4*R[3, 4, 5])*Rb[2, 3, 4] -
      (2*HPL[{3}, r1]*(8 - Rb[2, 3, 4] + R[3, 4, 5]*(-8 + 7*Rb[2, 3, 4])))/
       3 + (HPL[{-2, -1}, r1]*(8 + 40*Rb[2, 3, 4] - 2*R[3, 4, 5]*
          (4 + 19*Rb[2, 3, 4])))/3 + (2*(-36 + 37*R[3, 4, 5])*Rb[2, 3, 4]*
        Zeta[3])/3) + HPL[{0}, r1]^3*
     (HPL[{3}, r1]*(-817/3 + R[3, 4, 5]*(1141/3 - 470*Rb[2, 3, 4]) +
        293*Rb[2, 3, 4]) + (8*HPL[{2, 1}, r1]*(27 - 2*Rb[2, 3, 4] +
         13*R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])))/3 -
      (2*HPL[{-2, 1}, r1]*(58 + 106*Rb[2, 3, 4] + R[3, 4, 5]*
          (-119 + 12*Rb[2, 3, 4])))/3 -
      (2*HPL[{2, -1}, r1]*(58 + 106*Rb[2, 3, 4] + R[3, 4, 5]*
          (-119 + 12*Rb[2, 3, 4])))/3 + HPL[{-2, -1}, r1]*
       (-(R[3, 4, 5]*(29 + 4*Rb[2, 3, 4])) + (2*(11 + 142*Rb[2, 3, 4]))/3) -
      (2*HPL[{1}, r1]^3*(3 - 764*Rb[2, 3, 4] + R[3, 4, 5]*
          (-3 + 773*Rb[2, 3, 4])))/9 + HPL[{1}, r1]*
       ((2*Pi^2*(13 - 30*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 54*Rb[2, 3, 4])))/
         9 + (4*HPL[{2}, r1]*(13 - 108*Rb[2, 3, 4] + R[3, 4, 5]*
            (-13 + 129*Rb[2, 3, 4])))/3) + 4*(-1 + R[3, 4, 5])*
       (-2 + 15*Rb[2, 3, 4])*Zeta[3]) + HPL[{-3}, r1]*
     ((HPL[{-1}, r1]^3*(7 + R[3, 4, 5]*(40 - 55*Rb[2, 3, 4]) -
         7*Rb[2, 3, 4]))/3 + HPL[{-2, 1}, r1]*
       (R[3, 4, 5]*(36 - 76*Rb[2, 3, 4]) + 8*(-2 + 7*Rb[2, 3, 4])) +
      HPL[{2, -1}, r1]*(R[3, 4, 5]*(36 - 76*Rb[2, 3, 4]) +
        8*(-2 + 7*Rb[2, 3, 4])) + (HPL[{1}, r1]^3*(10*(2 + Rb[2, 3, 4]) +
         R[3, 4, 5]*(-20 + 9*Rb[2, 3, 4])))/3 - 2*HPL[{-2, -1}, r1]*
       (-66 + 75*Rb[2, 3, 4] + R[3, 4, 5]*(27 + 22*Rb[2, 3, 4])) -
      2*HPL[{3}, r1]*(9 + 26*Rb[2, 3, 4] + R[3, 4, 5]*
         (-56 + 29*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(-94 + 82*Rb[2, 3, 4] +
        R[3, 4, 5]*(52 + 50*Rb[2, 3, 4])) + HPL[{-1}, r1]^2*
       (HPL[{1}, r1]*(-7 - 7*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) +
          15*Rb[2, 3, 4]) + HPL[{0}, r1]*(-50 + R[3, 4, 5]*
           (26 - 14*Rb[2, 3, 4]) + 62*Rb[2, 3, 4])) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(103 - 139*Rb[2, 3, 4] +
        R[3, 4, 5]*(-103 + 304*Rb[2, 3, 4])) + HPL[{0}, r1]^3*
       (346 - (746*Rb[2, 3, 4])/3 + R[3, 4, 5]*(-1381/3 + 404*Rb[2, 3, 4])) +
      HPL[{0}, r1]*(HPL[{2}, r1]*(-68 + R[3, 4, 5]*(72 - 102*Rb[2, 3, 4]) +
          108*Rb[2, 3, 4]) + HPL[{1}, r1]^2*(5 - 22*Rb[2, 3, 4] +
          R[3, 4, 5]*(-5 + 29*Rb[2, 3, 4])) +
        (Pi^2*(73 - 69*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-31 + 43*Rb[2, 3, 4])))/
         3) + HPL[{1}, r1]*(HPL[{2}, r1]*(66 - 32*Rb[2, 3, 4] -
          2*R[3, 4, 5]*(33 + 29*Rb[2, 3, 4])) +
        (Pi^2*(7 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 76*Rb[2, 3, 4])))/3) +
      HPL[{-2}, r1]*(2*HPL[{0}, r1]*(61 - 74*Rb[2, 3, 4] +
          R[3, 4, 5]*(-49 + 80*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (-74 - 6*Rb[2, 3, 4] + R[3, 4, 5]*(74 + 94*Rb[2, 3, 4]))) +
      HPL[{-1}, r1]*(6*HPL[{2}, r1]*(17 - 13*Rb[2, 3, 4] +
          R[3, 4, 5]*(-24 + 5*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
         (2*(8 + 5*Rb[2, 3, 4]) + R[3, 4, 5]*(-16 + 15*Rb[2, 3, 4])) +
        2*HPL[{-2}, r1]*(-62 + 61*Rb[2, 3, 4] + R[3, 4, 5]*
           (29 + 26*Rb[2, 3, 4])) + (Pi^2*(-23 + 31*Rb[2, 3, 4] +
           R[3, 4, 5]*(-50 + 58*Rb[2, 3, 4])))/3 + HPL[{0}, r1]*HPL[{1}, r1]*
         (46 - 16*Rb[2, 3, 4] + R[3, 4, 5]*(-46 + 96*Rb[2, 3, 4])) +
        HPL[{0}, r1]^2*(-86 + 220*Rb[2, 3, 4] + R[3, 4, 5]*
           (-335 + 348*Rb[2, 3, 4]))) +
      2*(-42 + R[3, 4, 5]*(57 - 68*Rb[2, 3, 4]) + 46*Rb[2, 3, 4])*Zeta[3]) +
    HPL[{-1}, r1]^3*(HPL[{0}, r1]^3*(R[3, 4, 5]*(-5/3 + Rb[2, 3, 4]) +
        11*(-1 + Rb[2, 3, 4])) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (-1 + R[3, 4, 5]*(1 - (17*Rb[2, 3, 4])/3) + Rb[2, 3, 4]) +
      (8*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + Rb[2, 3, 4]))/
       3 + (HPL[{-2, -1}, r1]*(2 - (2 + 5*R[3, 4, 5])*Rb[2, 3, 4]))/3 +
      HPL[{-2, 1}, r1]*(2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*
         (-2 + 6*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(2 - 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(-2 + 6*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (3 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-13/3 + 9*Rb[2, 3, 4])) +
      (HPL[{-2}, r1]*HPL[{0}, r1]*(7*(-1 + Rb[2, 3, 4]) +
         5*R[3, 4, 5]*(-8 + 11*Rb[2, 3, 4])))/3 +
      HPL[{0}, r1]*(HPL[{2}, r1]*(R[3, 4, 5]*(13/3 - 9*Rb[2, 3, 4]) +
          3*(-1 + Rb[2, 3, 4])) + (4*HPL[{1}, r1]^2*
          (-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + Rb[2, 3, 4]))/3 +
        (Pi^2*(5*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(8 + Rb[2, 3, 4])))/18) -
      ((9*(-1 + Rb[2, 3, 4]) + 5*R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4]))*Zeta[3])/
       3) + HPL[{-2, 1}, r1]*(-4*HPL[{2, 1}, r1]*
       (3*R[3, 4, 5]*(-4 + Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) -
      4*(-13*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 9*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{2, -1}, r1]*(-4*HPL[{2, 1}, r1]*(3*R[3, 4, 5]*(-4 + Rb[2, 3, 4]) +
        7*Rb[2, 3, 4]) - 4*(-13*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 9*Rb[2, 3, 4]))*
       Zeta[3]) + HPL[{-2, -1}, r1]*(-4*HPL[{-2, 1}, r1]*(-1 + 3*R[3, 4, 5])*
       (-1 + Rb[2, 3, 4]) - 4*HPL[{2, -1}, r1]*(-1 + 3*R[3, 4, 5])*
       (-1 + Rb[2, 3, 4]) + HPL[{2, 1}, r1]*(22 - 2*Rb[2, 3, 4] +
        R[3, 4, 5]*(-58 + 62*Rb[2, 3, 4])) +
      2*(32 - 39*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 13*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{3}, r1]*(4*HPL[{-2, 1}, r1]*(4 + Rb[2, 3, 4] +
        3*R[3, 4, 5]*(-5 + 4*Rb[2, 3, 4])) + 4*HPL[{2, -1}, r1]*
       (4 + Rb[2, 3, 4] + 3*R[3, 4, 5]*(-5 + 4*Rb[2, 3, 4])) +
      HPL[{2, 1}, r1]*(60 - 110*Rb[2, 3, 4] - 8*R[3, 4, 5]*
         (2 + 7*Rb[2, 3, 4])) + 2*HPL[{-2, -1}, r1]*(-59 + 58*Rb[2, 3, 4] +
        R[3, 4, 5]*(43 + 17*Rb[2, 3, 4])) +
      2*(35 - 55*Rb[2, 3, 4] + R[3, 4, 5]*(-49 + 80*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{-1}, r1]^2*((6*Pi^4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/5 +
      HPL[{0}, r1]^3*HPL[{1}, r1]*(3 + Rb[2, 3, 4] -
        R[3, 4, 5]*(3 + 16*Rb[2, 3, 4])) + HPL[{0}, r1]^4*
       (52/3 - (40*Rb[2, 3, 4])/3 + R[3, 4, 5]*(-89/2 + 35*Rb[2, 3, 4])) +
      HPL[{-2}, r1]*(HPL[{0}, r1]*HPL[{1}, r1]*
         (7 + 7*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) - 15*Rb[2, 3, 4]) +
        HPL[{0}, r1]^2*(50 - 62*Rb[2, 3, 4] + 2*R[3, 4, 5]*
           (-13 + 7*Rb[2, 3, 4]))) + HPL[{0}, r1]^2*
       ((Pi^2*(25 + 22*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) - 27*Rb[2, 3, 4]))/6 +
        (HPL[{1}, r1]^2*(-3 + R[3, 4, 5]*(3 - 23*Rb[2, 3, 4]) +
           11*Rb[2, 3, 4]))/2 + HPL[{2}, r1]*(-18 + 38*Rb[2, 3, 4] +
          R[3, 4, 5]*(-26 + 35*Rb[2, 3, 4]))) +
      HPL[{0}, r1]*(HPL[{3}, r1]*(18 + R[3, 4, 5]*(26 - 35*Rb[2, 3, 4]) -
          38*Rb[2, 3, 4]) + (HPL[{1}, r1]^3*(-4 + R[3, 4, 5]*
            (4 - 19*Rb[2, 3, 4]) + 8*Rb[2, 3, 4]))/3 +
        HPL[{-2, -1}, r1]*(-13 + R[3, 4, 5]*(21 - 33*Rb[2, 3, 4]) +
          21*Rb[2, 3, 4]) + 2*HPL[{-2, 1}, r1]*(3 - 9*Rb[2, 3, 4] +
          R[3, 4, 5]*(3 + 8*Rb[2, 3, 4])) + 2*HPL[{2, -1}, r1]*
         (3 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 8*Rb[2, 3, 4])) +
        HPL[{2, 1}, r1]*(-11 + 27*Rb[2, 3, 4] - R[3, 4, 5]*
           (1 + 35*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (HPL[{2}, r1]*(-7 + R[3, 4, 5]*(7 - 9*Rb[2, 3, 4]) +
            15*Rb[2, 3, 4]) - (Pi^2*(-1 + 2*Rb[2, 3, 4] +
             R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])))/3) +
        (-3 - Rb[2, 3, 4] + R[3, 4, 5]*(25 + 4*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{1}, r1]*(HPL[{-2, -1}, r1]*(-4 + R[3, 4, 5]*(4 - 26*Rb[2, 3, 4]) +
          12*Rb[2, 3, 4]) + HPL[{2, 1}, r1]*
         (-8 + R[3, 4, 5]*(8 - 38*Rb[2, 3, 4]) + 16*Rb[2, 3, 4]) +
        HPL[{3}, r1]*(7 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 9*Rb[2, 3, 4])) +
        HPL[{-2, 1}, r1]*(6 - 14*Rb[2, 3, 4] + R[3, 4, 5]*
           (-6 + 28*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(6 - 14*Rb[2, 3, 4] +
          R[3, 4, 5]*(-6 + 28*Rb[2, 3, 4])) +
        (3 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 20*Rb[2, 3, 4]))*Zeta[3])) +
    HPL[{-2}, r1]*((HPL[{0}, r1]^3*HPL[{1}, r1]*
        (-85 + R[3, 4, 5]*(85 - 364*Rb[2, 3, 4]) + 241*Rb[2, 3, 4]))/3 +
      (HPL[{0}, r1]^4*(R[3, 4, 5]*(343 - 370*Rb[2, 3, 4]) +
         4*(-71 + 65*Rb[2, 3, 4])))/3 + HPL[{0}, r1]^2*
       (HPL[{1}, r1]^2*(-5 + R[3, 4, 5]*(5 - 29*Rb[2, 3, 4]) +
          22*Rb[2, 3, 4]) + (Pi^2*(-73 + 69*Rb[2, 3, 4] -
           4*R[3, 4, 5]*(-31 + 43*Rb[2, 3, 4])))/3 +
        HPL[{2}, r1]*(10 - 72*Rb[2, 3, 4] + R[3, 4, 5]*
           (-2 + 68*Rb[2, 3, 4]))) + HPL[{1}, r1]*
       (4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) +
          Rb[2, 3, 4]) + HPL[{2, 1}, r1]*(8 + 24*Rb[2, 3, 4] -
          2*R[3, 4, 5]*(4 + 5*Rb[2, 3, 4])) + HPL[{3}, r1]*
         (72 - 42*Rb[2, 3, 4] - 2*R[3, 4, 5]*(36 + 23*Rb[2, 3, 4])) +
        2*(-13 - 17*Rb[2, 3, 4] + R[3, 4, 5]*(13 + 20*Rb[2, 3, 4]))*
         Zeta[3]) + HPL[{0}, r1]*(2*HPL[{2, 1}, r1]*
         (63 + R[3, 4, 5]*(-51 + Rb[2, 3, 4]) - 48*Rb[2, 3, 4]) +
        2*HPL[{3}, r1]*(-5 + R[3, 4, 5]*(1 - 34*Rb[2, 3, 4]) +
          36*Rb[2, 3, 4]) + (HPL[{1}, r1]^3*
          (R[3, 4, 5]*(20 - 9*Rb[2, 3, 4]) - 10*(2 + Rb[2, 3, 4])))/3 +
        4*HPL[{2, -1}, r1]*(-12 + 7*Rb[2, 3, 4] + R[3, 4, 5]*
           (12 + Rb[2, 3, 4])) + 4*HPL[{-2, 1}, r1]*(4 - 14*Rb[2, 3, 4] +
          R[3, 4, 5]*(-9 + 19*Rb[2, 3, 4])) + 2*HPL[{-2, -1}, r1]*
         (-66 + 75*Rb[2, 3, 4] + R[3, 4, 5]*(27 + 22*Rb[2, 3, 4])) +
        HPL[{1}, r1]*((Pi^2*(-7 + R[3, 4, 5]*(7 - 76*Rb[2, 3, 4]) +
             14*Rb[2, 3, 4]))/3 + HPL[{2}, r1]*(-72 + 42*Rb[2, 3, 4] +
            R[3, 4, 5]*(72 + 46*Rb[2, 3, 4]))) +
        2*(53 - 71*Rb[2, 3, 4] + R[3, 4, 5]*(-63 + 88*Rb[2, 3, 4]))*
         Zeta[3])) + HPL[{0}, r1]^2*
     ((-6*Pi^4*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]))/5 +
      HPL[{2}, r1]^2*(-12 + R[3, 4, 5]*(24 - 46*Rb[2, 3, 4]) +
        36*Rb[2, 3, 4]) + HPL[{1}, r1]^4*
       (-1 + R[3, 4, 5]*(1 - (749*Rb[2, 3, 4])/6) + (743*Rb[2, 3, 4])/6) +
      HPL[{-4}, r1]*(-754 + R[3, 4, 5]*(1038 - 842*Rb[2, 3, 4]) +
        486*Rb[2, 3, 4]) + 6*HPL[{-2, -1, -1}, r1]*(-9 - 14*Rb[2, 3, 4] +
        3*R[3, 4, 5]*(3 + Rb[2, 3, 4])) + HPL[{-2, -1, 1}, r1]*
       (44 + 72*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-13 + 2*Rb[2, 3, 4])) +
      HPL[{-2, 1, -1}, r1]*(44 + 72*Rb[2, 3, 4] + 8*R[3, 4, 5]*
         (-13 + 2*Rb[2, 3, 4])) + HPL[{2, -1, -1}, r1]*
       (44 + 72*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-13 + 2*Rb[2, 3, 4])) -
      4*HPL[{3, 1}, r1]*(21 + 19*Rb[2, 3, 4] + R[3, 4, 5]*
         (-41 + 9*Rb[2, 3, 4])) - 4*HPL[{-2, 1, 1}, r1]*
       (4*(2 + Rb[2, 3, 4]) + R[3, 4, 5]*(-15 + 11*Rb[2, 3, 4])) -
      4*HPL[{2, -1, 1}, r1]*(4*(2 + Rb[2, 3, 4]) +
        R[3, 4, 5]*(-15 + 11*Rb[2, 3, 4])) - 4*HPL[{2, 1, -1}, r1]*
       (4*(2 + Rb[2, 3, 4]) + R[3, 4, 5]*(-15 + 11*Rb[2, 3, 4])) +
      HPL[{-3, 1}, r1]*(86 + 164*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (91 + 11*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*(86 + 164*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(91 + 11*Rb[2, 3, 4])) + HPL[{2, -2}, r1]*
       (58 - 36*Rb[2, 3, 4] + R[3, 4, 5]*(-70 + 34*Rb[2, 3, 4])) +
      HPL[{2, 1, 1}, r1]*(52 - 80*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-32 + 65*Rb[2, 3, 4])) + 2*HPL[{-3, -1}, r1]*
       (7 - 134*Rb[2, 3, 4] + R[3, 4, 5]*(8 + 65*Rb[2, 3, 4])) +
      (Pi^2*HPL[{2}, r1]*(128 - 235*Rb[2, 3, 4] + R[3, 4, 5]*
          (-182 + 365*Rb[2, 3, 4])))/3 + HPL[{4}, r1]*
       (628 - 504*Rb[2, 3, 4] + R[3, 4, 5]*(-900 + 896*Rb[2, 3, 4])) +
      HPL[{1}, r1]^2*(HPL[{2}, r1]*(-1 + R[3, 4, 5])*(4 + 33*Rb[2, 3, 4]) +
        (Pi^2*(17 - 86*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 115*Rb[2, 3, 4])))/
         3) + HPL[{1}, r1]*(HPL[{3}, r1]*(-92 + R[3, 4, 5]*
           (92 - 388*Rb[2, 3, 4]) + 248*Rb[2, 3, 4]) + 12*HPL[{-2, 1}, r1]*
         (-5 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(5 + Rb[2, 3, 4])) +
        12*HPL[{2, -1}, r1]*(-5 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
           (5 + Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(32 + 10*Rb[2, 3, 4] -
          2*R[3, 4, 5]*(16 + Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*
         (68 + 54*Rb[2, 3, 4] + R[3, 4, 5]*(-68 + 42*Rb[2, 3, 4])) +
        (5 - 121*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 132*Rb[2, 3, 4]))*Zeta[3])) +
    HPL[{1}, r1]*(HPL[{-3, -1, 1}, r1]*
       (-74 + R[3, 4, 5]*(74 - 50*Rb[2, 3, 4]) - 62*Rb[2, 3, 4]) +
      4*HPL[{-2, -2, -1}, r1]*(-1 + R[3, 4, 5])*(-1 + Rb[2, 3, 4]) +
      24*HPL[{2, 1, 1, 1}, r1]*(4 - 5*R[3, 4, 5])*Rb[2, 3, 4] +
      24*HPL[{-2, 1, 1, 1}, r1]*(-3 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      24*HPL[{2, -1, 1, 1}, r1]*(-3 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      24*HPL[{2, 1, -1, 1}, r1]*(-3 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      24*HPL[{2, 1, 1, -1}, r1]*(-3 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{3, 1, 1}, r1]*(-8 + R[3, 4, 5]*(8 - 7*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + 4*HPL[{-2, -2, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + Rb[2, 3, 4]) -
      2*HPL[{2, -2, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 5*Rb[2, 3, 4]) -
      12*HPL[{-2, -1, -1, -1}, r1]*(-1 + R[3, 4, 5])*(1 + 7*Rb[2, 3, 4]) -
      32*HPL[{3, 2}, r1]*(2*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
         (2 + Rb[2, 3, 4])) - 2*HPL[{-3, 1, -1}, r1]*(33 + 35*Rb[2, 3, 4] +
        R[3, 4, 5]*(-33 + 5*Rb[2, 3, 4])) + HPL[{2, -1, -2}, r1]*
       (4 - 4*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) +
      HPL[{2, -2, 1}, r1]*(-8*(1 + 3*Rb[2, 3, 4]) +
        2*R[3, 4, 5]*(4 + 5*Rb[2, 3, 4])) + HPL[{2, 1, -2}, r1]*
       (-8*(1 + 3*Rb[2, 3, 4]) + 2*R[3, 4, 5]*(4 + 5*Rb[2, 3, 4])) +
      HPL[{2, 2, -1}, r1]*(-8*(1 + 3*Rb[2, 3, 4]) +
        2*R[3, 4, 5]*(4 + 5*Rb[2, 3, 4])) -
      (4*Pi^2*HPL[{-2, 1}, r1]*(1 + 4*Rb[2, 3, 4] +
         R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])))/3 -
      (4*Pi^2*HPL[{2, -1}, r1]*(1 + 4*Rb[2, 3, 4] +
         R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])))/3 -
      (2*Pi^2*HPL[{-2, -1}, r1]*(-1 - 10*Rb[2, 3, 4] +
         R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])))/3 + HPL[{-3, 1, 1}, r1]*
       (20*(2 + Rb[2, 3, 4]) + 2*R[3, 4, 5]*(-20 + 9*Rb[2, 3, 4])) +
      HPL[{3, -1, 1}, r1]*(20*(2 + Rb[2, 3, 4]) + 2*R[3, 4, 5]*
         (-20 + 9*Rb[2, 3, 4])) + HPL[{3, 1, -1}, r1]*(20*(2 + Rb[2, 3, 4]) +
        2*R[3, 4, 5]*(-20 + 9*Rb[2, 3, 4])) + 4*Pi^2*HPL[{2, 1}, r1]*
       (4 - 6*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 11*Rb[2, 3, 4])) +
      4*HPL[{-2, -1, -1, 1}, r1]*(-5 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(5 + 18*Rb[2, 3, 4])) + 4*HPL[{-2, -1, 1, -1}, r1]*
       (-5 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 18*Rb[2, 3, 4])) +
      4*HPL[{-2, 1, -1, -1}, r1]*(-5 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(5 + 18*Rb[2, 3, 4])) + 4*HPL[{2, -1, -1, -1}, r1]*
       (-5 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 18*Rb[2, 3, 4])) +
      HPL[{-2, -1, 1, 1}, r1]*(16 + 80*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(4 + 19*Rb[2, 3, 4])) + HPL[{-2, 1, -1, 1}, r1]*
       (16 + 80*Rb[2, 3, 4] - 4*R[3, 4, 5]*(4 + 19*Rb[2, 3, 4])) +
      HPL[{-2, 1, 1, -1}, r1]*(16 + 80*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(4 + 19*Rb[2, 3, 4])) + HPL[{2, -1, -1, 1}, r1]*
       (16 + 80*Rb[2, 3, 4] - 4*R[3, 4, 5]*(4 + 19*Rb[2, 3, 4])) +
      HPL[{2, -1, 1, -1}, r1]*(16 + 80*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(4 + 19*Rb[2, 3, 4])) + HPL[{2, 1, -1, -1}, r1]*
       (16 + 80*Rb[2, 3, 4] - 4*R[3, 4, 5]*(4 + 19*Rb[2, 3, 4])) +
      HPL[{-3, -1, -1}, r1]*(52 + 92*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (26 + 23*Rb[2, 3, 4])) + HPL[{3, -1, -1}, r1]*
       (-58 - 78*Rb[2, 3, 4] + R[3, 4, 5]*(58 + 30*Rb[2, 3, 4])) -
      2*HPL[{4, 1}, r1]*(-150 + 73*Rb[2, 3, 4] + R[3, 4, 5]*
         (150 + 41*Rb[2, 3, 4])) + HPL[{3, -2}, r1]*(-72 + 42*Rb[2, 3, 4] +
        R[3, 4, 5]*(72 + 46*Rb[2, 3, 4])) + HPL[{-3, -2}, r1]*
       (74 + 6*Rb[2, 3, 4] - 2*R[3, 4, 5]*(37 + 47*Rb[2, 3, 4])) +
      HPL[{-3, 2}, r1]*(-66 + 32*Rb[2, 3, 4] + R[3, 4, 5]*
         (66 + 58*Rb[2, 3, 4])) - 8*HPL[{5}, r1]*(28 - 39*Rb[2, 3, 4] +
        R[3, 4, 5]*(-28 + 81*Rb[2, 3, 4])) + HPL[{-4, 1}, r1]*
       (-318 + 26*Rb[2, 3, 4] + 2*R[3, 4, 5]*(159 + 82*Rb[2, 3, 4])) +
      HPL[{4, -1}, r1]*(-318 + 26*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (159 + 82*Rb[2, 3, 4])) - (2*Pi^2*HPL[{3}, r1]*
        (13 - 64*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 101*Rb[2, 3, 4])))/3 +
      HPL[{-4, -1}, r1]*(6*(53 + 24*Rb[2, 3, 4]) - 2*R[3, 4, 5]*
         (159 + 157*Rb[2, 3, 4])) +
      (Pi^2*(-25 + R[3, 4, 5]*(25 - 58*Rb[2, 3, 4]) + 50*Rb[2, 3, 4])*
        Zeta[3])/3 + HPL[{2}, r1]*(32*HPL[{3}, r1]*(2*(-1 + Rb[2, 3, 4]) +
          R[3, 4, 5]*(2 + Rb[2, 3, 4])) - 2*(-12 + 12*R[3, 4, 5] +
          13*Rb[2, 3, 4])*Zeta[3]) + 16*(-6 + 7*R[3, 4, 5])*Rb[2, 3, 4]*
       Zeta[5]) + HPL[{-1}, r1]*(HPL[{-2, -1, -1, -1}, r1]*
       (R[3, 4, 5]*(4 - 70*Rb[2, 3, 4]) + 40*(-1 + Rb[2, 3, 4])) +
      HPL[{5}, r1]*(264 + R[3, 4, 5]*(452 - 648*Rb[2, 3, 4]) -
        516*Rb[2, 3, 4]) + (Pi^2*HPL[{3}, r1]*
        (17 + R[3, 4, 5]*(67 - 114*Rb[2, 3, 4]) - 38*Rb[2, 3, 4]))/3 +
      HPL[{-2, -2, -1}, r1]*(14 + 20*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) -
        20*Rb[2, 3, 4]) - 6*HPL[{3, -2}, r1]*
       (20 + 2*R[3, 4, 5]*(-10 + Rb[2, 3, 4]) - 19*Rb[2, 3, 4]) -
      8*HPL[{2, 2, 1}, r1]*(2 + 9*R[3, 4, 5] - 9*Rb[2, 3, 4]) +
      16*HPL[{-2, -1, 1, 1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      16*HPL[{-2, 1, -1, 1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      16*HPL[{-2, 1, 1, -1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      16*HPL[{2, -1, -1, 1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      16*HPL[{2, -1, 1, -1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      16*HPL[{2, 1, -1, -1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{-2, -1, -1, 1}, r1]*(-12 + 17*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{-2, -1, 1, -1}, r1]*(-12 + 17*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{-2, 1, -1, -1}, r1]*(-12 + 17*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1, -1, -1}, r1]*(-12 + 17*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{-2, 1, 1, 1}, r1]*(-14 + 19*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1, 1, 1}, r1]*(-14 + 19*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, 1, -1, 1}, r1]*(-14 + 19*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, 1, 1, -1}, r1]*(-14 + 19*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1, -2}, r1]*(-1 + R[3, 4, 5]*(5 - 3*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + (4*Pi^2*HPL[{2, 1}, r1]*(-2 + 2*R[3, 4, 5] +
         7*Rb[2, 3, 4]))/3 + 6*HPL[{-3, 2}, r1]*
       (-17 + R[3, 4, 5]*(24 - 5*Rb[2, 3, 4]) + 13*Rb[2, 3, 4]) +
      HPL[{2, -2, -1}, r1]*(-16 + R[3, 4, 5]*(16 - 34*Rb[2, 3, 4]) +
        32*Rb[2, 3, 4]) + (HPL[{0}, r1]^4*HPL[{1}, r1]*
        (-7 + R[3, 4, 5]*(7 - 128*Rb[2, 3, 4]) + 79*Rb[2, 3, 4]))/3 +
      HPL[{-4, 1}, r1]*(-338 + R[3, 4, 5]*(464 - 14*Rb[2, 3, 4]) +
        176*Rb[2, 3, 4]) + HPL[{4, -1}, r1]*
       (-338 + R[3, 4, 5]*(464 - 14*Rb[2, 3, 4]) + 176*Rb[2, 3, 4]) +
      (Pi^2*HPL[{-2, -1}, r1]*(-5 + (5 - 11*R[3, 4, 5])*Rb[2, 3, 4]))/3 -
      (2*HPL[{0}, r1]^5*(-19 - 5*Rb[2, 3, 4] + 5*R[3, 4, 5]*
          (4 + Rb[2, 3, 4])))/3 + HPL[{-3, -1, -1}, r1]*
       (-22 + 58*Rb[2, 3, 4] - 2*R[3, 4, 5]*(45 + Rb[2, 3, 4])) +
      2*HPL[{3, 1, 1}, r1]*(-26 + 50*Rb[2, 3, 4] +
        R[3, 4, 5]*(-62 + 3*Rb[2, 3, 4])) + HPL[{-2, -2, 1}, r1]*
       (4 - 4*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-5 + 3*Rb[2, 3, 4])) +
      2*HPL[{3, -1, -1}, r1]*(-8*(1 + 3*Rb[2, 3, 4]) +
        R[3, 4, 5]*(24 + 5*Rb[2, 3, 4])) - 24*HPL[{2, 1, 1, 1}, r1]*
       (1 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])) +
      (2*Pi^2*HPL[{-2, 1}, r1]*(-1 - 4*Rb[2, 3, 4] +
         R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])))/3 +
      (2*Pi^2*HPL[{2, -1}, r1]*(-1 - 4*Rb[2, 3, 4] +
         R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])))/3 + 2*HPL[{2, -2, 1}, r1]*
       (6 - 10*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 17*Rb[2, 3, 4])) +
      2*HPL[{2, 2, -1}, r1]*(6 - 10*Rb[2, 3, 4] +
        R[3, 4, 5]*(-6 + 17*Rb[2, 3, 4])) + HPL[{-2}, r1]^2*HPL[{0}, r1]*
       (62 - 61*Rb[2, 3, 4] - R[3, 4, 5]*(29 + 26*Rb[2, 3, 4])) -
      2*HPL[{-3, -2}, r1]*(-62 + 61*Rb[2, 3, 4] +
        R[3, 4, 5]*(29 + 26*Rb[2, 3, 4])) + HPL[{-3, 1, 1}, r1]*
       (4*(8 + 5*Rb[2, 3, 4]) + R[3, 4, 5]*(-32 + 30*Rb[2, 3, 4])) +
      HPL[{3, -1, 1}, r1]*(4*(8 + 5*Rb[2, 3, 4]) +
        R[3, 4, 5]*(-32 + 30*Rb[2, 3, 4])) + HPL[{3, 1, -1}, r1]*
       (4*(8 + 5*Rb[2, 3, 4]) + R[3, 4, 5]*(-32 + 30*Rb[2, 3, 4])) +
      2*HPL[{3, 2}, r1]*(56 - 31*Rb[2, 3, 4] + R[3, 4, 5]*
         (-89 + 34*Rb[2, 3, 4])) + HPL[{-3, 1, -1}, r1]*
       (-8*(1 + 7*Rb[2, 3, 4]) + R[3, 4, 5]*(8 + 34*Rb[2, 3, 4])) +
      HPL[{2, 1, -2}, r1]*(-4*(-3 + Rb[2, 3, 4]) +
        R[3, 4, 5]*(-40 + 38*Rb[2, 3, 4])) + HPL[{-3, -1, 1}, r1]*
       (-64*Rb[2, 3, 4] + R[3, 4, 5]*(-32 + 58*Rb[2, 3, 4])) -
      2*HPL[{-4, -1}, r1]*(-157 + 97*Rb[2, 3, 4] +
        R[3, 4, 5]*(148 + 81*Rb[2, 3, 4])) + HPL[{4, 1}, r1]*
       (354 - 114*Rb[2, 3, 4] + R[3, 4, 5]*(-552 + 98*Rb[2, 3, 4])) +
      HPL[{0}, r1]^3*(HPL[{1}, r1]^2*(-5 + R[3, 4, 5]*
           (5 - (118*Rb[2, 3, 4])/3) + 27*Rb[2, 3, 4]) +
        (2*Pi^2*(8 + 22*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-25 + 37*Rb[2, 3, 4])))/
         9 + HPL[{2}, r1]*(23 + 57*Rb[2, 3, 4] + R[3, 4, 5]*
           (-331/3 + 124*Rb[2, 3, 4]))) +
      (Pi^2*(3 + R[3, 4, 5]*(17 - 35*Rb[2, 3, 4]) - 7*Rb[2, 3, 4])*Zeta[3])/
       3 + HPL[{0}, r1]^2*(HPL[{3}, r1]*(65 + R[3, 4, 5]*
           (261 - 340*Rb[2, 3, 4]) - 229*Rb[2, 3, 4]) +
        (HPL[{1}, r1]^3*(-6 + R[3, 4, 5]*(6 - 53*Rb[2, 3, 4]) +
           38*Rb[2, 3, 4]))/3 + HPL[{-2, -1}, r1]*
         (R[3, 4, 5]*(22 - 88*Rb[2, 3, 4]) + 16*(-2 + 7*Rb[2, 3, 4])) +
        HPL[{2, 1}, r1]*(4*(3 + 31*Rb[2, 3, 4]) - 2*R[3, 4, 5]*
           (45 + 43*Rb[2, 3, 4])) + HPL[{-2, 1}, r1]*
         (-10*(1 + 9*Rb[2, 3, 4]) + R[3, 4, 5]*(70 + 52*Rb[2, 3, 4])) +
        HPL[{2, -1}, r1]*(-10*(1 + 9*Rb[2, 3, 4]) + R[3, 4, 5]*
           (70 + 52*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (HPL[{2}, r1]*(40 + 6*Rb[2, 3, 4] + 10*R[3, 4, 5]*
             (-4 + 5*Rb[2, 3, 4])) + Pi^2*(-1 + 10*Rb[2, 3, 4] +
            R[3, 4, 5]*(1 + 6*Rb[2, 3, 4]))) -
        2*(15 + Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 3*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{2}, r1]*(HPL[{3}, r1]*(-112 + R[3, 4, 5]*(178 - 68*Rb[2, 3, 4]) +
          62*Rb[2, 3, 4]) + 2*(19 - 33*Rb[2, 3, 4] + R[3, 4, 5]*
           (1 + 4*Rb[2, 3, 4]))*Zeta[3]) + HPL[{-2}, r1]*
       (HPL[{2, 1}, r1]*(R[3, 4, 5]*(40 - 38*Rb[2, 3, 4]) +
          4*(-3 + Rb[2, 3, 4])) + 6*HPL[{3}, r1]*
         (20 + 2*R[3, 4, 5]*(-10 + Rb[2, 3, 4]) - 19*Rb[2, 3, 4]) +
        HPL[{0}, r1]^2*HPL[{1}, r1]*(-46 + R[3, 4, 5]*(46 - 96*Rb[2, 3, 4]) +
          16*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*(4 - 4*Rb[2, 3, 4] +
          4*R[3, 4, 5]*(-5 + 3*Rb[2, 3, 4])) +
        (HPL[{0}, r1]^3*(R[3, 4, 5]*(493 - 420*Rb[2, 3, 4]) -
           2*(19 + 74*Rb[2, 3, 4])))/3 + HPL[{0}, r1]*
         ((Pi^2*(23 + R[3, 4, 5]*(50 - 58*Rb[2, 3, 4]) - 31*Rb[2, 3, 4]))/3 -
          6*HPL[{2}, r1]*(20 + 2*R[3, 4, 5]*(-10 + Rb[2, 3, 4]) -
            19*Rb[2, 3, 4]) + HPL[{1}, r1]^2*
           (R[3, 4, 5]*(16 - 15*Rb[2, 3, 4]) - 2*(8 + 5*Rb[2, 3, 4]))) +
        2*(-27 + 32*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 8*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{1}, r1]^2*(8*HPL[{-2, -1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
        2*HPL[{-2, 1}, r1]*(-14 + 19*R[3, 4, 5])*Rb[2, 3, 4] +
        2*HPL[{2, -1}, r1]*(-14 + 19*R[3, 4, 5])*Rb[2, 3, 4] +
        12*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) +
          4*Rb[2, 3, 4]) + HPL[{3}, r1]*(R[3, 4, 5]*(10 + 3*Rb[2, 3, 4]) -
          2*(5 + 11*Rb[2, 3, 4])) + (10 - 19*Rb[2, 3, 4] +
          2*R[3, 4, 5]*(-5 + 19*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{-2, 1, 1}, r1]*(-20 + 48*R[3, 4, 5] -
          56*Rb[2, 3, 4]) + HPL[{2, -1, 1}, r1]*(-20 + 48*R[3, 4, 5] -
          56*Rb[2, 3, 4]) + HPL[{2, 1, -1}, r1]*(-20 + 48*R[3, 4, 5] -
          56*Rb[2, 3, 4]) + HPL[{1}, r1]^4*(-1 + R[3, 4, 5]*
           (1 - 6*Rb[2, 3, 4]) + 4*Rb[2, 3, 4]) -
        (6*Pi^4*(-1 + (1 + R[3, 4, 5])*Rb[2, 3, 4]))/5 -
        6*HPL[{2, -2}, r1]*(-3 + 6*Rb[2, 3, 4] + R[3, 4, 5]*
           (-4 + 3*Rb[2, 3, 4])) + HPL[{2, 1, 1}, r1]*(4 + 116*Rb[2, 3, 4] -
          2*R[3, 4, 5]*(46 + 3*Rb[2, 3, 4])) + HPL[{-2, -1, 1}, r1]*
         (80*Rb[2, 3, 4] - 4*R[3, 4, 5]*(8 + 11*Rb[2, 3, 4])) +
        HPL[{-2, 1, -1}, r1]*(80*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (8 + 11*Rb[2, 3, 4])) + HPL[{2, -1, -1}, r1]*
         (80*Rb[2, 3, 4] - 4*R[3, 4, 5]*(8 + 11*Rb[2, 3, 4])) +
        2*HPL[{3, 1}, r1]*(-5*(13 + Rb[2, 3, 4]) + R[3, 4, 5]*
           (98 + 19*Rb[2, 3, 4])) - 2*HPL[{-3, 1}, r1]*
         (-67 + 10*Rb[2, 3, 4] + R[3, 4, 5]*(88 + 23*Rb[2, 3, 4])) -
        2*HPL[{3, -1}, r1]*(-67 + 10*Rb[2, 3, 4] + R[3, 4, 5]*
           (88 + 23*Rb[2, 3, 4])) + HPL[{-3, -1}, r1]*(-66 - 50*Rb[2, 3, 4] +
          2*R[3, 4, 5]*(90 + 29*Rb[2, 3, 4])) + HPL[{2}, r1]^2*
         (56 - 31*Rb[2, 3, 4] + R[3, 4, 5]*(-89 + 34*Rb[2, 3, 4])) +
        HPL[{-2, -1, -1}, r1]*(64 - 118*Rb[2, 3, 4] +
          R[3, 4, 5]*(30 + 62*Rb[2, 3, 4])) - 8*HPL[{-4}, r1]*
         (-37 + 64*Rb[2, 3, 4] + R[3, 4, 5]*(-64 + 78*Rb[2, 3, 4])) +
        (Pi^2*HPL[{2}, r1]*(-17 + 38*Rb[2, 3, 4] + R[3, 4, 5]*
            (-67 + 114*Rb[2, 3, 4])))/3 + HPL[{4}, r1]*
         (-264 + 516*Rb[2, 3, 4] + R[3, 4, 5]*(-452 + 648*Rb[2, 3, 4])) +
        HPL[{1}, r1]^2*((2*Pi^2*(-2 + 2*R[3, 4, 5] + 7*Rb[2, 3, 4]))/3 +
          HPL[{2}, r1]*(10 + 22*Rb[2, 3, 4] - R[3, 4, 5]*
             (10 + 3*Rb[2, 3, 4]))) + HPL[{1}, r1]*
         (HPL[{3}, r1]*(-40 + R[3, 4, 5]*(40 - 50*Rb[2, 3, 4]) -
            6*Rb[2, 3, 4]) - 2*HPL[{-2, -1}, r1]*(-16 + R[3, 4, 5])*
           Rb[2, 3, 4] + 4*HPL[{-2, 1}, r1]*(-13 + 15*R[3, 4, 5])*
           Rb[2, 3, 4] + 4*HPL[{2, -1}, r1]*(-13 + 15*R[3, 4, 5])*
           Rb[2, 3, 4] + 2*HPL[{2, 1}, r1]*(-6 + R[3, 4, 5]*
             (6 - 53*Rb[2, 3, 4]) + 38*Rb[2, 3, 4]) +
          8*(3 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 11*Rb[2, 3, 4]))*
           Zeta[3])) + 4*(4*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
         (-5 + 9*Rb[2, 3, 4]))*Zeta[5]) + HPL[{0}, r1]*
     (4*HPL[{2, 2, 1}, r1]*(30 + 2*R[3, 4, 5]*(-11 + Rb[2, 3, 4]) -
        31*Rb[2, 3, 4]) + (HPL[{1}, r1]^5*(260 - 261*R[3, 4, 5])*Rb[2, 3, 4])/
       5 + 2*HPL[{-3, 1, -1}, r1]*(-36 + R[3, 4, 5]*(58 - 56*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + 4*HPL[{3, 2}, r1]*
       (-31 + R[3, 4, 5]*(59 - 31*Rb[2, 3, 4]) + 2*Rb[2, 3, 4]) +
      HPL[{2, 1, -2}, r1]*(-32 + R[3, 4, 5]*(50 - 52*Rb[2, 3, 4]) +
        14*Rb[2, 3, 4]) - 4*HPL[{-2, -1, -1, 1}, r1]*
       (4 + R[3, 4, 5]*(-15 + Rb[2, 3, 4]) + 14*Rb[2, 3, 4]) -
      4*HPL[{-2, -1, 1, -1}, r1]*(4 + R[3, 4, 5]*(-15 + Rb[2, 3, 4]) +
        14*Rb[2, 3, 4]) - 4*HPL[{-2, 1, -1, -1}, r1]*
       (4 + R[3, 4, 5]*(-15 + Rb[2, 3, 4]) + 14*Rb[2, 3, 4]) -
      4*HPL[{2, -1, -1, -1}, r1]*(4 + R[3, 4, 5]*(-15 + Rb[2, 3, 4]) +
        14*Rb[2, 3, 4]) + 4*HPL[{4, 1}, r1]*
       (-41 + R[3, 4, 5]*(77 - 53*Rb[2, 3, 4]) + 23*Rb[2, 3, 4]) +
      4*HPL[{-4}, r1]*HPL[{1}, r1]*(-56 + R[3, 4, 5]*(56 - 137*Rb[2, 3, 4]) +
        44*Rb[2, 3, 4]) + HPL[{2, 1, 1, 1}, r1]*
       (40 + 4*R[3, 4, 5]*(-22 + Rb[2, 3, 4]) + 44*Rb[2, 3, 4]) +
      HPL[{2, -2, 1}, r1]*(-72 + R[3, 4, 5]*(74 - 20*Rb[2, 3, 4]) +
        50*Rb[2, 3, 4]) + HPL[{2, 2, -1}, r1]*
       (-72 + R[3, 4, 5]*(74 - 20*Rb[2, 3, 4]) + 50*Rb[2, 3, 4]) +
      HPL[{-3, -2}, r1]*(-10 + R[3, 4, 5]*(62 - 144*Rb[2, 3, 4]) +
        56*Rb[2, 3, 4]) + HPL[{-2, -2, 1}, r1]*
       (-64 + R[3, 4, 5]*(84 - 72*Rb[2, 3, 4]) + 84*Rb[2, 3, 4]) +
      HPL[{-2, -1, -1, -1}, r1]*(-30 + R[3, 4, 5]*(52 - 74*Rb[2, 3, 4]) +
        134*Rb[2, 3, 4]) + (Pi^2*HPL[{3}, r1]*
        (-128 + R[3, 4, 5]*(182 - 365*Rb[2, 3, 4]) + 235*Rb[2, 3, 4]))/3 +
      HPL[{-4, -1}, r1]*(-34 + R[3, 4, 5]*(108 - 418*Rb[2, 3, 4]) +
        380*Rb[2, 3, 4]) + HPL[{5}, r1]*
       (-628 + R[3, 4, 5]*(900 - 896*Rb[2, 3, 4]) + 504*Rb[2, 3, 4]) +
      (Pi^2*HPL[{-2, -1}, r1]*(-25 + 47*Rb[2, 3, 4] +
         6*R[3, 4, 5]*(1 + Rb[2, 3, 4])))/3 + 6*HPL[{-3, -1, -1}, r1]*
       (74 - 53*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-11 + 3*Rb[2, 3, 4])) +
      HPL[{-2, -1, 1, 1}, r1]*(16 + 60*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(13 + 3*Rb[2, 3, 4])) + HPL[{-2, 1, -1, 1}, r1]*
       (16 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*(13 + 3*Rb[2, 3, 4])) +
      HPL[{-2, 1, 1, -1}, r1]*(16 + 60*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(13 + 3*Rb[2, 3, 4])) + HPL[{2, -1, -1, 1}, r1]*
       (16 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*(13 + 3*Rb[2, 3, 4])) +
      HPL[{2, -1, 1, -1}, r1]*(16 + 60*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(13 + 3*Rb[2, 3, 4])) + HPL[{2, 1, -1, -1}, r1]*
       (16 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*(13 + 3*Rb[2, 3, 4])) +
      2*HPL[{2, -2, -1}, r1]*(50 - 47*Rb[2, 3, 4] +
        6*R[3, 4, 5]*(-13 + 4*Rb[2, 3, 4])) + HPL[{2, -1, -2}, r1]*
       (64 - 84*Rb[2, 3, 4] + 12*R[3, 4, 5]*(-7 + 6*Rb[2, 3, 4])) +
      HPL[{-2, 1, 1, 1}, r1]*(-64*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (12 + 7*Rb[2, 3, 4])) + HPL[{2, -1, 1, 1}, r1]*
       (-64*Rb[2, 3, 4] + 4*R[3, 4, 5]*(12 + 7*Rb[2, 3, 4])) +
      HPL[{2, 1, -1, 1}, r1]*(-64*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (12 + 7*Rb[2, 3, 4])) + HPL[{2, 1, 1, -1}, r1]*
       (-64*Rb[2, 3, 4] + 4*R[3, 4, 5]*(12 + 7*Rb[2, 3, 4])) +
      HPL[{3, -1, -1}, r1]*(56 - 166*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (-13 + 8*Rb[2, 3, 4])) + HPL[{-3, 2}, r1]*(86 - 56*Rb[2, 3, 4] +
        8*R[3, 4, 5]*(-23 + 20*Rb[2, 3, 4])) + HPL[{3, -2}, r1]*
       (28 - 20*Rb[2, 3, 4] + 6*R[3, 4, 5]*(-19 + 21*Rb[2, 3, 4])) +
      2*HPL[{-2, -2, -1}, r1]*(65 - 67*Rb[2, 3, 4] +
        R[3, 4, 5]*(-79 + 27*Rb[2, 3, 4])) -
      (2*Pi^2*HPL[{-2, 1}, r1]*(3 + 13*Rb[2, 3, 4] +
         R[3, 4, 5]*(-27 + 44*Rb[2, 3, 4])))/3 -
      (2*Pi^2*HPL[{2, -1}, r1]*(3 + 13*Rb[2, 3, 4] +
         R[3, 4, 5]*(-27 + 44*Rb[2, 3, 4])))/3 + HPL[{-3, 1, 1}, r1]*
       (-80 + 102*Rb[2, 3, 4] + R[3, 4, 5]*(38 + 56*Rb[2, 3, 4])) +
      HPL[{3, -1, 1}, r1]*(-80 + 102*Rb[2, 3, 4] +
        R[3, 4, 5]*(38 + 56*Rb[2, 3, 4])) + HPL[{3, 1, -1}, r1]*
       (-80 + 102*Rb[2, 3, 4] + R[3, 4, 5]*(38 + 56*Rb[2, 3, 4])) +
      HPL[{-4, 1}, r1]*(86 - 276*Rb[2, 3, 4] + 6*R[3, 4, 5]*
         (-31 + 57*Rb[2, 3, 4])) + HPL[{4, -1}, r1]*(86 - 276*Rb[2, 3, 4] +
        6*R[3, 4, 5]*(-31 + 57*Rb[2, 3, 4])) + HPL[{-3, -1, 1}, r1]*
       (-200 + 170*Rb[2, 3, 4] - 4*R[3, 4, 5]*(-71 + 64*Rb[2, 3, 4])) -
      2*HPL[{3, 1, 1}, r1]*(R[3, 4, 5]*(100 + 53*Rb[2, 3, 4]) +
        2*(-77 + 73*Rb[2, 3, 4])) + (2*Pi^2*HPL[{2, 1}, r1]*
        (63 - 72*Rb[2, 3, 4] + R[3, 4, 5]*(-97 + 133*Rb[2, 3, 4])))/3 +
      HPL[{1}, r1]^3*((2*HPL[{2}, r1]*(8 - Rb[2, 3, 4] +
           R[3, 4, 5]*(-8 + 7*Rb[2, 3, 4])))/3 +
        (2*Pi^2*(4 - 46*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 51*Rb[2, 3, 4])))/3) +
      HPL[{1}, r1]*(HPL[{-2, 1, 1}, r1]*(-48 - 8*R[3, 4, 5]*
           (-6 + Rb[2, 3, 4]) - 44*Rb[2, 3, 4]) + HPL[{2, -1, 1}, r1]*
         (-48 - 8*R[3, 4, 5]*(-6 + Rb[2, 3, 4]) - 44*Rb[2, 3, 4]) +
        HPL[{2, 1, -1}, r1]*(-48 - 8*R[3, 4, 5]*(-6 + Rb[2, 3, 4]) -
          44*Rb[2, 3, 4]) + (6*Pi^4*(4 - 5*R[3, 4, 5])*Rb[2, 3, 4])/5 -
        16*HPL[{2}, r1]^2*(2*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
           (2 + Rb[2, 3, 4])) + 2*HPL[{2, -2}, r1]*(3 - 5*Rb[2, 3, 4] +
          R[3, 4, 5]*(-3 + 6*Rb[2, 3, 4])) + 4*HPL[{2, 1, 1}, r1]*
         (8 - Rb[2, 3, 4] + R[3, 4, 5]*(-8 + 7*Rb[2, 3, 4])) +
        HPL[{-3, 1}, r1]*(186 + 38*Rb[2, 3, 4] - 6*R[3, 4, 5]*
           (31 + 8*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*(186 + 38*Rb[2, 3, 4] -
          6*R[3, 4, 5]*(31 + 8*Rb[2, 3, 4])) + 2*HPL[{3, 1}, r1]*
         (-86 + 9*Rb[2, 3, 4] + R[3, 4, 5]*(86 + 9*Rb[2, 3, 4])) +
        HPL[{-2, -1, 1}, r1]*(52 + 88*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (13 + 10*Rb[2, 3, 4])) + HPL[{-2, 1, -1}, r1]*
         (52 + 88*Rb[2, 3, 4] - 4*R[3, 4, 5]*(13 + 10*Rb[2, 3, 4])) +
        HPL[{2, -1, -1}, r1]*(52 + 88*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (13 + 10*Rb[2, 3, 4])) + HPL[{-2, -1, -1}, r1]*
         (-8*(5 + 13*Rb[2, 3, 4]) + R[3, 4, 5]*(40 + 58*Rb[2, 3, 4])) +
        2*HPL[{-3, -1}, r1]*(-85 - 66*Rb[2, 3, 4] + R[3, 4, 5]*
           (85 + 63*Rb[2, 3, 4])) + 8*HPL[{4}, r1]*(28 - 39*Rb[2, 3, 4] +
          R[3, 4, 5]*(-28 + 81*Rb[2, 3, 4])) +
        (2*Pi^2*HPL[{2}, r1]*(13 - 64*Rb[2, 3, 4] + R[3, 4, 5]*
            (-13 + 101*Rb[2, 3, 4])))/3) + HPL[{2}, r1]*
       (-4*HPL[{-2, 1}, r1]*(4 + Rb[2, 3, 4] + 3*R[3, 4, 5]*
           (-5 + 4*Rb[2, 3, 4])) - 4*HPL[{2, -1}, r1]*(4 + Rb[2, 3, 4] +
          3*R[3, 4, 5]*(-5 + 4*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*
         (-60 + 110*Rb[2, 3, 4] + 8*R[3, 4, 5]*(2 + 7*Rb[2, 3, 4])) -
        2*HPL[{-2, -1}, r1]*(-59 + 58*Rb[2, 3, 4] + R[3, 4, 5]*
           (43 + 17*Rb[2, 3, 4])) + HPL[{3}, r1]*(24 - 72*Rb[2, 3, 4] +
          R[3, 4, 5]*(-48 + 92*Rb[2, 3, 4])) +
        2*(-44 + R[3, 4, 5]*(55 - 106*Rb[2, 3, 4]) + 72*Rb[2, 3, 4])*
         Zeta[3]) + HPL[{1}, r1]^2*(2*HPL[{-2, 1}, r1]*(-9 + 10*R[3, 4, 5])*
         Rb[2, 3, 4] + 2*HPL[{2, -1}, r1]*(-9 + 10*R[3, 4, 5])*Rb[2, 3, 4] +
        2*HPL[{2, 1}, r1]*(-6 + R[3, 4, 5]*(6 - 13*Rb[2, 3, 4]) +
          7*Rb[2, 3, 4]) - HPL[{3}, r1]*(-1 + R[3, 4, 5])*
         (4 + 33*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*(11 + 13*Rb[2, 3, 4] +
          R[3, 4, 5]*(-11 + 13*Rb[2, 3, 4])) +
        (-1 - 53*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 52*Rb[2, 3, 4]))*Zeta[3]) -
      2*(-1 + R[3, 4, 5])*(2*Pi^2*(-5 + 8*Rb[2, 3, 4])*Zeta[3] +
        (37 - 99*Rb[2, 3, 4])*Zeta[5]))

gHPL[4, {0, 1}, {1, 1, 1}] = 116*HPL[{-3}, r1]^2 +
    HPL[{-5}, r1]*(-456*HPL[{-1}, r1] - 736*HPL[{0}, r1] -
      1368*HPL[{1}, r1]) + (40*HPL[{0}, r1]^5*HPL[{1}, r1])/3 +
    (12*Pi^4*HPL[{1}, r1]^2)/5 - 8*Pi^2*HPL[{1}, r1]^4 +
    (32*HPL[{1}, r1]^6)/3 + HPL[{-2}, r1]^2*(100*HPL[{0}, r1]^2 +
      32*HPL[{0}, r1]*HPL[{1}, r1]) + HPL[{0}, r1]^4*
     (92*HPL[{1}, r1]^2 - (256*HPL[{2}, r1])/3) + 184*HPL[{3}, r1]^2 +
    32*HPL[{-2, 1}, r1]^2 + 32*HPL[{2, -1}, r1]^2 +
    HPL[{0}, r1]^3*(132*HPL[{1}, r1]^3 + HPL[{1}, r1]*
       ((-32*Pi^2)/3 - 400*HPL[{2}, r1]) + (1040*HPL[{3}, r1])/3 -
      136*HPL[{-2, -1}, r1] + 92*HPL[{-2, 1}, r1] + 92*HPL[{2, -1}, r1] -
      88*HPL[{2, 1}, r1]) + 96*HPL[{2, 1}, r1]^2 +
    HPL[{-2}, r1]*((236*HPL[{0}, r1]^4)/3 + 286*HPL[{0}, r1]^3*HPL[{1}, r1] +
      HPL[{0}, r1]^2*((64*Pi^2)/3 + 126*HPL[{1}, r1]^2 - 276*HPL[{2}, r1]) +
      HPL[{0}, r1]*(62*HPL[{1}, r1]^3 + HPL[{1}, r1]*((116*Pi^2)/3 -
          56*HPL[{2}, r1]) + 276*HPL[{3}, r1] - 64*HPL[{-2, -1}, r1] +
        80*HPL[{-2, 1}, r1] + 64*HPL[{2, -1}, r1] - 92*HPL[{2, 1}, r1] -
        76*Zeta[3]) + HPL[{1}, r1]*(56*HPL[{3}, r1] + 28*HPL[{2, 1}, r1] -
        44*Zeta[3])) + HPL[{0}, r1]^2*(736*HPL[{-4}, r1] +
      (334*HPL[{1}, r1]^4)/3 + HPL[{1}, r1]^2*(-28*Pi^2 - 176*HPL[{2}, r1]) -
      (116*Pi^2*HPL[{2}, r1])/3 + 240*HPL[{2}, r1]^2 - 784*HPL[{4}, r1] +
      264*HPL[{-3, -1}, r1] - 196*HPL[{-3, 1}, r1] - 28*HPL[{2, -2}, r1] -
      196*HPL[{3, -1}, r1] + 176*HPL[{3, 1}, r1] +
      192*HPL[{-2, -1, -1}, r1] - 112*HPL[{-2, -1, 1}, r1] -
      112*HPL[{-2, 1, -1}, r1] + 104*HPL[{-2, 1, 1}, r1] -
      112*HPL[{2, -1, -1}, r1] + 104*HPL[{2, -1, 1}, r1] +
      104*HPL[{2, 1, -1}, r1] - 72*HPL[{2, 1, 1}, r1] +
      HPL[{1}, r1]*(912*HPL[{3}, r1] - 272*HPL[{-2, -1}, r1] +
        320*HPL[{-2, 1}, r1] + 320*HPL[{2, -1}, r1] - 480*HPL[{2, 1}, r1] -
        18*Zeta[3])) + HPL[{3}, r1]*(-60*HPL[{-2, -1}, r1] +
      120*HPL[{-2, 1}, r1] + 120*HPL[{2, -1}, r1] - 200*HPL[{2, 1}, r1] -
      108*Zeta[3]) + HPL[{2, -1}, r1]*(-88*HPL[{2, 1}, r1] - 16*Zeta[3]) +
    HPL[{-2, 1}, r1]*(64*HPL[{2, -1}, r1] - 88*HPL[{2, 1}, r1] -
      16*Zeta[3]) + HPL[{1}, r1]^3*(80*HPL[{3}, r1] -
      (92*HPL[{-2, -1}, r1])/3 + 40*HPL[{-2, 1}, r1] + 40*HPL[{2, -1}, r1] -
      56*HPL[{2, 1}, r1] - (28*Zeta[3])/3) + HPL[{-2, -1}, r1]*
     (-32*HPL[{-2, 1}, r1] - 32*HPL[{2, -1}, r1] + 16*HPL[{2, 1}, r1] +
      44*Zeta[3]) + HPL[{-3}, r1]*(-324*HPL[{0}, r1]^3 +
      HPL[{-2}, r1]*(-200*HPL[{0}, r1] - 64*HPL[{1}, r1]) +
      HPL[{-1}, r1]^2*(-20*HPL[{0}, r1] - 16*HPL[{1}, r1]) -
      742*HPL[{0}, r1]^2*HPL[{1}, r1] - 62*HPL[{1}, r1]^3 +
      HPL[{-1}, r1]*((-8*Pi^2)/3 - 72*HPL[{-2}, r1] - 224*HPL[{0}, r1]^2 -
        136*HPL[{0}, r1]*HPL[{1}, r1] - 74*HPL[{1}, r1]^2 +
        36*HPL[{2}, r1]) + HPL[{1}, r1]*((-116*Pi^2)/3 + 92*HPL[{2}, r1]) +
      HPL[{0}, r1]*((-64*Pi^2)/3 - 126*HPL[{1}, r1]^2 + 304*HPL[{2}, r1]) -
      264*HPL[{3}, r1] + 64*HPL[{-2, -1}, r1] - 80*HPL[{-2, 1}, r1] -
      80*HPL[{2, -1}, r1] + 68*HPL[{2, 1}, r1] + 100*Zeta[3]) +
    HPL[{-1}, r1]^2*(-6*HPL[{0}, r1]^4 - 6*HPL[{0}, r1]^3*HPL[{1}, r1] +
      HPL[{-2}, r1]*(20*HPL[{0}, r1]^2 + 16*HPL[{0}, r1]*HPL[{1}, r1]) +
      HPL[{0}, r1]^2*((4*Pi^2)/3 - 6*HPL[{1}, r1]^2 - 32*HPL[{2}, r1]) +
      HPL[{1}, r1]*(16*HPL[{3}, r1] - 12*HPL[{-2, -1}, r1] +
        12*HPL[{-2, 1}, r1] + 12*HPL[{2, -1}, r1] - 12*HPL[{2, 1}, r1] +
        2*Zeta[3]) + HPL[{0}, r1]*(-2*HPL[{1}, r1]^3 +
        HPL[{1}, r1]*((4*Pi^2)/3 - 16*HPL[{2}, r1]) + 32*HPL[{3}, r1] -
        12*HPL[{-2, -1}, r1] + 16*HPL[{-2, 1}, r1] + 16*HPL[{2, -1}, r1] -
        20*HPL[{2, 1}, r1] + 4*Zeta[3])) +
    HPL[{0}, r1]*(1368*HPL[{-4}, r1]*HPL[{1}, r1] + (242*HPL[{1}, r1]^5)/5 +
      HPL[{1}, r1]^3*(-32*Pi^2 - 80*HPL[{2}, r1]) + (116*Pi^2*HPL[{3}, r1])/
       3 + 784*HPL[{5}, r1] - 328*HPL[{-4, -1}, r1] + 116*HPL[{-4, 1}, r1] -
      32*HPL[{-3, -2}, r1] - 40*HPL[{-3, 2}, r1] -
      (32*Pi^2*HPL[{-2, -1}, r1])/3 + (16*Pi^2*HPL[{-2, 1}, r1])/3 +
      (16*Pi^2*HPL[{2, -1}, r1])/3 - (16*Pi^2*HPL[{2, 1}, r1])/3 -
      12*HPL[{3, -2}, r1] + 112*HPL[{3, 2}, r1] + 116*HPL[{4, -1}, r1] +
      48*HPL[{4, 1}, r1] - 96*HPL[{-3, -1, -1}, r1] +
      116*HPL[{-3, -1, 1}, r1] + 148*HPL[{-3, 1, -1}, r1] -
      128*HPL[{-3, 1, 1}, r1] + 32*HPL[{-2, -2, -1}, r1] -
      16*HPL[{-2, -2, 1}, r1] + 68*HPL[{2, -2, -1}, r1] +
      16*HPL[{2, -1, -2}, r1] + 24*HPL[{2, 1, -2}, r1] +
      HPL[{1}, r1]*((12*Pi^4)/5 - 72*Pi^2*HPL[{2}, r1] + 32*HPL[{2}, r1]^2 -
        1536*HPL[{4}, r1] + 436*HPL[{-3, -1}, r1] - 556*HPL[{-3, 1}, r1] -
        36*HPL[{2, -2}, r1] - 556*HPL[{3, -1}, r1] + 680*HPL[{3, 1}, r1] +
        244*HPL[{-2, -1, -1}, r1] - 272*HPL[{-2, -1, 1}, r1] -
        272*HPL[{-2, 1, -1}, r1] + 344*HPL[{-2, 1, 1}, r1] -
        272*HPL[{2, -1, -1}, r1] + 344*HPL[{2, -1, 1}, r1] +
        344*HPL[{2, 1, -1}, r1] - 480*HPL[{2, 1, 1}, r1]) +
      80*HPL[{2, 2, 1}, r1] + 180*HPL[{3, -1, -1}, r1] -
      128*HPL[{3, -1, 1}, r1] - 128*HPL[{3, 1, -1}, r1] +
      312*HPL[{3, 1, 1}, r1] - 160*HPL[{-2, -1, -1, -1}, r1] +
      88*HPL[{-2, -1, -1, 1}, r1] + 88*HPL[{-2, -1, 1, -1}, r1] -
      80*HPL[{-2, -1, 1, 1}, r1] + 88*HPL[{-2, 1, -1, -1}, r1] -
      80*HPL[{-2, 1, -1, 1}, r1] - 80*HPL[{-2, 1, 1, -1}, r1] +
      48*HPL[{-2, 1, 1, 1}, r1] + 88*HPL[{2, -1, -1, -1}, r1] -
      80*HPL[{2, -1, -1, 1}, r1] - 80*HPL[{2, -1, 1, -1}, r1] +
      48*HPL[{2, -1, 1, 1}, r1] - 80*HPL[{2, 1, -1, -1}, r1] +
      48*HPL[{2, 1, -1, 1}, r1] + 48*HPL[{2, 1, 1, -1}, r1] -
      80*HPL[{2, 1, 1, 1}, r1] + HPL[{1}, r1]^2*(176*HPL[{3}, r1] -
        56*HPL[{-2, -1}, r1] + 68*HPL[{-2, 1}, r1] + 68*HPL[{2, -1}, r1] -
        136*HPL[{2, 1}, r1] - 2*Zeta[3]) + HPL[{2}, r1]*
       (-480*HPL[{3}, r1] + 60*HPL[{-2, -1}, r1] - 120*HPL[{-2, 1}, r1] -
        120*HPL[{2, -1}, r1] + 200*HPL[{2, 1}, r1] + 100*Zeta[3])) +
    HPL[{-1}, r1]*(36*HPL[{-2}, r1]^2*HPL[{0}, r1] - 12*HPL[{0}, r1]^5 -
      54*HPL[{0}, r1]^4*HPL[{1}, r1] + HPL[{0}, r1]^3*
       ((-16*Pi^2)/3 - 50*HPL[{1}, r1]^2 - 62*HPL[{2}, r1]) +
      (16*Pi^2*HPL[{3}, r1])/3 + 528*HPL[{5}, r1] - 36*HPL[{-4, -1}, r1] +
      72*HPL[{-4, 1}, r1] + 72*HPL[{-3, -2}, r1] - 36*HPL[{-3, 2}, r1] +
      (16*Pi^2*HPL[{-2, 1}, r1])/3 + (16*Pi^2*HPL[{2, -1}, r1])/3 -
      (16*Pi^2*HPL[{2, 1}, r1])/3 - 84*HPL[{3, -2}, r1] +
      32*HPL[{3, 2}, r1] + 72*HPL[{4, -1}, r1] - 84*HPL[{4, 1}, r1] -
      104*HPL[{-3, -1, -1}, r1] + 172*HPL[{-3, -1, 1}, r1] +
      108*HPL[{-3, 1, -1}, r1] - 148*HPL[{-3, 1, 1}, r1] -
      8*HPL[{-2, -2, -1}, r1] + 32*HPL[{-2, -2, 1}, r1] -
      68*HPL[{2, -2, -1}, r1] - 12*HPL[{2, -2, 1}, r1] -
      32*HPL[{2, -1, -2}, r1] + 12*HPL[{2, 1, -2}, r1] -
      12*HPL[{2, 2, -1}, r1] + 48*HPL[{2, 2, 1}, r1] +
      44*HPL[{3, -1, -1}, r1] - 148*HPL[{3, -1, 1}, r1] -
      148*HPL[{3, 1, -1}, r1] + 276*HPL[{3, 1, 1}, r1] +
      72*HPL[{-2, -1, -1, 1}, r1] + 72*HPL[{-2, -1, 1, -1}, r1] -
      80*HPL[{-2, -1, 1, 1}, r1] + 72*HPL[{-2, 1, -1, -1}, r1] -
      80*HPL[{-2, 1, -1, 1}, r1] - 80*HPL[{-2, 1, 1, -1}, r1] +
      104*HPL[{-2, 1, 1, 1}, r1] + 72*HPL[{2, -1, -1, -1}, r1] -
      80*HPL[{2, -1, -1, 1}, r1] - 80*HPL[{2, -1, 1, -1}, r1] +
      104*HPL[{2, -1, 1, 1}, r1] - 80*HPL[{2, 1, -1, -1}, r1] +
      104*HPL[{2, 1, -1, 1}, r1] + 104*HPL[{2, 1, 1, -1}, r1] -
      144*HPL[{2, 1, 1, 1}, r1] + HPL[{-2}, r1]*(72*HPL[{0}, r1]^3 +
        136*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{0}, r1]*
         ((8*Pi^2)/3 + 74*HPL[{1}, r1]^2 - 84*HPL[{2}, r1]) +
        84*HPL[{3}, r1] + 32*HPL[{2, -1}, r1] - 12*HPL[{2, 1}, r1] -
        24*Zeta[3]) - (4*Pi^2*Zeta[3])/3 + HPL[{0}, r1]^2*
       ((-70*HPL[{1}, r1]^3)/3 + HPL[{1}, r1]*(-8*Pi^2 - 176*HPL[{2}, r1]) +
        238*HPL[{3}, r1] - 116*HPL[{-2, -1}, r1] + 84*HPL[{-2, 1}, r1] +
        84*HPL[{2, -1}, r1] - 64*HPL[{2, 1}, r1] + 6*Zeta[3]) +
      HPL[{1}, r1]^2*(90*HPL[{3}, r1] - 40*HPL[{-2, -1}, r1] +
        52*HPL[{-2, 1}, r1] + 52*HPL[{2, -1}, r1] - 72*HPL[{2, 1}, r1] +
        10*Zeta[3]) + HPL[{2}, r1]*(-32*HPL[{3}, r1] + 36*Zeta[3]) +
      HPL[{0}, r1]*(456*HPL[{-4}, r1] - 6*HPL[{1}, r1]^4 +
        HPL[{1}, r1]^2*((-8*Pi^2)/3 - 90*HPL[{2}, r1]) -
        (16*Pi^2*HPL[{2}, r1])/3 + 16*HPL[{2}, r1]^2 - 528*HPL[{4}, r1] +
        180*HPL[{-3, -1}, r1] - 144*HPL[{-3, 1}, r1] + 48*HPL[{2, -2}, r1] -
        144*HPL[{3, -1}, r1] + 148*HPL[{3, 1}, r1] +
        80*HPL[{-2, -1, -1}, r1] - 112*HPL[{-2, -1, 1}, r1] -
        112*HPL[{-2, 1, -1}, r1] + 112*HPL[{-2, 1, 1}, r1] -
        112*HPL[{2, -1, -1}, r1] + 112*HPL[{2, -1, 1}, r1] +
        112*HPL[{2, 1, -1}, r1] - 132*HPL[{2, 1, 1}, r1] +
        HPL[{1}, r1]*(176*HPL[{3}, r1] - 60*HPL[{-2, -1}, r1] +
          80*HPL[{-2, 1}, r1] + 80*HPL[{2, -1}, r1] - 140*HPL[{2, 1}, r1] +
          8*Zeta[3]))) + HPL[{1}, r1]*(72*Pi^2*HPL[{3}, r1] +
      1536*HPL[{5}, r1] - 308*HPL[{-4, -1}, r1] + 372*HPL[{-4, 1}, r1] +
      64*HPL[{-3, -2}, r1] - 92*HPL[{-3, 2}, r1] -
      (40*Pi^2*HPL[{-2, -1}, r1])/3 + (64*Pi^2*HPL[{-2, 1}, r1])/3 +
      (64*Pi^2*HPL[{2, -1}, r1])/3 - 32*Pi^2*HPL[{2, 1}, r1] -
      56*HPL[{3, -2}, r1] + 64*HPL[{3, 2}, r1] + 372*HPL[{4, -1}, r1] -
      552*HPL[{4, 1}, r1] - 244*HPL[{-3, -1, -1}, r1] +
      280*HPL[{-3, -1, 1}, r1] + 280*HPL[{-3, 1, -1}, r1] -
      372*HPL[{-3, 1, 1}, r1] + 8*HPL[{2, -2, -1}, r1] -
      28*HPL[{2, -2, 1}, r1] - 28*HPL[{2, 1, -2}, r1] -
      28*HPL[{2, 2, -1}, r1] + 280*HPL[{3, -1, -1}, r1] -
      372*HPL[{3, -1, 1}, r1] - 372*HPL[{3, 1, -1}, r1] +
      480*HPL[{3, 1, 1}, r1] - 144*HPL[{-2, -1, -1, -1}, r1] +
      168*HPL[{-2, -1, -1, 1}, r1] + 168*HPL[{-2, -1, 1, -1}, r1] -
      184*HPL[{-2, -1, 1, 1}, r1] + 168*HPL[{-2, 1, -1, -1}, r1] -
      184*HPL[{-2, 1, -1, 1}, r1] - 184*HPL[{-2, 1, 1, -1}, r1] +
      240*HPL[{-2, 1, 1, 1}, r1] + 168*HPL[{2, -1, -1, -1}, r1] -
      184*HPL[{2, -1, -1, 1}, r1] - 184*HPL[{2, -1, 1, -1}, r1] +
      240*HPL[{2, -1, 1, 1}, r1] - 184*HPL[{2, 1, -1, -1}, r1] +
      240*HPL[{2, 1, -1, 1}, r1] + 240*HPL[{2, 1, 1, -1}, r1] -
      336*HPL[{2, 1, 1, 1}, r1] + (20*Pi^2*Zeta[3])/3 +
      HPL[{2}, r1]*(-64*HPL[{3}, r1] + 36*Zeta[3]) - 32*Zeta[5])

gHPL[4, {0, 2}, {-1, 1, 1}] = 16*HPL[{-2, -2, 1}, r1] -
    16*HPL[{2, -1, -2}, r1] + (19*HPL[{-1}, r1]^4*HPL[{0}, r1]*
      (-1 + R[2, 3, 4]))/12 + 4*Pi^2*HPL[{3}, r1]*R[2, 3, 4] -
    30*HPL[{3, 2}, r1]*R[2, 3, 4] - 24*HPL[{2, 2, 1}, r1]*R[2, 3, 4] +
    HPL[{-2, -2, -1}, r1]*(14*R[2, 3, 4] + 32*(-1 + R[2, 3, 5])) +
    HPL[{-4, 1}, r1]*(-42 + 228*R[2, 3, 4] - 278*R[2, 3, 5]) +
    HPL[{4, -1}, r1]*(-42 + 228*R[2, 3, 4] - 278*R[2, 3, 5]) +
    HPL[{3, 1, 1}, r1]*(64 - 192*R[2, 3, 5]) + HPL[{-2, 1, 1, 1}, r1]*
     (80*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{2, -1, 1, 1}, r1]*
     (80*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{2, 1, -1, 1}, r1]*
     (80*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{2, 1, 1, -1}, r1]*
     (80*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{3, -1, -1}, r1]*
     (28 + 38*R[2, 3, 4] - 130*R[2, 3, 5]) + HPL[{-3, 1, -1}, r1]*
     (60 + 38*R[2, 3, 4] - 130*R[2, 3, 5]) + HPL[{-3, -1, 1}, r1]*
     (92 + 38*R[2, 3, 4] - 130*R[2, 3, 5]) + HPL[{-2, -1, -1, 1}, r1]*
     (8 + 48*R[2, 3, 4] - 108*R[2, 3, 5]) + HPL[{-2, -1, 1, -1}, r1]*
     (8 + 48*R[2, 3, 4] - 108*R[2, 3, 5]) + HPL[{-2, 1, -1, -1}, r1]*
     (8 + 48*R[2, 3, 4] - 108*R[2, 3, 5]) + HPL[{2, -1, -1, -1}, r1]*
     (8 + 48*R[2, 3, 4] - 108*R[2, 3, 5]) - 2*HPL[{-3, 1, 1}, r1]*
     (36 + 9*R[2, 3, 4] - 82*R[2, 3, 5]) - 2*HPL[{3, -1, 1}, r1]*
     (36 + 9*R[2, 3, 4] - 82*R[2, 3, 5]) - 2*HPL[{3, 1, -1}, r1]*
     (36 + 9*R[2, 3, 4] - 82*R[2, 3, 5]) - 4*HPL[{-2, -1, 1, 1}, r1]*
     (4 + 13*R[2, 3, 4] - 34*R[2, 3, 5]) - 4*HPL[{-2, 1, -1, 1}, r1]*
     (4 + 13*R[2, 3, 4] - 34*R[2, 3, 5]) - 4*HPL[{-2, 1, 1, -1}, r1]*
     (4 + 13*R[2, 3, 4] - 34*R[2, 3, 5]) - 4*HPL[{2, -1, -1, 1}, r1]*
     (4 + 13*R[2, 3, 4] - 34*R[2, 3, 5]) - 4*HPL[{2, -1, 1, -1}, r1]*
     (4 + 13*R[2, 3, 4] - 34*R[2, 3, 5]) - 4*HPL[{2, 1, -1, -1}, r1]*
     (4 + 13*R[2, 3, 4] - 34*R[2, 3, 5]) - 12*HPL[{4, 1}, r1]*
     (2 + 20*R[2, 3, 4] - 29*R[2, 3, 5]) + 16*HPL[{5}, r1]*
     (-4 + 13*R[2, 3, 4] - 3*R[2, 3, 5]) + 8*Pi^2*HPL[{-2, 1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) + 8*Pi^2*HPL[{2, -1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) - 8*Pi^2*HPL[{2, 1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) - 96*HPL[{2, 1, 1, 1}, r1]*
     (R[2, 3, 4] - 2*R[2, 3, 5]) -
    (20*HPL[{0}, r1]^5*(R[2, 3, 4] - R[2, 3, 5]))/3 +
    24*HPL[{-4}, r1]*HPL[{0}, r1]*(-4 + 9*R[2, 3, 4] - R[2, 3, 5]) +
    2*HPL[{2, -2, -1}, r1]*(4 - 13*R[2, 3, 4] + R[2, 3, 5]) +
    24*HPL[{-5}, r1]*(4 - 9*R[2, 3, 4] + R[2, 3, 5]) +
    2*HPL[{3, -2}, r1]*(-8 + 5*R[2, 3, 4] + R[2, 3, 5]) +
    2*Pi^2*HPL[{-2, -1}, r1]*(2 - 3*R[2, 3, 4] + 2*R[2, 3, 5]) +
    HPL[{-2}, r1]^2*HPL[{0}, r1]*(19 - 23*R[2, 3, 4] + 4*R[2, 3, 5]) +
    HPL[{-3, -2}, r1]*(38 - 46*R[2, 3, 4] + 8*R[2, 3, 5]) +
    HPL[{-3, 2}, r1]*(-26 + 30*R[2, 3, 4] + 20*R[2, 3, 5]) +
    (4*HPL[{0}, r1]^4*HPL[{1}, r1]*(5 - 17*R[2, 3, 4] + 24*R[2, 3, 5]))/3 +
    HPL[{-2, -1, -1, -1}, r1]*(26 - 50*R[2, 3, 4] + 48*R[2, 3, 5]) +
    HPL[{-3, -1, -1}, r1]*(-70 - 30*R[2, 3, 4] + 154*R[2, 3, 5]) +
    HPL[{-4, -1}, r1]*(132 - 322*R[2, 3, 4] + 250*R[2, 3, 5]) +
    HPL[{2, 1, -2}, r1]*(6*R[2, 3, 4] - 4*(2 + R[2, 3, 5])) +
    HPL[{2, -2, 1}, r1]*(18*R[2, 3, 4] - 4*(2 + R[2, 3, 5])) +
    HPL[{2, 2, -1}, r1]*(18*R[2, 3, 4] - 4*(2 + R[2, 3, 5])) +
    HPL[{-1}, r1]^3*(2*HPL[{0}, r1]*HPL[{1}, r1]*(-5/3 + R[2, 3, 4] +
        R[2, 3, 5]) + HPL[{0}, r1]^2*(7 - 8*R[2, 3, 4] + 2*R[2, 3, 5])) +
    HPL[{0}, r1]^3*((-2*HPL[{2}, r1]*(2 + 49*R[2, 3, 4] - 24*R[2, 3, 5]))/3 +
      4*Pi^2*(-R[2, 3, 4] + R[2, 3, 5]) + HPL[{1}, r1]^2*
       (16 - 30*R[2, 3, 4] + 28*R[2, 3, 5])) +
    HPL[{-3}, r1]*(HPL[{2}, r1]*(26 - 30*R[2, 3, 4] - 20*R[2, 3, 5]) +
      HPL[{-2}, r1]*(-38 + 46*R[2, 3, 4] - 8*R[2, 3, 5]) -
      2*Pi^2*(-2 + R[2, 3, 4] + 3*R[2, 3, 5]) + HPL[{0}, r1]^2*
       (28 - 92*R[2, 3, 4] + 22*R[2, 3, 5]) + HPL[{-1}, r1]^2*
       (17 - 33*R[2, 3, 4] + 23*R[2, 3, 5]) + HPL[{1}, r1]^2*
       (-36 - 9*R[2, 3, 4] + 82*R[2, 3, 5]) + HPL[{0}, r1]*HPL[{1}, r1]*
       (-82 + 8*R[2, 3, 4] + 110*R[2, 3, 5]) + HPL[{-1}, r1]*
       (-6*HPL[{1}, r1]*(9 + 2*R[2, 3, 4] - 11*R[2, 3, 5]) -
        2*HPL[{0}, r1]*(1 + 2*R[2, 3, 4] + 5*R[2, 3, 5]))) +
    HPL[{-2}, r1]*(16*HPL[{2, -1}, r1] + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (82 - 8*R[2, 3, 4] - 110*R[2, 3, 5]) + HPL[{-1}, r1]^2*HPL[{0}, r1]*
       (-17 + 33*R[2, 3, 4] - 23*R[2, 3, 5]) + HPL[{0}, r1]^3*
       (4 + 20*R[2, 3, 4] - 14*R[2, 3, 5]) - 2*HPL[{3}, r1]*
       (-8 + 5*R[2, 3, 4] + R[2, 3, 5]) + HPL[{2, 1}, r1]*
       (8 - 6*R[2, 3, 4] + 4*R[2, 3, 5]) + HPL[{0}, r1]*
       (HPL[{1}, r1]^2*(36 + 9*R[2, 3, 4] - 82*R[2, 3, 5]) +
        2*HPL[{2}, r1]*(-8 + 5*R[2, 3, 4] + R[2, 3, 5]) +
        2*Pi^2*(-2 + R[2, 3, 4] + 3*R[2, 3, 5])) +
      HPL[{-1}, r1]*(6*HPL[{0}, r1]*HPL[{1}, r1]*(9 + 2*R[2, 3, 4] -
          11*R[2, 3, 5]) + HPL[{0}, r1]^2*(2 + 4*R[2, 3, 4] +
          10*R[2, 3, 5])) + 2*(-9 + 18*R[2, 3, 4] - 13*R[2, 3, 5])*Zeta[3]) +
    HPL[{1}, r1]^2*(HPL[{-2, 1}, r1]*(40*R[2, 3, 4] - 96*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(40*R[2, 3, 4] - 96*R[2, 3, 5]) +
      8*HPL[{3}, r1]*(4 + 3*R[2, 3, 4] - 12*R[2, 3, 5]) -
      48*HPL[{2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(-8 - 26*R[2, 3, 4] + 68*R[2, 3, 5]) +
      (-4 + 9*R[2, 3, 4] - 10*R[2, 3, 5])*Zeta[3]) +
    HPL[{-1}, r1]^2*(HPL[{3}, r1]*(4 + 23*R[2, 3, 4] - 35*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(8 + 4*R[2, 3, 4] - 22*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(8 + 4*R[2, 3, 4] - 22*R[2, 3, 5]) +
      6*HPL[{2, 1}, r1]*(-4 + R[2, 3, 4] + 6*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(-11 + 5*R[2, 3, 4] + 12*R[2, 3, 5]) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(-22 + 5*R[2, 3, 4] + 37*R[2, 3, 5]) +
      (HPL[{0}, r1]^3*(-136 + 82*R[2, 3, 4] + 81*R[2, 3, 5]))/3 +
      HPL[{0}, r1]*(Pi^2*(-6 + 5*R[2, 3, 4] + 2*R[2, 3, 5]) +
        3*HPL[{1}, r1]^2*(-4 + R[2, 3, 4] + 6*R[2, 3, 5]) +
        HPL[{2}, r1]*(-4 - 23*R[2, 3, 4] + 35*R[2, 3, 5])) +
      (29 - 24*R[2, 3, 4] - 6*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]^2*(4*HPL[{-2, 1}, r1]*(-11 + 35*R[2, 3, 4] -
        43*R[2, 3, 5]) + 4*HPL[{2, -1}, r1]*(-11 + 35*R[2, 3, 4] -
        43*R[2, 3, 5]) + 2*HPL[{1}, r1]^3*(4 - 8*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(84 - 114*R[2, 3, 4] + 20*R[2, 3, 5]) +
      2*HPL[{2, 1}, r1]*(12 - 64*R[2, 3, 4] + 86*R[2, 3, 5]) +
      HPL[{3}, r1]*(102*R[2, 3, 4] - 4*(5 + 8*R[2, 3, 5])) +
      HPL[{1}, r1]*(-8*Pi^2*(R[2, 3, 4] - 2*R[2, 3, 5]) +
        HPL[{2}, r1]*(-40 - 18*R[2, 3, 4] + 84*R[2, 3, 5])) +
      40*(R[2, 3, 4] - R[2, 3, 5])*Zeta[3]) +
    HPL[{2}, r1]*(30*HPL[{3}, r1]*R[2, 3, 4] +
      2*(5 - 2*R[2, 3, 4] + 3*R[2, 3, 5])*Zeta[3]) +
    HPL[{-1}, r1]*((-4*HPL[{0}, r1]^4*(7 + 30*R[2, 3, 4] - 46*R[2, 3, 5]))/
       3 + HPL[{0}, r1]^3*HPL[{1}, r1]*(30 - 78*R[2, 3, 4] +
        (352*R[2, 3, 5])/3) + HPL[{0}, r1]^2*
       (HPL[{2}, r1]*(-18*R[2, 3, 4] + 52*(-1 + R[2, 3, 5])) -
        2*Pi^2*(2 + 5*R[2, 3, 4] - 9*R[2, 3, 5]) + HPL[{1}, r1]^2*
         (12 - 41*R[2, 3, 4] + 82*R[2, 3, 5])) +
      HPL[{0}, r1]*(HPL[{-2, 1}, r1]*(4 + 36*R[2, 3, 4] - 92*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(4 + 36*R[2, 3, 4] - 92*R[2, 3, 5]) +
        HPL[{3}, r1]*(52 + 18*R[2, 3, 4] - 52*R[2, 3, 5]) -
        (8*HPL[{1}, r1]^3*(1 + 4*R[2, 3, 4] - 12*R[2, 3, 5]))/3 +
        HPL[{-2, -1}, r1]*(6 - 64*R[2, 3, 4] + 72*R[2, 3, 5]) +
        2*HPL[{2, 1}, r1]*(12 - 53*R[2, 3, 4] + 82*R[2, 3, 5]) +
        HPL[{1}, r1]*(-8*Pi^2*(R[2, 3, 4] - 2*R[2, 3, 5]) +
          HPL[{2}, r1]*(-56 - 30*R[2, 3, 4] + 124*R[2, 3, 5])) +
        2*(25 + 27*R[2, 3, 4] - 59*R[2, 3, 5])*Zeta[3]) +
      HPL[{1}, r1]*(HPL[{3}, r1]*(56 + 30*R[2, 3, 4] - 124*R[2, 3, 5]) +
        4*HPL[{-2, 1}, r1]*(8 + 5*R[2, 3, 4] - 26*R[2, 3, 5]) +
        4*HPL[{2, -1}, r1]*(8 + 5*R[2, 3, 4] - 26*R[2, 3, 5]) -
        4*HPL[{-2, -1}, r1]*(3 + 7*R[2, 3, 4] - 19*R[2, 3, 5]) -
        16*HPL[{2, 1}, r1]*(1 + 4*R[2, 3, 4] - 12*R[2, 3, 5]) +
        2*(-9 + 17*R[2, 3, 4] - 31*R[2, 3, 5])*Zeta[3])) +
    HPL[{0}, r1]*(-4*Pi^2*HPL[{2}, r1]*R[2, 3, 4] -
      15*HPL[{2}, r1]^2*R[2, 3, 4] + HPL[{1}, r1]^2*
       (-8*HPL[{2}, r1]*(4 + 3*R[2, 3, 4] - 12*R[2, 3, 5]) -
        4*Pi^2*(R[2, 3, 4] - 2*R[2, 3, 5])) + HPL[{-3, -1}, r1]*
       (-56 + 230*R[2, 3, 4] - 234*R[2, 3, 5]) - 2*HPL[{-3, 1}, r1]*
       (5 + 84*R[2, 3, 4] - 159*R[2, 3, 5]) - 2*HPL[{3, -1}, r1]*
       (5 + 84*R[2, 3, 4] - 159*R[2, 3, 5]) + HPL[{-2, -1, -1}, r1]*
       (-26 + 72*R[2, 3, 4] - 58*R[2, 3, 5]) - 4*HPL[{-2, -1, 1}, r1]*
       (5 + 16*R[2, 3, 4] - 33*R[2, 3, 5]) - 4*HPL[{-2, 1, -1}, r1]*
       (5 + 16*R[2, 3, 4] - 33*R[2, 3, 5]) - 4*HPL[{2, -1, -1}, r1]*
       (5 + 16*R[2, 3, 4] - 33*R[2, 3, 5]) + 12*HPL[{3, 1}, r1]*
       (2 + 15*R[2, 3, 4] - 29*R[2, 3, 5]) - 8*HPL[{2, 1, 1}, r1]*
       (8 + 9*R[2, 3, 4] - 24*R[2, 3, 5]) + 8*HPL[{-2, 1, 1}, r1]*
       (8 + 6*R[2, 3, 4] - 21*R[2, 3, 5]) + 8*HPL[{2, -1, 1}, r1]*
       (8 + 6*R[2, 3, 4] - 21*R[2, 3, 5]) + 8*HPL[{2, 1, -1}, r1]*
       (8 + 6*R[2, 3, 4] - 21*R[2, 3, 5]) + HPL[{1}, r1]^4*
       (-4*R[2, 3, 4] + 8*R[2, 3, 5]) + 2*HPL[{2, -2}, r1]*
       (-5 + 10*R[2, 3, 4] + 9*R[2, 3, 5]) + HPL[{4}, r1]*
       (64 - 208*R[2, 3, 4] + 48*R[2, 3, 5]) + HPL[{1}, r1]*
       (HPL[{3}, r1]*(40 + 18*R[2, 3, 4] - 84*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(-40 - 26*R[2, 3, 4] + 74*R[2, 3, 5]) +
        HPL[{2, 1}, r1]*(48 - 96*R[2, 3, 4] + 96*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(92*R[2, 3, 4] - 24*(2 + 5*R[2, 3, 5])) +
        HPL[{2, -1}, r1]*(92*R[2, 3, 4] - 24*(2 + 5*R[2, 3, 5])) +
        2*(-13 + 25*R[2, 3, 4] - 26*R[2, 3, 5])*Zeta[3])) +
    2*(R[2, 3, 4] - R[2, 3, 5])*(Pi^2*Zeta[3] + 10*Zeta[5])

gHPL[4, {0, 2}, {1, -1, 1}] = -16*HPL[{2, 2, 1}, r1]*
     (4 + 3*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) - Rb[2, 3, 4]) -
    (8*HPL[{-1}, r1]^5*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/5 +
    40*HPL[{-3, 1, -1}, r1]*Rb[2, 3, 4] + 8*HPL[{-2, 1, 1, 1}, r1]*
     (5 - 12*R[3, 4, 5])*Rb[2, 3, 4] + 8*HPL[{2, -1, 1, 1}, r1]*
     (5 - 12*R[3, 4, 5])*Rb[2, 3, 4] + 8*HPL[{2, 1, -1, 1}, r1]*
     (5 - 12*R[3, 4, 5])*Rb[2, 3, 4] + 8*HPL[{2, 1, 1, -1}, r1]*
     (5 - 12*R[3, 4, 5])*Rb[2, 3, 4] + 8*HPL[{-2, -1, -1, 1}, r1]*
     (3 - 8*R[3, 4, 5])*Rb[2, 3, 4] + 8*HPL[{-2, -1, 1, -1}, r1]*
     (3 - 8*R[3, 4, 5])*Rb[2, 3, 4] + 8*HPL[{-2, 1, -1, -1}, r1]*
     (3 - 8*R[3, 4, 5])*Rb[2, 3, 4] + 8*HPL[{2, -1, -1, -1}, r1]*
     (3 - 8*R[3, 4, 5])*Rb[2, 3, 4] + 8*HPL[{3, -1, -1}, r1]*
     (5 - 8*R[3, 4, 5])*Rb[2, 3, 4] + 4*Pi^2*HPL[{-2, 1}, r1]*
     (1 - 4*R[3, 4, 5])*Rb[2, 3, 4] + 4*Pi^2*HPL[{2, -1}, r1]*
     (1 - 4*R[3, 4, 5])*Rb[2, 3, 4] + 2*Pi^2*HPL[{3}, r1]*(1 - 3*R[3, 4, 5])*
     Rb[2, 3, 4] - 16*HPL[{2, -2, 1}, r1]*(-2 + R[3, 4, 5])*Rb[2, 3, 4] -
    16*HPL[{2, 2, -1}, r1]*(-2 + R[3, 4, 5])*Rb[2, 3, 4] +
    (32*Pi^2*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    (128*HPL[{1}, r1]^5*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 -
    16*HPL[{-3, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    16*HPL[{3, -1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    16*HPL[{3, 1, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    32*HPL[{-2, -2, 1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] -
    32*HPL[{2, -1, -2}, r1]*R[3, 4, 5]*Rb[2, 3, 4] +
    8*Pi^2*HPL[{2, 1}, r1]*(-2 + 3*R[3, 4, 5])*Rb[2, 3, 4] +
    48*HPL[{2, 1, 1, 1}, r1]*(-2 + 3*R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{-2, -1, 1, 1}, r1]*(-5 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{-2, 1, -1, 1}, r1]*(-5 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{-2, 1, 1, -1}, r1]*(-5 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{2, -1, -1, 1}, r1]*(-5 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{2, -1, 1, -1}, r1]*(-5 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{2, 1, -1, -1}, r1]*(-5 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
    8*HPL[{-3, -1, 1}, r1]*(5 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
    4*HPL[{2, -2, -1}, r1]*(1 + Rb[2, 3, 4]) + 8*HPL[{2, 1, -2}, r1]*
     (-4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
    2*Pi^2*HPL[{-2, -1}, r1]*R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4]) +
    (2*HPL[{0}, r1]^5*(-1 + R[3, 4, 5])*(-1 + 15*Rb[2, 3, 4]))/3 +
    HPL[{-3, 2}, r1]*(-66 - 40*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) +
      54*Rb[2, 3, 4]) + HPL[{3, -2}, r1]*
     (-52 - 16*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 92*Rb[2, 3, 4]) +
    4*HPL[{3, 2}, r1]*(8 + 5*Rb[2, 3, 4] - 10*R[3, 4, 5]*(1 + Rb[2, 3, 4])) +
    2*HPL[{-5}, r1]*(-91 + 79*Rb[2, 3, 4] + R[3, 4, 5]*
       (79 + 5*Rb[2, 3, 4])) - 2*HPL[{-4}, r1]*HPL[{0}, r1]*
     (-91 + 79*Rb[2, 3, 4] + R[3, 4, 5]*(79 + 5*Rb[2, 3, 4])) +
    (HPL[{-1}, r1]^4*HPL[{0}, r1]*(17*(-1 + Rb[2, 3, 4]) +
       R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4])))/12 + 2*HPL[{-2, -1, -1, -1}, r1]*
     (-1 + Rb[2, 3, 4] + 3*R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) -
    4*HPL[{3, 1, 1}, r1]*(32 - 9*Rb[2, 3, 4] + 3*R[3, 4, 5]*
       (-16 + 9*Rb[2, 3, 4])) - 8*HPL[{5}, r1]*(-15 + 9*Rb[2, 3, 4] +
      R[3, 4, 5]*(13 + 11*Rb[2, 3, 4])) - 2*HPL[{-2, -2, -1}, r1]*
     (2 + 5*Rb[2, 3, 4] + R[3, 4, 5]*(-48 + 38*Rb[2, 3, 4])) +
    HPL[{-2}, r1]^2*HPL[{0}, r1]*(61 - 85*Rb[2, 3, 4] +
      R[3, 4, 5]*(-42 + 57*Rb[2, 3, 4])) + 2*HPL[{-3, -2}, r1]*
     (61 - 85*Rb[2, 3, 4] + R[3, 4, 5]*(-42 + 57*Rb[2, 3, 4])) +
    HPL[{-4, 1}, r1]*(-40*R[3, 4, 5]*(-6 + 11*Rb[2, 3, 4]) +
      6*(-33 + 59*Rb[2, 3, 4])) + HPL[{4, -1}, r1]*
     (-40*R[3, 4, 5]*(-6 + 11*Rb[2, 3, 4]) + 6*(-33 + 59*Rb[2, 3, 4])) +
    4*HPL[{4, 1}, r1]*(24 - 46*Rb[2, 3, 4] +
      R[3, 4, 5]*(-30 + 61*Rb[2, 3, 4])) +
    (4*HPL[{0}, r1]^4*HPL[{1}, r1]*(1 - 59*Rb[2, 3, 4] +
       R[3, 4, 5]*(-1 + 65*Rb[2, 3, 4])))/3 - 2*HPL[{-3, -1, -1}, r1]*
     (6 + 12*Rb[2, 3, 4] + R[3, 4, 5]*(-113 + 72*Rb[2, 3, 4])) +
    HPL[{-4, -1}, r1]*(388 - 550*Rb[2, 3, 4] +
      R[3, 4, 5]*(-470 + 692*Rb[2, 3, 4])) + HPL[{-1}, r1]^3*
     ((-4*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 +
      (8*HPL[{0}, r1]*HPL[{1}, r1]*R[3, 4, 5]*Rb[2, 3, 4])/3 -
      (2*HPL[{0}, r1]^2*(11*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
          (-14 + 11*Rb[2, 3, 4])))/3) + HPL[{-3}, r1]*
     (HPL[{2}, r1]*(66 + 40*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) - 54*Rb[2, 3, 4]) +
      4*HPL[{0}, r1]*HPL[{1}, r1]*(21 - 22*R[3, 4, 5])*Rb[2, 3, 4] -
      8*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      4*Pi^2*(-2 - 2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
      2*HPL[{0}, r1]^2*(-59 + R[3, 4, 5]*(56 - 31*Rb[2, 3, 4]) +
        71*Rb[2, 3, 4]) + 2*HPL[{-2}, r1]*
       (-61 + R[3, 4, 5]*(42 - 57*Rb[2, 3, 4]) + 85*Rb[2, 3, 4]) +
      HPL[{-1}, r1]*(HPL[{0}, r1]*(34 + R[3, 4, 5]*(38 - 66*Rb[2, 3, 4]) -
          40*Rb[2, 3, 4]) - 4*HPL[{1}, r1]*(3 + 10*R[3, 4, 5])*Rb[2, 3, 4]) +
      HPL[{-1}, r1]^2*(22 - 26*Rb[2, 3, 4] + R[3, 4, 5]*
         (-45 + 48*Rb[2, 3, 4]))) + HPL[{0}, r1]^3*
     ((4*Pi^2*(-1 + R[3, 4, 5])*(-1 + 4*Rb[2, 3, 4]))/3 +
      HPL[{2}, r1]*(30*(-1 + Rb[2, 3, 4]) -
        (2*R[3, 4, 5]*(-53 + 38*Rb[2, 3, 4]))/3) +
      (4*HPL[{1}, r1]^2*(3 - 124*Rb[2, 3, 4] + R[3, 4, 5]*
          (-3 + 133*Rb[2, 3, 4])))/3) + HPL[{1}, r1]^2*
     (4*HPL[{-2, 1}, r1]*(5 - 12*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1}, r1]*(5 - 12*R[3, 4, 5])*Rb[2, 3, 4] +
      2*HPL[{3}, r1]*(1 - 3*R[3, 4, 5])*Rb[2, 3, 4] +
      24*HPL[{2, 1}, r1]*(-2 + 3*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{-2, -1}, r1]*(-5 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
      2*(31 - 33*R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]) +
    HPL[{0}, r1]^2*(-4*HPL[{-2, 1}, r1]*(1 + (-29 + 44*R[3, 4, 5])*
         Rb[2, 3, 4]) - 4*HPL[{2, -1}, r1]*(1 + (-29 + 44*R[3, 4, 5])*
         Rb[2, 3, 4]) + HPL[{3}, r1]*(70 - 54*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(35 + 2*Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*
       (84 - 82*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-32 + 29*Rb[2, 3, 4])) +
      HPL[{2, 1}, r1]*(-56*(1 + 2*Rb[2, 3, 4]) + 4*R[3, 4, 5]*
         (20 + 37*Rb[2, 3, 4])) + (2*HPL[{1}, r1]^3*(4 - 275*Rb[2, 3, 4] +
         R[3, 4, 5]*(-4 + 281*Rb[2, 3, 4])))/3 +
      HPL[{1}, r1]*(2*Pi^2*(-11 + 13*R[3, 4, 5])*Rb[2, 3, 4] +
        HPL[{2}, r1]*(8 + 12*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (2 + 7*Rb[2, 3, 4]))) - 20*(-1 + R[3, 4, 5])*(-1 + 4*Rb[2, 3, 4])*
       Zeta[3]) + HPL[{-2}, r1]*
     (HPL[{3}, r1]*(52 + 16*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) - 92*Rb[2, 3, 4]) +
      8*HPL[{2, 1}, r1]*(4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) - 3*Rb[2, 3, 4]) +
      32*HPL[{2, -1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] + 4*HPL[{0}, r1]^2*
       HPL[{1}, r1]*(-21 + 22*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{-1}, r1]^2*HPL[{0}, r1]*(-22 + R[3, 4, 5]*(45 - 48*Rb[2, 3, 4]) +
        26*Rb[2, 3, 4]) + HPL[{0}, r1]*
       (4*Pi^2*(2 + 2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) - 3*Rb[2, 3, 4]) +
        8*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
        HPL[{2}, r1]*(-52 - 16*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) +
          92*Rb[2, 3, 4])) + (2*HPL[{0}, r1]^3*(86 - 134*Rb[2, 3, 4] +
         R[3, 4, 5]*(-89 + 98*Rb[2, 3, 4])))/3 +
      HPL[{-1}, r1]*(4*HPL[{0}, r1]*HPL[{1}, r1]*(3 + 10*R[3, 4, 5])*
         Rb[2, 3, 4] + HPL[{0}, r1]^2*(-34 + 40*Rb[2, 3, 4] +
          R[3, 4, 5]*(-38 + 66*Rb[2, 3, 4]))) +
      4*(-19 + R[3, 4, 5]*(22 - 29*Rb[2, 3, 4]) + 27*Rb[2, 3, 4])*Zeta[3]) +
    HPL[{2}, r1]*(4*HPL[{3}, r1]*(-8 - 5*Rb[2, 3, 4] +
        10*R[3, 4, 5]*(1 + Rb[2, 3, 4])) +
      2*(23 - 31*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-7 + 9*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{-1}, r1]^2*(4*HPL[{-2, 1}, r1]*(1 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1}, r1]*(1 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{0}, r1]^2*HPL[{1}, r1]*(-1 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, 1}, r1]*(-1 + 8*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{-2, -1}, r1]*(-1 + 5*R[3, 4, 5] + Rb[2, 3, 4]) -
      4*HPL[{3}, r1]*(3 - 5*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-4 + 5*Rb[2, 3, 4])) + HPL[{0}, r1]^3*
       (R[3, 4, 5]*(45 - 32*Rb[2, 3, 4]) + (2*(-35 + 29*Rb[2, 3, 4]))/3) +
      HPL[{0}, r1]*(Pi^2*(R[3, 4, 5]*(8 - 7*Rb[2, 3, 4]) +
          4*(-1 + Rb[2, 3, 4])) + 2*HPL[{1}, r1]^2*(-1 + 8*R[3, 4, 5])*
         Rb[2, 3, 4] + 4*HPL[{2}, r1]*(3 - 5*Rb[2, 3, 4] +
          2*R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4]))) +
      2*(7 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 12*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{0}, r1]*(HPL[{-2, -1, -1}, r1]*(R[3, 4, 5]*(62 - 84*Rb[2, 3, 4]) -
        6*Rb[2, 3, 4]) + 2*Pi^2*HPL[{2}, r1]*(-1 + 3*R[3, 4, 5])*
       Rb[2, 3, 4] + 2*HPL[{1}, r1]^4*(-50 + 51*R[3, 4, 5])*Rb[2, 3, 4] +
      8*HPL[{-2, 1, 1}, r1]*(2*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) +
        3*Rb[2, 3, 4]) + 8*HPL[{2, -1, 1}, r1]*
       (2*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
      8*HPL[{2, 1, -1}, r1]*(2*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) +
        3*Rb[2, 3, 4]) + HPL[{2, 1, 1}, r1]*
       (-64 + R[3, 4, 5]*(96 - 36*Rb[2, 3, 4]) + 12*Rb[2, 3, 4]) +
      HPL[{1}, r1]^2*(2*HPL[{2}, r1]*(-1 + 3*R[3, 4, 5])*Rb[2, 3, 4] +
        4*Pi^2*(-6 + 7*R[3, 4, 5])*Rb[2, 3, 4]) + HPL[{-2, -1, 1}, r1]*
       (4 + 4*(-9 + 16*R[3, 4, 5])*Rb[2, 3, 4]) + HPL[{-2, 1, -1}, r1]*
       (4 + 4*(-9 + 16*R[3, 4, 5])*Rb[2, 3, 4]) + HPL[{2, -1, -1}, r1]*
       (4 + 4*(-9 + 16*R[3, 4, 5])*Rb[2, 3, 4]) + 2*HPL[{2}, r1]^2*
       (8 + 5*Rb[2, 3, 4] - 10*R[3, 4, 5]*(1 + Rb[2, 3, 4])) -
      2*HPL[{2, -2}, r1]*(7 + 19*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (-8 + 3*Rb[2, 3, 4])) + HPL[{-3, 1}, r1]*(66 - 246*Rb[2, 3, 4] +
        40*R[3, 4, 5]*(-2 + 9*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*
       (66 - 246*Rb[2, 3, 4] + 40*R[3, 4, 5]*(-2 + 9*Rb[2, 3, 4])) +
      8*HPL[{4}, r1]*(-15 + 9*Rb[2, 3, 4] + R[3, 4, 5]*
         (13 + 11*Rb[2, 3, 4])) + HPL[{-3, -1}, r1]*
       (R[3, 4, 5]*(302 - 464*Rb[2, 3, 4]) + 6*(-24 + 35*Rb[2, 3, 4])) -
      4*HPL[{3, 1}, r1]*(8 - 56*Rb[2, 3, 4] + R[3, 4, 5]*
         (-10 + 81*Rb[2, 3, 4])) + HPL[{1}, r1]*
       (16*HPL[{-2, 1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
        16*HPL[{2, -1}, r1]*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4] -
        16*HPL[{-2, -1}, r1]*(2 + 3*R[3, 4, 5])*Rb[2, 3, 4] +
        4*HPL[{3}, r1]*(-2 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (2 + 7*Rb[2, 3, 4])) + 4*HPL[{2, 1}, r1]*(4 - 19*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 25*Rb[2, 3, 4])) +
        4*(-2 + R[3, 4, 5]*(2 - 44*Rb[2, 3, 4]) + 41*Rb[2, 3, 4])*Zeta[3])) +
    HPL[{-1}, r1]*((4*HPL[{0}, r1]^4*(-3 - 9*Rb[2, 3, 4] +
         R[3, 4, 5]*(2 + 25*Rb[2, 3, 4])))/3 +
      (4*HPL[{0}, r1]^3*HPL[{1}, r1]*(1 - 28*Rb[2, 3, 4] +
         R[3, 4, 5]*(-1 + 71*Rb[2, 3, 4])))/3 + HPL[{0}, r1]^2*
       (HPL[{2}, r1]*(24 + R[3, 4, 5]*(26 - 80*Rb[2, 3, 4]) -
          40*Rb[2, 3, 4]) + 4*Pi^2*(-Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 4*Rb[2, 3, 4])) + HPL[{1}, r1]^2*(4 - 24*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 52*Rb[2, 3, 4]))) + HPL[{1}, r1]*
       (8*HPL[{-2, 1}, r1]*(3 - 8*R[3, 4, 5])*Rb[2, 3, 4] +
        8*HPL[{2, -1}, r1]*(3 - 8*R[3, 4, 5])*Rb[2, 3, 4] +
        16*HPL[{-2, -1}, r1]*(-1 + 3*R[3, 4, 5])*Rb[2, 3, 4] +
        8*HPL[{3}, r1]*(-1 + 4*Rb[2, 3, 4] + R[3, 4, 5]*(1 + Rb[2, 3, 4])) +
        8*HPL[{2, 1}, r1]*(2 - 7*Rb[2, 3, 4] + 2*R[3, 4, 5]*
           (-1 + 8*Rb[2, 3, 4])) + 4*(-2 + R[3, 4, 5]*(2 - 18*Rb[2, 3, 4]) +
          5*Rb[2, 3, 4])*Zeta[3]) + HPL[{0}, r1]*
       (HPL[{-2, 1}, r1]*(-8 + R[3, 4, 5]*(16 - 96*Rb[2, 3, 4]) +
          32*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*
         (-8 + R[3, 4, 5]*(16 - 96*Rb[2, 3, 4]) + 32*Rb[2, 3, 4]) +
        4*HPL[{-2, -1}, r1]*(5 - 8*Rb[2, 3, 4] + 5*R[3, 4, 5]*
           (-7 + 8*Rb[2, 3, 4])) + (4*HPL[{1}, r1]^3*(2 - 7*Rb[2, 3, 4] +
           2*R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4])))/3 + 8*HPL[{2, 1}, r1]*
         (5 - 12*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 15*Rb[2, 3, 4])) +
        HPL[{3}, r1]*(8*(-3 + 5*Rb[2, 3, 4]) + R[3, 4, 5]*
           (-26 + 80*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (4*Pi^2*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] - 8*HPL[{2}, r1]*
           (-1 + 4*Rb[2, 3, 4] + R[3, 4, 5]*(1 + Rb[2, 3, 4]))) -
        2*(-7 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 24*Rb[2, 3, 4]))*Zeta[3])) -
    2*(-1 + R[3, 4, 5])*(Pi^2*(-4 + 5*Rb[2, 3, 4])*Zeta[3] +
      (-41 + 51*Rb[2, 3, 4])*Zeta[5])

gHPL[4, {0, 2}, {1, 1, 1}] = -128*HPL[{-5}, r1] +
    128*HPL[{-4}, r1]*HPL[{0}, r1] - 14*HPL[{-2}, r1]^2*HPL[{0}, r1] -
    (32*HPL[{0}, r1]^4*HPL[{1}, r1])/3 - (32*Pi^2*HPL[{1}, r1]^3)/3 -
    (128*HPL[{1}, r1]^5)/5 + HPL[{-3}, r1]*(28*HPL[{-2}, r1] +
      4*HPL[{-1}, r1]^2 - 24*HPL[{0}, r1]^2 + 148*HPL[{0}, r1]*HPL[{1}, r1] +
      82*HPL[{1}, r1]^2 + HPL[{-1}, r1]*(44*HPL[{0}, r1] + 68*HPL[{1}, r1]) -
      12*HPL[{2}, r1]) + HPL[{0}, r1]^3*(-88*HPL[{1}, r1]^2 +
      (64*HPL[{2}, r1])/3) + 4*Pi^2*HPL[{3}, r1] + 160*HPL[{5}, r1] -
    120*HPL[{-4, -1}, r1] + 20*HPL[{-4, 1}, r1] - 28*HPL[{-3, -2}, r1] +
    12*HPL[{-3, 2}, r1] + HPL[{-1}, r1]^2*(4*HPL[{0}, r1]^3 +
      4*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{0}, r1]*(2*HPL[{1}, r1]^2 +
        8*HPL[{2}, r1]) - 8*HPL[{3}, r1] - 4*HPL[{-2, 1}, r1] -
      4*HPL[{2, -1}, r1] + 4*HPL[{2, 1}, r1]) +
    HPL[{0}, r1]^2*(-140*HPL[{1}, r1]^3 + HPL[{1}, r1]*
       (-4*Pi^2 + 168*HPL[{2}, r1]) + 32*HPL[{3}, r1] +
      16*HPL[{-2, -1}, r1] - 8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] +
      64*HPL[{2, 1}, r1]) - 8*HPL[{3, -2}, r1] + 56*HPL[{3, 2}, r1] +
    20*HPL[{4, -1}, r1] + 192*HPL[{4, 1}, r1] - 16*HPL[{-3, -1, -1}, r1] -
    56*HPL[{-3, -1, 1}, r1] - 56*HPL[{-3, 1, -1}, r1] +
    164*HPL[{-3, 1, 1}, r1] - 4*HPL[{-2, -2, -1}, r1] -
    24*HPL[{2, -2, -1}, r1] + 28*HPL[{2, -2, 1}, r1] +
    12*HPL[{2, 1, -2}, r1] + 28*HPL[{2, 2, -1}, r1] - 48*HPL[{2, 2, 1}, r1] -
    56*HPL[{3, -1, -1}, r1] + 164*HPL[{3, -1, 1}, r1] +
    164*HPL[{3, 1, -1}, r1] - 328*HPL[{3, 1, 1}, r1] -
    24*HPL[{-2, -1, -1, 1}, r1] - 24*HPL[{-2, -1, 1, -1}, r1] +
    72*HPL[{-2, -1, 1, 1}, r1] - 24*HPL[{-2, 1, -1, -1}, r1] +
    72*HPL[{-2, 1, -1, 1}, r1] + 72*HPL[{-2, 1, 1, -1}, r1] -
    128*HPL[{-2, 1, 1, 1}, r1] - 24*HPL[{2, -1, -1, -1}, r1] +
    72*HPL[{2, -1, -1, 1}, r1] + 72*HPL[{2, -1, 1, -1}, r1] -
    128*HPL[{2, -1, 1, 1}, r1] + 72*HPL[{2, 1, -1, -1}, r1] -
    128*HPL[{2, 1, -1, 1}, r1] - 128*HPL[{2, 1, 1, -1}, r1] +
    192*HPL[{2, 1, 1, 1}, r1] + HPL[{-1}, r1]*(8*HPL[{0}, r1]^4 +
      36*HPL[{0}, r1]^3*HPL[{1}, r1] + HPL[{0}, r1]^2*
       (34*HPL[{1}, r1]^2 + 64*HPL[{2}, r1]) + HPL[{1}, r1]*
       (-92*HPL[{3}, r1] + 16*HPL[{-2, -1}, r1] - 40*HPL[{-2, 1}, r1] -
        40*HPL[{2, -1}, r1] + 64*HPL[{2, 1}, r1]) +
      HPL[{0}, r1]*((32*HPL[{1}, r1]^3)/3 + 92*HPL[{1}, r1]*HPL[{2}, r1] -
        64*HPL[{3}, r1] + 16*HPL[{-2, -1}, r1] - 16*HPL[{-2, 1}, r1] -
        16*HPL[{2, -1}, r1] + 36*HPL[{2, 1}, r1] - 4*Zeta[3])) +
    HPL[{2}, r1]*(-56*HPL[{3}, r1] - 36*Zeta[3]) +
    HPL[{1}, r1]^2*(-116*HPL[{3}, r1] + 36*HPL[{-2, -1}, r1] -
      64*HPL[{-2, 1}, r1] - 64*HPL[{2, -1}, r1] + 96*HPL[{2, 1}, r1] +
      26*Zeta[3]) + HPL[{-2}, r1]*(-4*HPL[{-1}, r1]^2*HPL[{0}, r1] -
      (56*HPL[{0}, r1]^3)/3 - 148*HPL[{0}, r1]^2*HPL[{1}, r1] +
      HPL[{-1}, r1]*(-44*HPL[{0}, r1]^2 - 68*HPL[{0}, r1]*HPL[{1}, r1]) +
      HPL[{0}, r1]*(-82*HPL[{1}, r1]^2 - 8*HPL[{2}, r1]) + 8*HPL[{3}, r1] -
      12*HPL[{2, 1}, r1] + 28*Zeta[3]) + HPL[{0}, r1]*
     (-88*HPL[{1}, r1]^4 - 4*Pi^2*HPL[{2}, r1] + 28*HPL[{2}, r1]^2 +
      HPL[{1}, r1]^2*(-16*Pi^2 + 116*HPL[{2}, r1]) - 160*HPL[{4}, r1] +
      64*HPL[{-3, -1}, r1] + 4*HPL[{-3, 1}, r1] + 20*HPL[{2, -2}, r1] +
      4*HPL[{3, -1}, r1] - 80*HPL[{3, 1}, r1] + 4*HPL[{-2, -1, -1}, r1] +
      32*HPL[{-2, -1, 1}, r1] + 32*HPL[{-2, 1, -1}, r1] -
      120*HPL[{-2, 1, 1}, r1] + 32*HPL[{2, -1, -1}, r1] -
      120*HPL[{2, -1, 1}, r1] - 120*HPL[{2, 1, -1}, r1] +
      184*HPL[{2, 1, 1}, r1] + HPL[{1}, r1]*(-168*HPL[{3}, r1] +
        80*HPL[{-2, -1}, r1] - 88*HPL[{-2, 1}, r1] - 88*HPL[{2, -1}, r1] +
        184*HPL[{2, 1}, r1] + 28*Zeta[3]))

gHPL[4, {0, 3}, {-1, 1, 1}] =
   HPL[{-1}, r1]^2*(HPL[{0}, r1]^2*(16 - 5*R[2, 3, 4] - 15*R[2, 3, 5]) +
      6*HPL[{0}, r1]*HPL[{1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5])) +
    HPL[{0}, r1]^2*(HPL[{-2}, r1]*(8 + 10*R[2, 3, 4] - 30*R[2, 3, 5]) +
      4*HPL[{2}, r1]*(8*R[2, 3, 4] - 7*R[2, 3, 5]) +
      24*HPL[{1}, r1]^2*(R[2, 3, 4] - 2*R[2, 3, 5])) +
    (HPL[{-1}, r1]^3*HPL[{0}, r1]*(20 - 19*R[2, 3, 4] - 2*R[2, 3, 5]))/3 +
    12*HPL[{0}, r1]^3*HPL[{1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
    12*HPL[{1}, r1]*HPL[{-2, -1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
    (8*HPL[{0}, r1]^4*(R[2, 3, 4] - R[2, 3, 5]))/3 +
    HPL[{-3}, r1]*(-2*HPL[{-1}, r1]*(16 + R[2, 3, 4] - 29*R[2, 3, 5]) -
      18*HPL[{1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{0}, r1]*(-8 - 10*R[2, 3, 4] + 30*R[2, 3, 5])) +
    HPL[{-1}, r1]*((4*HPL[{0}, r1]^3*(2 + 23*R[2, 3, 4] - 28*R[2, 3, 5]))/3 +
      54*HPL[{0}, r1]^2*HPL[{1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) -
      12*HPL[{-2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) -
      12*HPL[{2, -1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      48*HPL[{2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) -
      6*HPL[{3}, r1]*(3*R[2, 3, 4] + 2*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(10*R[2, 3, 4] - 4*(2 + R[2, 3, 5])) +
      HPL[{0}, r1]*(2*HPL[{-2}, r1]*(16 + R[2, 3, 4] - 29*R[2, 3, 5]) +
        24*HPL[{1}, r1]^2*(R[2, 3, 4] - 2*R[2, 3, 5]) +
        6*HPL[{2}, r1]*(3*R[2, 3, 4] + 2*R[2, 3, 5])) -
      2*(12 + 12*R[2, 3, 4] - 25*R[2, 3, 5])*Zeta[3]) +
    HPL[{1}, r1]*(-48*HPL[{-2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) -
      48*HPL[{2, -1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      48*HPL[{2, 1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) -
      6*(R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]*(HPL[{2, 1}, r1]*(72*R[2, 3, 4] - 96*R[2, 3, 5]) +
      18*HPL[{-2}, r1]*HPL[{1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      8*HPL[{1}, r1]^3*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      2*HPL[{-2, -1}, r1]*(-16 + 15*R[2, 3, 4] + R[2, 3, 5]) +
      HPL[{3}, r1]*(-32*R[2, 3, 4] + 28*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(-72*R[2, 3, 4] + 120*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(-72*R[2, 3, 4] + 120*R[2, 3, 5]) +
      28*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3])

gHPL[4, {0, 3}, {1, -1, 1}] =
   (2*HPL[{-1}, r1]^4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 +
    4*HPL[{0}, r1]^3*HPL[{1}, r1]*(10 - 11*R[3, 4, 5])*Rb[2, 3, 4] +
    4*HPL[{1}, r1]*HPL[{-2, -1}, r1]*(1 - 8*R[3, 4, 5])*Rb[2, 3, 4] -
    32*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    (2*HPL[{0}, r1]^4*(-1 + R[3, 4, 5])*(-1 + 5*Rb[2, 3, 4]))/3 +
    HPL[{-1}, r1]^3*HPL[{0}, r1]*(5 - 5*Rb[2, 3, 4] +
      R[3, 4, 5]*(-58/3 + 19*Rb[2, 3, 4])) + HPL[{0}, r1]^2*
     (2*HPL[{1}, r1]^2*(41 - 47*R[3, 4, 5])*Rb[2, 3, 4] +
      6*HPL[{2}, r1]*(3 - 5*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{-2}, r1]*(-26 + R[3, 4, 5]*(28 - 56*Rb[2, 3, 4]) +
        58*Rb[2, 3, 4])) + HPL[{-1}, r1]^2*
     (2*HPL[{0}, r1]*HPL[{1}, r1]*(1 - 8*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{0}, r1]^2*(9 - 7*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (5 + 2*Rb[2, 3, 4]))) + HPL[{-3}, r1]*
     (2*HPL[{1}, r1]*(-29 + 16*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{0}, r1]*(26 - 58*Rb[2, 3, 4] + 28*R[3, 4, 5]*
         (-1 + 2*Rb[2, 3, 4])) + HPL[{-1}, r1]*(-2 - 6*Rb[2, 3, 4] +
        4*R[3, 4, 5]*(-5 + 9*Rb[2, 3, 4]))) +
    HPL[{1}, r1]*(48*HPL[{2, 1}, r1]*(2 - 3*R[3, 4, 5])*Rb[2, 3, 4] +
      24*HPL[{-2, 1}, r1]*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      24*HPL[{2, -1}, r1]*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{3}, r1]*(-7 + 13*R[3, 4, 5])*Rb[2, 3, 4] +
      2*(-37 + 38*R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]) +
    HPL[{0}, r1]*(2*HPL[{-2}, r1]*HPL[{1}, r1]*(29 - 16*R[3, 4, 5])*
       Rb[2, 3, 4] + 4*HPL[{1}, r1]*HPL[{2}, r1]*(7 - 13*R[3, 4, 5])*
       Rb[2, 3, 4] + 8*HPL[{1}, r1]^3*(10 - 11*R[3, 4, 5])*Rb[2, 3, 4] +
      12*HPL[{2, 1}, r1]*(7 - 9*R[3, 4, 5])*Rb[2, 3, 4] +
      56*HPL[{-2, 1}, r1]*(-1 + 2*R[3, 4, 5])*Rb[2, 3, 4] +
      56*HPL[{2, -1}, r1]*(-1 + 2*R[3, 4, 5])*Rb[2, 3, 4] +
      6*HPL[{3}, r1]*(-3 + 5*R[3, 4, 5])*Rb[2, 3, 4] +
      HPL[{-2, -1}, r1]*(-22 + 26*Rb[2, 3, 4] - 4*R[3, 4, 5]*
         (-5 + 6*Rb[2, 3, 4])) + 4*(-1 + R[3, 4, 5])*(-6 + 13*Rb[2, 3, 4])*
       Zeta[3]) + HPL[{-1}, r1]*(HPL[{-2, -1}, r1]*
       (R[3, 4, 5]*(28 - 30*Rb[2, 3, 4]) + 2*(-1 + Rb[2, 3, 4])) +
      6*HPL[{3}, r1]*Rb[2, 3, 4] + 6*HPL[{0}, r1]^2*HPL[{1}, r1]*
       (5 - 16*R[3, 4, 5])*Rb[2, 3, 4] + 24*HPL[{2, 1}, r1]*
       (1 - 4*R[3, 4, 5])*Rb[2, 3, 4] + 4*HPL[{-2, 1}, r1]*
       (-1 + 8*R[3, 4, 5])*Rb[2, 3, 4] + 4*HPL[{2, -1}, r1]*
       (-1 + 8*R[3, 4, 5])*Rb[2, 3, 4] -
      (4*HPL[{0}, r1]^3*(1 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
          (-4 + 19*Rb[2, 3, 4])))/3 + HPL[{0}, r1]*
       (-6*HPL[{2}, r1]*Rb[2, 3, 4] + 12*HPL[{1}, r1]^2*(1 - 4*R[3, 4, 5])*
         Rb[2, 3, 4] + HPL[{-2}, r1]*(2 + 6*Rb[2, 3, 4] -
          4*R[3, 4, 5]*(-5 + 9*Rb[2, 3, 4]))) +
      2*(-2*Rb[2, 3, 4] + R[3, 4, 5]*(-12 + 17*Rb[2, 3, 4]))*Zeta[3])

gHPL[4, {0, 3}, {1, 1, 1}] = (8*HPL[{0}, r1]^3*HPL[{1}, r1])/3 +
    32*HPL[{1}, r1]^4 + HPL[{0}, r1]^2*(28*HPL[{1}, r1]^2 + 8*HPL[{2}, r1]) +
    HPL[{0}, r1]*(64*HPL[{1}, r1]^3 + 40*HPL[{1}, r1]*HPL[{2}, r1] -
      8*HPL[{3}, r1] - 24*HPL[{2, 1}, r1]) +
    HPL[{1}, r1]*(-40*HPL[{3}, r1] - 24*Zeta[3])

gHPL[4, {1, 0}, {-1, 1, 1}] = 8*HPL[{-2, 1}, r1]^2 + 8*HPL[{2, -1}, r1]^2 +
    (HPL[{-1}, r1]^5*HPL[{0}, r1]*(-1 + R[2, 3, 4]))/60 +
    (HPL[{-1}, r1]^4*HPL[{0}, r1]^2*(-1 + R[2, 3, 4]))/2 +
    4*HPL[{2, 1}, r1]^2*(3 + 7*R[2, 3, 4]) + HPL[{3}, r1]^2*
     (96*R[2, 3, 4] - 16*R[2, 3, 5]) + (4*HPL[{0}, r1]^5*HPL[{1}, r1]*
      (-4 + 9*R[2, 3, 4] - 10*R[2, 3, 5]))/3 +
    HPL[{0}, r1]^6*((14*R[2, 3, 4])/3 - 5*R[2, 3, 5]) +
    HPL[{-2, -1}, r1]^2*(2 + 4*R[2, 3, 5]) + HPL[{-3}, r1]^2*
     (-4 + 76*R[2, 3, 4] + 12*R[2, 3, 5]) + HPL[{-2}, r1]^2*
     (HPL[{0}, r1]*HPL[{1}, r1]*(54 - 18*R[2, 3, 4] - 22*R[2, 3, 5]) +
      HPL[{0}, r1]^2*(-15 + 30*R[2, 3, 4] + 11*R[2, 3, 5])) +
    HPL[{0}, r1]^4*((HPL[{2}, r1]*(45 + 167*R[2, 3, 4] - 164*R[2, 3, 5]))/3 +
      (2*HPL[{1}, r1]^2*(-21 + 25*R[2, 3, 4] - 8*R[2, 3, 5]))/3 +
      (Pi^2*(26*R[2, 3, 4] + 33*R[2, 3, 5]))/9) +
    HPL[{-5}, r1]*(HPL[{1}, r1]*(428 + 72*R[2, 3, 4] - 1304*R[2, 3, 5]) +
      HPL[{0}, r1]*(-20 + 388*R[2, 3, 4] - 502*R[2, 3, 5]) -
      12*HPL[{-1}, r1]*(-71 + 60*R[2, 3, 4] + 54*R[2, 3, 5])) -
    2*HPL[{2, 1}, r1]*(16 + 9*R[2, 3, 4] - 11*R[2, 3, 5])*Zeta[3] +
    2*(-2*R[2, 3, 4] + R[2, 3, 5])*Zeta[3]^2 + HPL[{2, -1}, r1]*
     (-4*HPL[{2, 1}, r1]*(5 + 6*R[2, 3, 4]) +
      4*(9 + 4*R[2, 3, 4] - 12*R[2, 3, 5])*Zeta[3]) +
    HPL[{-2, 1}, r1]*(16*HPL[{2, -1}, r1] - 4*HPL[{2, 1}, r1]*
       (5 + 6*R[2, 3, 4]) + 4*(9 + 4*R[2, 3, 4] - 12*R[2, 3, 5])*Zeta[3]) +
    HPL[{3}, r1]*(HPL[{2, 1}, r1]*(72 - 116*R[2, 3, 4]) +
      HPL[{-2, 1}, r1]*(-88 + 88*R[2, 3, 4] + 64*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(-88 + 88*R[2, 3, 4] + 64*R[2, 3, 5]) -
      2*HPL[{-2, -1}, r1]*(-63 + 52*R[2, 3, 4] + 79*R[2, 3, 5]) +
      2*(11 + 4*R[2, 3, 4] - 12*R[2, 3, 5])*Zeta[3]) +
    HPL[{-3}, r1]*(HPL[{-1}, r1]^2*(HPL[{1}, r1]*(45 - 23*R[2, 3, 4] -
          48*R[2, 3, 5]) + HPL[{0}, r1]*(76 - 61*R[2, 3, 4] -
          45*R[2, 3, 5])) + HPL[{1}, r1]*
       ((7*Pi^2*(3 + 2*R[2, 3, 4] - 14*R[2, 3, 5]))/3 +
        HPL[{2}, r1]*(100 - 58*R[2, 3, 4] - 6*R[2, 3, 5])) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(199 + 32*R[2, 3, 4] - 630*R[2, 3, 5]) +
      HPL[{0}, r1]^3*(6 + 163*R[2, 3, 4] - 226*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(76 - 52*R[2, 3, 4] - 76*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(76 - 52*R[2, 3, 4] - 76*R[2, 3, 5]) +
      HPL[{1}, r1]^3*(41/3 + 10*R[2, 3, 4] - 56*R[2, 3, 5]) +
      (HPL[{-1}, r1]^3*(3 + R[2, 3, 4] - 8*R[2, 3, 5]))/3 +
      HPL[{3}, r1]*(2 - 174*R[2, 3, 4] + 4*R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(-68 + 86*R[2, 3, 4] + 6*R[2, 3, 5]) +
      2*HPL[{-2, -1}, r1]*(-51 + 32*R[2, 3, 4] + 74*R[2, 3, 5]) +
      HPL[{0}, r1]*(HPL[{1}, r1]^2*(-26 + 36*R[2, 3, 4] - 43*R[2, 3, 5]) +
        (Pi^2*(-18 + 37*R[2, 3, 4] - 31*R[2, 3, 5]))/3 +
        HPL[{2}, r1]*(54 + 20*R[2, 3, 4] + 8*R[2, 3, 5])) +
      HPL[{-2}, r1]*(HPL[{0}, r1]*(30 - 60*R[2, 3, 4] - 22*R[2, 3, 5]) +
        4*HPL[{1}, r1]*(-27 + 9*R[2, 3, 4] + 11*R[2, 3, 5])) +
      HPL[{-1}, r1]*(HPL[{0}, r1]^2*(344 - 235*R[2, 3, 4] - 334*R[2, 3, 5]) +
        HPL[{0}, r1]*HPL[{1}, r1]*(52*R[2, 3, 4] - 122*R[2, 3, 5]) +
        HPL[{-2}, r1]*(58 - 38*R[2, 3, 4] - 112*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(51 - 5*R[2, 3, 4] - 108*R[2, 3, 5]) -
        (Pi^2*(-40 + 15*R[2, 3, 4] + 51*R[2, 3, 5]))/3 +
        HPL[{2}, r1]*(-84 + 56*R[2, 3, 4] + 130*R[2, 3, 5])) -
      4*(5 + 3*R[2, 3, 4] - 9*R[2, 3, 5])*Zeta[3]) +
    HPL[{1}, r1]^3*((2*HPL[{-2, -1}, r1]*(11 + 10*R[2, 3, 4] -
         48*R[2, 3, 5]))/3 + HPL[{2, 1}, r1]*(4 + 16*R[2, 3, 4] -
        40*R[2, 3, 5]) + HPL[{-2, 1}, r1]*(-4 - 8*R[2, 3, 4] +
        32*R[2, 3, 5]) + HPL[{2, -1}, r1]*(-4 - 8*R[2, 3, 4] +
        32*R[2, 3, 5]) + HPL[{3}, r1]*(-12 - (50*R[2, 3, 4])/3 +
        60*R[2, 3, 5]) - (2*(1 + 4*R[2, 3, 4] - 9*R[2, 3, 5])*Zeta[3])/3) +
    HPL[{-2, -1}, r1]*(-4*HPL[{-2, 1}, r1]*(3 + R[2, 3, 4] + R[2, 3, 5]) -
      4*HPL[{2, -1}, r1]*(3 + R[2, 3, 4] + R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(10 + 30*R[2, 3, 4] + 4*R[2, 3, 5]) -
      6*(3 + 3*R[2, 3, 4] - 8*R[2, 3, 5])*Zeta[3]) +
    HPL[{-1}, r1]^3*((HPL[{-2, -1}, r1]*(-1 + 5*R[2, 3, 4] - 8*R[2, 3, 5]))/
       3 + HPL[{0}, r1]^3*(23/3 - 7*R[2, 3, 4] - (4*R[2, 3, 5])/3) +
      (4*HPL[{3}, r1]*(-6 + 5*R[2, 3, 4] + 2*R[2, 3, 5]))/3 -
      (2*HPL[{0}, r1]^2*HPL[{1}, r1]*(-4 + 3*R[2, 3, 4] + 4*R[2, 3, 5]))/3 +
      (2*HPL[{-2, 1}, r1]*(-4 + 3*R[2, 3, 4] + 4*R[2, 3, 5]))/3 +
      (2*HPL[{2, -1}, r1]*(-4 + 3*R[2, 3, 4] + 4*R[2, 3, 5]))/3 -
      (2*HPL[{2, 1}, r1]*(-4 + 3*R[2, 3, 4] + 4*R[2, 3, 5]))/3 +
      (HPL[{-2}, r1]*HPL[{0}, r1]*(-3 - R[2, 3, 4] + 8*R[2, 3, 5]))/3 +
      HPL[{0}, r1]*((HPL[{1}, r1]^2*(4 - 3*R[2, 3, 4] - 4*R[2, 3, 5]))/3 -
        (4*HPL[{2}, r1]*(-6 + 5*R[2, 3, 4] + 2*R[2, 3, 5]))/3 +
        (Pi^2*(2 - 5*R[2, 3, 4] + 6*R[2, 3, 5]))/18) +
      (2*(-5 + 4*R[2, 3, 4] + R[2, 3, 5])*Zeta[3])/3) +
    HPL[{0}, r1]^3*((-2*HPL[{-2, 1}, r1]*(41 + 84*R[2, 3, 4] -
         142*R[2, 3, 5]))/3 - (2*HPL[{2, -1}, r1]*(41 + 84*R[2, 3, 4] -
         142*R[2, 3, 5]))/3 + HPL[{-2, -1}, r1]*(92/3 + 47*R[2, 3, 4] -
        (374*R[2, 3, 5])/3) + (4*HPL[{2, 1}, r1]*(1 + 78*R[2, 3, 4] -
         59*R[2, 3, 5]))/3 + 6*HPL[{1}, r1]^3*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{3}, r1]*(-37/3 - 225*R[2, 3, 4] + 228*R[2, 3, 5]) +
      HPL[{1}, r1]*((4*HPL[{2}, r1]*(34 + 24*R[2, 3, 4] - 133*R[2, 3, 5]))/
         3 + (4*Pi^2*(-35 + 10*R[2, 3, 4] + 48*R[2, 3, 5]))/9) +
      4*(-5*R[2, 3, 4] + 7*R[2, 3, 5])*Zeta[3]) +
    HPL[{-2}, r1]*((HPL[{0}, r1]^4*(-38 - 101*R[2, 3, 4] + 176*R[2, 3, 5]))/
       3 + HPL[{0}, r1]^3*HPL[{1}, r1]*(-169/3 - 8*R[2, 3, 4] +
        (586*R[2, 3, 5])/3) + HPL[{0}, r1]^2*
       (HPL[{2}, r1]*(-58*R[2, 3, 4] - 8*R[2, 3, 5]) +
        (Pi^2*(18 - 37*R[2, 3, 4] + 31*R[2, 3, 5]))/3 +
        HPL[{1}, r1]^2*(26 - 36*R[2, 3, 4] + 43*R[2, 3, 5])) +
      HPL[{1}, r1]*(HPL[{3}, r1]*(104 - 36*R[2, 3, 4] - 34*R[2, 3, 5]) -
        4*HPL[{2, -1}, r1]*(-3 + R[2, 3, 4] + 3*R[2, 3, 5]) +
        HPL[{2, 1}, r1]*(-6 + 4*R[2, 3, 4] + 8*R[2, 3, 5]) -
        2*(12 + R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{-2, 1}, r1]*(52*R[2, 3, 4] + 76*(-1 + R[2, 3, 5])) -
        4*HPL[{2, -1}, r1]*(-5 + R[2, 3, 4] + 7*R[2, 3, 5]) +
        HPL[{3}, r1]*(58*R[2, 3, 4] + 8*R[2, 3, 5]) +
        HPL[{1}, r1]^3*(-41/3 - 10*R[2, 3, 4] + 56*R[2, 3, 5]) +
        HPL[{2, 1}, r1]*(-44 - 28*R[2, 3, 4] + 70*R[2, 3, 5]) -
        2*HPL[{-2, -1}, r1]*(-51 + 32*R[2, 3, 4] + 74*R[2, 3, 5]) +
        HPL[{1}, r1]*((-7*Pi^2*(3 + 2*R[2, 3, 4] - 14*R[2, 3, 5]))/3 +
          HPL[{2}, r1]*(-104 + 36*R[2, 3, 4] + 34*R[2, 3, 5])) +
        6*(5 + 2*R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3])) +
    HPL[{-1}, r1]^2*(HPL[{0}, r1]^2*(HPL[{2}, r1]*(63 - 39*R[2, 3, 4] -
          57*R[2, 3, 5]) + (HPL[{1}, r1]^2*(25 - 7*R[2, 3, 4] -
           46*R[2, 3, 5]))/2 + (Pi^2*(8 + R[2, 3, 4] - 9*R[2, 3, 5]))/6) +
      HPL[{0}, r1]^3*HPL[{1}, r1]*(10 - R[2, 3, 4] - 30*R[2, 3, 5]) +
      HPL[{0}, r1]^4*(8 - (5*R[2, 3, 4])/2 - 15*R[2, 3, 5]) +
      HPL[{-2}, r1]*(HPL[{0}, r1]^2*(-76 + 61*R[2, 3, 4] + 45*R[2, 3, 5]) +
        HPL[{0}, r1]*HPL[{1}, r1]*(-45 + 23*R[2, 3, 4] + 48*R[2, 3, 5])) +
      HPL[{1}, r1]*(HPL[{-2, -1}, r1]*(18 - 8*R[2, 3, 4] - 28*R[2, 3, 5]) -
        6*HPL[{2, 1}, r1]*(-5 + 2*R[2, 3, 4] + 8*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(-24 + 10*R[2, 3, 4] + 36*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(-24 + 10*R[2, 3, 4] + 36*R[2, 3, 5]) +
        HPL[{3}, r1]*(-51 + 25*R[2, 3, 4] + 58*R[2, 3, 5]) -
        (R[2, 3, 4] - 7*R[2, 3, 5])*Zeta[3]) + HPL[{0}, r1]*
       (HPL[{1}, r1]*(HPL[{2}, r1]*(51 - 25*R[2, 3, 4] - 58*R[2, 3, 5]) +
          (Pi^2*(-3 + 2*R[2, 3, 4] - 2*R[2, 3, 5]))/3) +
        HPL[{2, 1}, r1]*(41 - 27*R[2, 3, 4] - 46*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(36 - 29*R[2, 3, 4] - 22*R[2, 3, 5]) +
        HPL[{1}, r1]^3*(5 - 2*R[2, 3, 4] - 8*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(-22 + 12*R[2, 3, 4] + 30*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(-22 + 12*R[2, 3, 4] + 30*R[2, 3, 5]) +
        HPL[{3}, r1]*(-63 + 39*R[2, 3, 4] + 57*R[2, 3, 5]) +
        (-9 + 8*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3])) +
    HPL[{0}, r1]^2*(HPL[{2, -2}, r1]*(-54 + 38*R[2, 3, 4]) +
      HPL[{4}, r1]*(-8 + 508*R[2, 3, 4] - 520*R[2, 3, 5]) +
      HPL[{-3, 1}, r1]*(30 + 106*R[2, 3, 4] - 200*R[2, 3, 5]) +
      HPL[{3, -1}, r1]*(30 + 106*R[2, 3, 4] - 200*R[2, 3, 5]) -
      2*HPL[{-2, -1, -1}, r1]*(5 + 20*R[2, 3, 4] - 59*R[2, 3, 5]) -
      4*HPL[{3, 1}, r1]*(3 + 38*R[2, 3, 4] - 47*R[2, 3, 5]) +
      2*HPL[{2, 1, 1}, r1]*(-8 + 75*R[2, 3, 4] - 34*R[2, 3, 5]) +
      12*HPL[{-2, -1, 1}, r1]*(1 + 6*R[2, 3, 4] - 8*R[2, 3, 5]) +
      12*HPL[{-2, 1, -1}, r1]*(1 + 6*R[2, 3, 4] - 8*R[2, 3, 5]) +
      12*HPL[{2, -1, -1}, r1]*(1 + 6*R[2, 3, 4] - 8*R[2, 3, 5]) +
      HPL[{1}, r1]^4*(-3 + (7*R[2, 3, 4])/2 - R[2, 3, 5]) -
      (6*Pi^4*R[2, 3, 5])/5 + HPL[{2}, r1]^2*(42 + 4*R[2, 3, 5]) +
      (Pi^2*HPL[{2}, r1]*(-21 + 66*R[2, 3, 4] + 46*R[2, 3, 5]))/3 +
      HPL[{-2, 1, 1}, r1]*(16 - 100*R[2, 3, 4] + 80*R[2, 3, 5]) +
      HPL[{2, -1, 1}, r1]*(16 - 100*R[2, 3, 4] + 80*R[2, 3, 5]) +
      HPL[{2, 1, -1}, r1]*(16 - 100*R[2, 3, 4] + 80*R[2, 3, 5]) +
      HPL[{-3, -1}, r1]*(-94 - 30*R[2, 3, 4] + 242*R[2, 3, 5]) +
      HPL[{-4}, r1]*(20 - 388*R[2, 3, 4] + 502*R[2, 3, 5]) +
      HPL[{1}, r1]^2*(HPL[{2}, r1]*(-32 + 49*R[2, 3, 4] - 34*R[2, 3, 5]) +
        (2*Pi^2*(-28 + 8*R[2, 3, 4] + 39*R[2, 3, 5]))/3) +
      HPL[{1}, r1]*(HPL[{2, 1}, r1]*(56 + 86*R[2, 3, 4] - 300*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(70 + 50*R[2, 3, 4] - 294*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(-64 - 44*R[2, 3, 4] + 288*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(-64 - 44*R[2, 3, 4] + 288*R[2, 3, 5]) +
        HPL[{3}, r1]*(-184 - 72*R[2, 3, 4] + 620*R[2, 3, 5]) +
        (31 - 42*R[2, 3, 4] + 14*R[2, 3, 5])*Zeta[3])) +
    HPL[{-1}, r1]*(16*HPL[{-2, -2, 1}, r1] - 16*HPL[{2, -1, -2}, r1] -
      6*HPL[{2, -2, -1}, r1]*(3 + 2*R[2, 3, 4]) + 8*HPL[{2, 2, 1}, r1]*
       (2 + 3*R[2, 3, 4]) + HPL[{-2, -2, -1}, r1]*(-26 + 22*R[2, 3, 4]) +
      HPL[{0}, r1]^3*(HPL[{2}, r1]*(75 + 30*R[2, 3, 4] - 134*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(-2 + 14*R[2, 3, 4] - 46*R[2, 3, 5]) +
        (2*Pi^2*(3 + 6*R[2, 3, 4] - 37*R[2, 3, 5]))/9) +
      HPL[{-3, -1, -1}, r1]*(78 - 28*R[2, 3, 4] - 180*R[2, 3, 5]) +
      (HPL[{0}, r1]^4*HPL[{1}, r1]*(19 + 26*R[2, 3, 4] - 154*R[2, 3, 5]))/3 +
      HPL[{-3, 2}, r1]*(84 - 56*R[2, 3, 4] - 130*R[2, 3, 5]) +
      HPL[{3, -2}, r1]*(88 - 82*R[2, 3, 4] - 118*R[2, 3, 5]) +
      HPL[{-2, -1, -1, -1}, r1]*(94 - 46*R[2, 3, 4] - 96*R[2, 3, 5]) +
      (2*HPL[{0}, r1]^5*(7 + 11*R[2, 3, 4] - 26*R[2, 3, 5]))/3 +
      HPL[{-4, 1}, r1]*(56 - 98*R[2, 3, 4] - 20*R[2, 3, 5]) +
      HPL[{4, -1}, r1]*(56 - 98*R[2, 3, 4] - 20*R[2, 3, 5]) -
      (2*Pi^2*HPL[{-2, 1}, r1]*(3 + 2*R[2, 3, 4] - 14*R[2, 3, 5]))/3 -
      (2*Pi^2*HPL[{2, -1}, r1]*(3 + 2*R[2, 3, 4] - 14*R[2, 3, 5]))/3 +
      24*HPL[{2, 1, 1, 1}, r1]*(2 + R[2, 3, 4] - 8*R[2, 3, 5]) +
      HPL[{2, -2, 1}, r1]*(-2 + 6*R[2, 3, 4] - 4*R[2, 3, 5]) +
      HPL[{2, 2, -1}, r1]*(-2 + 6*R[2, 3, 4] - 4*R[2, 3, 5]) +
      HPL[{2, 1, -2}, r1]*(18 + 6*R[2, 3, 4] - 4*R[2, 3, 5]) +
      6*HPL[{4, 1}, r1]*(-24 + 45*R[2, 3, 4] - R[2, 3, 5]) +
      12*HPL[{-2, -1, -1, 1}, r1]*(-5 + R[2, 3, 4] + 10*R[2, 3, 5]) +
      12*HPL[{-2, -1, 1, -1}, r1]*(-5 + R[2, 3, 4] + 10*R[2, 3, 5]) +
      12*HPL[{-2, 1, -1, -1}, r1]*(-5 + R[2, 3, 4] + 10*R[2, 3, 5]) +
      12*HPL[{2, -1, -1, -1}, r1]*(-5 + R[2, 3, 4] + 10*R[2, 3, 5]) -
      (4*Pi^2*HPL[{2, 1}, r1]*(-5 + R[2, 3, 4] + 12*R[2, 3, 5]))/3 +
      8*HPL[{3, 2}, r1]*(-15 + 15*R[2, 3, 4] + 16*R[2, 3, 5]) -
      (Pi^2*HPL[{-2, -1}, r1]*(-10 + R[2, 3, 4] + 18*R[2, 3, 5]))/3 +
      HPL[{-4, -1}, r1]*(36 - 30*R[2, 3, 4] + 22*R[2, 3, 5]) +
      24*HPL[{5}, r1]*(-36 + 31*R[2, 3, 4] + 28*R[2, 3, 5]) -
      4*HPL[{-2, -1, 1, 1}, r1]*(-16 + 3*R[2, 3, 4] + 32*R[2, 3, 5]) -
      4*HPL[{-2, 1, -1, 1}, r1]*(-16 + 3*R[2, 3, 4] + 32*R[2, 3, 5]) -
      4*HPL[{-2, 1, 1, -1}, r1]*(-16 + 3*R[2, 3, 4] + 32*R[2, 3, 5]) -
      4*HPL[{2, -1, -1, 1}, r1]*(-16 + 3*R[2, 3, 4] + 32*R[2, 3, 5]) -
      4*HPL[{2, -1, 1, -1}, r1]*(-16 + 3*R[2, 3, 4] + 32*R[2, 3, 5]) -
      4*HPL[{2, 1, -1, -1}, r1]*(-16 + 3*R[2, 3, 4] + 32*R[2, 3, 5]) +
      HPL[{-2}, r1]^2*HPL[{0}, r1]*(-29 + 19*R[2, 3, 4] + 56*R[2, 3, 5]) +
      (Pi^2*HPL[{3}, r1]*(-47 + 16*R[2, 3, 4] + 66*R[2, 3, 5]))/3 +
      2*HPL[{3, -1, -1}, r1]*(-71 + 16*R[2, 3, 4] + 98*R[2, 3, 5]) +
      2*HPL[{-3, 1, -1}, r1]*(-55 + 16*R[2, 3, 4] + 98*R[2, 3, 5]) -
      2*HPL[{-3, 1, 1}, r1]*(-51 + 5*R[2, 3, 4] + 108*R[2, 3, 5]) -
      2*HPL[{3, -1, 1}, r1]*(-51 + 5*R[2, 3, 4] + 108*R[2, 3, 5]) -
      2*HPL[{3, 1, -1}, r1]*(-51 + 5*R[2, 3, 4] + 108*R[2, 3, 5]) +
      HPL[{-3, -2}, r1]*(-58 + 38*R[2, 3, 4] + 112*R[2, 3, 5]) +
      HPL[{-2, 1, 1, 1}, r1]*(-52 - 8*R[2, 3, 4] + 144*R[2, 3, 5]) +
      HPL[{2, -1, 1, 1}, r1]*(-52 - 8*R[2, 3, 4] + 144*R[2, 3, 5]) +
      HPL[{2, 1, -1, 1}, r1]*(-52 - 8*R[2, 3, 4] + 144*R[2, 3, 5]) +
      HPL[{2, 1, 1, -1}, r1]*(-52 - 8*R[2, 3, 4] + 144*R[2, 3, 5]) +
      HPL[{-3, -1, 1}, r1]*(-78 + 32*R[2, 3, 4] + 196*R[2, 3, 5]) +
      HPL[{3, 1, 1}, r1]*(-62 + 40*R[2, 3, 4] + 248*R[2, 3, 5]) +
      (Pi^2*(-7 + 4*R[2, 3, 4] + 5*R[2, 3, 5])*Zeta[3])/3 +
      HPL[{1}, r1]^2*(HPL[{-2, -1}, r1]*(32 - 6*R[2, 3, 4] - 64*R[2, 3, 5]) +
        12*HPL[{2, 1}, r1]*(2 + R[2, 3, 4] - 8*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(-26 - 4*R[2, 3, 4] + 72*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(-26 - 4*R[2, 3, 4] + 72*R[2, 3, 5]) +
        HPL[{3}, r1]*(-47 - 4*R[2, 3, 4] + 124*R[2, 3, 5]) -
        (3 + R[2, 3, 4] - 16*R[2, 3, 5])*Zeta[3]) +
      HPL[{-2}, r1]*(16*HPL[{2, -1}, r1] + HPL[{2, 1}, r1]*
         (-18 - 6*R[2, 3, 4] + 4*R[2, 3, 5]) + HPL[{0}, r1]^3*
         (-60 - 5*R[2, 3, 4] + 118*R[2, 3, 5]) + HPL[{3}, r1]*
         (-88 + 82*R[2, 3, 4] + 118*R[2, 3, 5]) + HPL[{0}, r1]^2*HPL[{1}, r1]*
         (-52*R[2, 3, 4] + 122*R[2, 3, 5]) + HPL[{0}, r1]*
         (HPL[{2}, r1]*(88 - 82*R[2, 3, 4] - 118*R[2, 3, 5]) +
          (Pi^2*(-40 + 15*R[2, 3, 4] + 51*R[2, 3, 5]))/3 +
          HPL[{1}, r1]^2*(-51 + 5*R[2, 3, 4] + 108*R[2, 3, 5])) -
        4*(-8 + 3*R[2, 3, 4] + 11*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]^2*(HPL[{1}, r1]*(2*HPL[{2}, r1]*(-6 + 37*R[2, 3, 4] -
            73*R[2, 3, 5]) + Pi^2*(7 - 18*R[2, 3, 5])) +
        HPL[{2, 1}, r1]*(84 + 62*R[2, 3, 4] - 222*R[2, 3, 5]) +
        (HPL[{1}, r1]^3*(-11 + 32*R[2, 3, 4] - 60*R[2, 3, 5]))/3 -
        2*HPL[{-2, -1}, r1]*(-63 + 34*R[2, 3, 4] + 83*R[2, 3, 5]) +
        2*HPL[{-2, 1}, r1]*(-57 + 10*R[2, 3, 4] + 92*R[2, 3, 5]) +
        2*HPL[{2, -1}, r1]*(-57 + 10*R[2, 3, 4] + 92*R[2, 3, 5]) +
        HPL[{3}, r1]*(-363 + 218*R[2, 3, 4] + 358*R[2, 3, 5]) +
        (-27 + 9*R[2, 3, 4] + 20*R[2, 3, 5])*Zeta[3]) +
      HPL[{2}, r1]*(-8*HPL[{3}, r1]*(-15 + 15*R[2, 3, 4] + 16*R[2, 3, 5]) +
        2*(-18 + 2*R[2, 3, 4] + 29*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{2, 1, 1}, r1]*(110 + 32*R[2, 3, 4] -
          248*R[2, 3, 5]) + HPL[{2, -2}, r1]*(-4 + 26*R[2, 3, 4] -
          12*R[2, 3, 5]) + HPL[{1}, r1]^4*(2 + R[2, 3, 4] - 8*R[2, 3, 5]) -
        24*HPL[{4}, r1]*(-36 + 31*R[2, 3, 4] + 28*R[2, 3, 5]) -
        4*HPL[{-2, -1, 1}, r1]*(-31 + 11*R[2, 3, 4] + 49*R[2, 3, 5]) -
        4*HPL[{-2, 1, -1}, r1]*(-31 + 11*R[2, 3, 4] + 49*R[2, 3, 5]) -
        4*HPL[{2, -1, -1}, r1]*(-31 + 11*R[2, 3, 4] + 49*R[2, 3, 5]) +
        4*HPL[{-2, 1, 1}, r1]*(-31 + 4*R[2, 3, 4] + 53*R[2, 3, 5]) +
        4*HPL[{2, -1, 1}, r1]*(-31 + 4*R[2, 3, 4] + 53*R[2, 3, 5]) +
        4*HPL[{2, 1, -1}, r1]*(-31 + 4*R[2, 3, 4] + 53*R[2, 3, 5]) +
        12*HPL[{-4}, r1]*(-71 + 60*R[2, 3, 4] + 54*R[2, 3, 5]) +
        HPL[{2}, r1]^2*(-60 + 60*R[2, 3, 4] + 64*R[2, 3, 5]) -
        (Pi^2*HPL[{2}, r1]*(-47 + 16*R[2, 3, 4] + 66*R[2, 3, 5]))/3 +
        2*HPL[{-2, -1, -1}, r1]*(-78 + 47*R[2, 3, 4] + 90*R[2, 3, 5]) +
        2*HPL[{-3, -1}, r1]*(-76 + 53*R[2, 3, 4] + 101*R[2, 3, 5]) -
        2*HPL[{-3, 1}, r1]*(-56 + 7*R[2, 3, 4] + 120*R[2, 3, 5]) -
        2*HPL[{3, -1}, r1]*(-56 + 7*R[2, 3, 4] + 120*R[2, 3, 5]) +
        HPL[{3, 1}, r1]*(-96 - 30*R[2, 3, 4] + 262*R[2, 3, 5]) +
        HPL[{1}, r1]^2*(HPL[{2}, r1]*(47 + 4*R[2, 3, 4] - 124*R[2, 3, 5]) -
          (2*Pi^2*(-5 + R[2, 3, 4] + 12*R[2, 3, 5]))/3) +
        HPL[{1}, r1]*(HPL[{2, 1}, r1]*(-22 + 64*R[2, 3, 4] -
            120*R[2, 3, 5]) + HPL[{-2, -1}, r1]*(30 + 4*R[2, 3, 4] -
            76*R[2, 3, 5]) + HPL[{-2, 1}, r1]*(-32*R[2, 3, 4] +
            76*R[2, 3, 5]) + HPL[{2, -1}, r1]*(-32*R[2, 3, 4] +
            76*R[2, 3, 5]) + HPL[{3}, r1]*(12 - 74*R[2, 3, 4] +
            146*R[2, 3, 5]) + 2*(-2 + R[2, 3, 4] + 16*R[2, 3, 5])*Zeta[3])) +
      20*(-1 + R[2, 3, 4])*Zeta[5]) + HPL[{1}, r1]*
     (HPL[{3, 2}, r1]*(96 - 64*R[2, 3, 4]) + HPL[{-4, -1}, r1]*
       (506 - 84*R[2, 3, 4] - 702*R[2, 3, 5]) + HPL[{-3, 1, 1}, r1]*
       (82 + 60*R[2, 3, 4] - 336*R[2, 3, 5]) + HPL[{3, -1, 1}, r1]*
       (82 + 60*R[2, 3, 4] - 336*R[2, 3, 5]) + HPL[{3, 1, -1}, r1]*
       (82 + 60*R[2, 3, 4] - 336*R[2, 3, 5]) + HPL[{-3, -1, -1}, r1]*
       (76 + 26*R[2, 3, 4] - 276*R[2, 3, 5]) + HPL[{-2, -1, -1, -1}, r1]*
       (88 - 208*R[2, 3, 5]) + HPL[{-2, -1, 1, 1}, r1]*
       (44 + 40*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{-2, 1, -1, 1}, r1]*
       (44 + 40*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{-2, 1, 1, -1}, r1]*
       (44 + 40*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{2, -1, -1, 1}, r1]*
       (44 + 40*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{2, -1, 1, -1}, r1]*
       (44 + 40*R[2, 3, 4] - 192*R[2, 3, 5]) + HPL[{2, 1, -1, -1}, r1]*
       (44 + 40*R[2, 3, 4] - 192*R[2, 3, 5]) - 8*HPL[{5}, r1]*
       (52 + 15*R[2, 3, 4] - 166*R[2, 3, 5]) - 4*HPL[{3, 1, 1}, r1]*
       (18 + 25*R[2, 3, 4] - 90*R[2, 3, 5]) - 4*HPL[{-2, -1, -1, 1}, r1]*
       (16 + 3*R[2, 3, 4] - 46*R[2, 3, 5]) - 4*HPL[{-2, -1, 1, -1}, r1]*
       (16 + 3*R[2, 3, 4] - 46*R[2, 3, 5]) - 4*HPL[{-2, 1, -1, -1}, r1]*
       (16 + 3*R[2, 3, 4] - 46*R[2, 3, 5]) - 4*HPL[{2, -1, -1, -1}, r1]*
       (16 + 3*R[2, 3, 4] - 46*R[2, 3, 5]) +
      (2*Pi^2*HPL[{-2, -1}, r1]*(9 + 2*R[2, 3, 4] - 26*R[2, 3, 5]))/3 +
      24*HPL[{2, 1, 1, 1}, r1]*(1 + 4*R[2, 3, 4] - 10*R[2, 3, 5]) -
      (4*Pi^2*HPL[{3}, r1]*(-5 + 7*R[2, 3, 4] - 9*R[2, 3, 5]))/3 +
      HPL[{2, -2, 1}, r1]*(6 - 4*R[2, 3, 4] - 8*R[2, 3, 5]) +
      HPL[{2, 1, -2}, r1]*(6 - 4*R[2, 3, 4] - 8*R[2, 3, 5]) +
      HPL[{2, 2, -1}, r1]*(6 - 4*R[2, 3, 4] - 8*R[2, 3, 5]) -
      24*HPL[{-2, 1, 1, 1}, r1]*(1 + 2*R[2, 3, 4] - 8*R[2, 3, 5]) -
      24*HPL[{2, -1, 1, 1}, r1]*(1 + 2*R[2, 3, 4] - 8*R[2, 3, 5]) -
      24*HPL[{2, 1, -1, 1}, r1]*(1 + 2*R[2, 3, 4] - 8*R[2, 3, 5]) -
      24*HPL[{2, 1, 1, -1}, r1]*(1 + 2*R[2, 3, 4] - 8*R[2, 3, 5]) -
      (8*Pi^2*HPL[{-2, 1}, r1]*(1 + R[2, 3, 4] - 6*R[2, 3, 5]))/3 -
      (8*Pi^2*HPL[{2, -1}, r1]*(1 + R[2, 3, 4] - 6*R[2, 3, 5]))/3 +
      8*HPL[{-2, -2, -1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) -
      4*HPL[{-2, -2, 1}, r1]*(-3 + R[2, 3, 4] + 3*R[2, 3, 5]) +
      4*HPL[{2, -1, -2}, r1]*(-3 + R[2, 3, 4] + 3*R[2, 3, 5]) +
      4*Pi^2*HPL[{2, 1}, r1]*(-5 + 2*R[2, 3, 4] + 6*R[2, 3, 5]) +
      HPL[{-3, 2}, r1]*(-100 + 58*R[2, 3, 4] + 6*R[2, 3, 5]) -
      4*HPL[{-3, -2}, r1]*(-27 + 9*R[2, 3, 4] + 11*R[2, 3, 5]) +
      HPL[{2, -2, -1}, r1]*(-14 - 6*R[2, 3, 4] + 20*R[2, 3, 5]) +
      HPL[{3, -2}, r1]*(-104 + 36*R[2, 3, 4] + 34*R[2, 3, 5]) -
      6*HPL[{4, 1}, r1]*(-76 + 7*R[2, 3, 4] + 114*R[2, 3, 5]) +
      HPL[{-3, -1, 1}, r1]*(-66 - 58*R[2, 3, 4] + 292*R[2, 3, 5]) +
      HPL[{-3, 1, -1}, r1]*(-90 - 50*R[2, 3, 4] + 316*R[2, 3, 5]) +
      HPL[{3, -1, -1}, r1]*(-114 - 42*R[2, 3, 4] + 340*R[2, 3, 5]) +
      HPL[{-4, 1}, r1]*(-468 + 74*R[2, 3, 4] + 656*R[2, 3, 5]) +
      HPL[{4, -1}, r1]*(-468 + 74*R[2, 3, 4] + 656*R[2, 3, 5]) -
      (Pi^2*(-27 + 2*R[2, 3, 4] + 58*R[2, 3, 5])*Zeta[3])/3 +
      HPL[{2}, r1]*(HPL[{3}, r1]*(-96 + 64*R[2, 3, 4]) -
        2*(-13 + 5*R[2, 3, 4] + 3*R[2, 3, 5])*Zeta[3]) -
      4*(4 + 5*R[2, 3, 4] - 13*R[2, 3, 5])*Zeta[5]) +
    HPL[{0}, r1]*(HPL[{2, 2, 1}, r1]*(120 - 64*R[2, 3, 4]) +
      HPL[{-3, -1, -1}, r1]*(196*R[2, 3, 4] + 290*(-1 + R[2, 3, 5])) +
      HPL[{-4, -1}, r1]*(50 - 154*R[2, 3, 4] - 246*R[2, 3, 5]) +
      HPL[{-3, -1, 1}, r1]*(310 - 252*R[2, 3, 4] - 200*R[2, 3, 5]) +
      HPL[{2, 1, -2}, r1]*(112 - 58*R[2, 3, 4] - 76*R[2, 3, 5]) +
      HPL[{-2, -1, 1, 1}, r1]*(-24 + 76*R[2, 3, 4] - 48*R[2, 3, 5]) +
      HPL[{-2, 1, -1, 1}, r1]*(-24 + 76*R[2, 3, 4] - 48*R[2, 3, 5]) +
      HPL[{-2, 1, 1, -1}, r1]*(-24 + 76*R[2, 3, 4] - 48*R[2, 3, 5]) +
      HPL[{2, -1, -1, 1}, r1]*(-24 + 76*R[2, 3, 4] - 48*R[2, 3, 5]) +
      HPL[{2, -1, 1, -1}, r1]*(-24 + 76*R[2, 3, 4] - 48*R[2, 3, 5]) +
      HPL[{2, 1, -1, -1}, r1]*(-24 + 76*R[2, 3, 4] - 48*R[2, 3, 5]) +
      2*HPL[{-3, 1, 1}, r1]*(-56 + 85*R[2, 3, 4] - 46*R[2, 3, 5]) +
      2*HPL[{3, -1, 1}, r1]*(-56 + 85*R[2, 3, 4] - 46*R[2, 3, 5]) +
      2*HPL[{3, 1, -1}, r1]*(-56 + 85*R[2, 3, 4] - 46*R[2, 3, 5]) +
      HPL[{2, -2, 1}, r1]*(8 + 6*R[2, 3, 4] - 44*R[2, 3, 5]) +
      HPL[{2, 2, -1}, r1]*(8 + 6*R[2, 3, 4] - 44*R[2, 3, 5]) +
      8*HPL[{-2, -1, -1, -1}, r1]*(-1 + 2*R[2, 3, 4] - 16*R[2, 3, 5]) -
      (2*Pi^2*HPL[{-2, 1}, r1]*(5 + 6*R[2, 3, 4] - 10*R[2, 3, 5]))/3 -
      (2*Pi^2*HPL[{2, -1}, r1]*(5 + 6*R[2, 3, 4] - 10*R[2, 3, 5]))/3 +
      2*HPL[{3, -2}, r1]*(-1 + 58*R[2, 3, 4] - 6*R[2, 3, 5]) +
      2*HPL[{-3, 2}, r1]*(-28 + 77*R[2, 3, 4] - 6*R[2, 3, 5]) +
      HPL[{1}, r1]^5*(1/5 + (4*R[2, 3, 4])/5 - 2*R[2, 3, 5]) -
      2*HPL[{-3, -2}, r1]*(11 + 46*R[2, 3, 4] + R[2, 3, 5]) +
      8*HPL[{-2, 1, 1, 1}, r1]*(3 - 9*R[2, 3, 4] + 5*R[2, 3, 5]) +
      8*HPL[{2, -1, 1, 1}, r1]*(3 - 9*R[2, 3, 4] + 5*R[2, 3, 5]) +
      8*HPL[{2, 1, -1, 1}, r1]*(3 - 9*R[2, 3, 4] + 5*R[2, 3, 5]) +
      8*HPL[{2, 1, 1, -1}, r1]*(3 - 9*R[2, 3, 4] + 5*R[2, 3, 5]) +
      HPL[{-3, 1, -1}, r1]*(118 - 140*R[2, 3, 4] + 8*R[2, 3, 5]) -
      8*HPL[{-2, -2, 1}, r1]*(-12 + 7*R[2, 3, 4] + 13*R[2, 3, 5]) +
      8*HPL[{2, -1, -2}, r1]*(-12 + 7*R[2, 3, 4] + 13*R[2, 3, 5]) -
      4*HPL[{4, 1}, r1]*(-45 + 58*R[2, 3, 4] + 27*R[2, 3, 5]) +
      4*HPL[{-2, -2, -1}, r1]*(-25 + 13*R[2, 3, 4] + 34*R[2, 3, 5]) +
      (4*Pi^2*HPL[{2, 1}, r1]*(-16 + 9*R[2, 3, 4] + 39*R[2, 3, 5]))/3 +
      HPL[{3, 2}, r1]*(84 - 192*R[2, 3, 4] + 40*R[2, 3, 5]) -
      (Pi^2*HPL[{-2, -1}, r1]*(-14 + R[2, 3, 4] + 45*R[2, 3, 5]))/3 -
      (Pi^2*HPL[{3}, r1]*(-21 + 66*R[2, 3, 4] + 46*R[2, 3, 5]))/3 +
      HPL[{-2, -1, -1, 1}, r1]*(4 - 36*R[2, 3, 4] + 48*R[2, 3, 5]) +
      HPL[{-2, -1, 1, -1}, r1]*(4 - 36*R[2, 3, 4] + 48*R[2, 3, 5]) +
      HPL[{-2, 1, -1, -1}, r1]*(4 - 36*R[2, 3, 4] + 48*R[2, 3, 5]) +
      HPL[{2, -1, -1, -1}, r1]*(4 - 36*R[2, 3, 4] + 48*R[2, 3, 5]) +
      HPL[{3, 1, 1}, r1]*(376 - 342*R[2, 3, 4] + 68*R[2, 3, 5]) +
      2*HPL[{-4, 1}, r1]*(-71 + 101*R[2, 3, 4] + 88*R[2, 3, 5]) +
      2*HPL[{4, -1}, r1]*(-71 + 101*R[2, 3, 4] + 88*R[2, 3, 5]) +
      HPL[{2, -2, -1}, r1]*(-62 + 44*R[2, 3, 4] + 120*R[2, 3, 5]) +
      HPL[{3, -1, -1}, r1]*(-74 - 28*R[2, 3, 4] + 216*R[2, 3, 5]) +
      HPL[{5}, r1]*(8 - 508*R[2, 3, 4] + 520*R[2, 3, 5]) +
      HPL[{-4}, r1]*HPL[{1}, r1]*(-428 - 72*R[2, 3, 4] + 1304*R[2, 3, 5]) +
      4*HPL[{2, 1, 1, 1}, r1]*(35*R[2, 3, 4] - 6*(2 + R[2, 3, 5])) +
      HPL[{1}, r1]^3*(HPL[{2}, r1]*(12 + (50*R[2, 3, 4])/3 - 60*R[2, 3, 5]) +
        (2*Pi^2*(-5 + 2*R[2, 3, 4] + 6*R[2, 3, 5]))/3) +
      HPL[{1}, r1]*(HPL[{2}, r1]^2*(48 - 32*R[2, 3, 4]) +
        HPL[{-3, 1}, r1]*(268 + 42*R[2, 3, 4] - 644*R[2, 3, 5]) +
        HPL[{3, -1}, r1]*(268 + 42*R[2, 3, 4] - 644*R[2, 3, 5]) +
        8*HPL[{4}, r1]*(52 + 15*R[2, 3, 4] - 166*R[2, 3, 5]) -
        2*HPL[{-2, -1, -1}, r1]*(62 + R[2, 3, 4] - 162*R[2, 3, 5]) +
        4*HPL[{2, 1, 1}, r1]*(18 + 25*R[2, 3, 4] - 90*R[2, 3, 5]) +
        4*HPL[{-2, -1, 1}, r1]*(25 + 9*R[2, 3, 4] - 80*R[2, 3, 5]) +
        4*HPL[{-2, 1, -1}, r1]*(25 + 9*R[2, 3, 4] - 80*R[2, 3, 5]) +
        4*HPL[{2, -1, -1}, r1]*(25 + 9*R[2, 3, 4] - 80*R[2, 3, 5]) +
        HPL[{2, -2}, r1]*(4 + 22*R[2, 3, 4] - 28*R[2, 3, 5]) +
        (4*Pi^2*HPL[{2}, r1]*(-5 + 7*R[2, 3, 4] - 9*R[2, 3, 5]))/3 +
        (6*Pi^4*(1 - 2*R[2, 3, 5]))/5 + HPL[{-2, 1, 1}, r1]*
         (-76 - 64*R[2, 3, 4] + 328*R[2, 3, 5]) + HPL[{2, -1, 1}, r1]*
         (-76 - 64*R[2, 3, 4] + 328*R[2, 3, 5]) + HPL[{2, 1, -1}, r1]*
         (-76 - 64*R[2, 3, 4] + 328*R[2, 3, 5]) + HPL[{-3, -1}, r1]*
         (-290 + 12*R[2, 3, 4] + 614*R[2, 3, 5]) + HPL[{3, 1}, r1]*
         (-264 - 86*R[2, 3, 4] + 684*R[2, 3, 5])) +
      (4*Pi^2*(R[2, 3, 4] - 16*R[2, 3, 5])*Zeta[3])/3 +
      HPL[{2}, r1]*(HPL[{2, 1}, r1]*(-72 + 116*R[2, 3, 4]) +
        HPL[{-2, 1}, r1]*(88 - 88*R[2, 3, 4] - 64*R[2, 3, 5]) +
        HPL[{2, -1}, r1]*(88 - 88*R[2, 3, 4] - 64*R[2, 3, 5]) +
        HPL[{3}, r1]*(-84 - 8*R[2, 3, 5]) + 2*HPL[{-2, -1}, r1]*
         (-63 + 52*R[2, 3, 4] + 79*R[2, 3, 5]) -
        4*(7 + 8*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3]) +
      HPL[{1}, r1]^2*(HPL[{-2, -1}, r1]*(-27 + 37*R[2, 3, 4] -
          22*R[2, 3, 5]) + HPL[{-2, 1}, r1]*(22 - 24*R[2, 3, 4] +
          20*R[2, 3, 5]) + HPL[{2, -1}, r1]*(22 - 24*R[2, 3, 4] +
          20*R[2, 3, 5]) + HPL[{3}, r1]*(32 - 49*R[2, 3, 4] +
          34*R[2, 3, 5]) + 6*HPL[{2, 1}, r1]*(7*R[2, 3, 4] -
          2*(3 + R[2, 3, 5])) + 2*(7 - 11*R[2, 3, 4] + 7*R[2, 3, 5])*
         Zeta[3]) - 20*R[2, 3, 4]*Zeta[5] + 94*R[2, 3, 5]*Zeta[5])

gHPL[4, {1, 0}, {1, -1, 1}] =
   HPL[{-2, -1}, r1]^2*(R[3, 4, 5]*(2 - 8*Rb[2, 3, 4]) - 4*Rb[2, 3, 4]) +
    (14*HPL[{-1}, r1]^6*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/9 +
    (HPL[{0}, r1]^6*(34 - 35*R[3, 4, 5])*Rb[2, 3, 4])/3 -
    (12*Pi^4*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 +
    8*Pi^2*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    (32*HPL[{1}, r1]^6*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    (HPL[{-1}, r1]^5*HPL[{0}, r1]*(-1 + R[3, 4, 5]*(295 - 303*Rb[2, 3, 4]) +
       Rb[2, 3, 4]))/60 + HPL[{3}, r1]^2*
     (4 + 16*R[3, 4, 5]*(-3 + Rb[2, 3, 4]) + 78*Rb[2, 3, 4]) -
    2*HPL[{-3}, r1]^2*(5*Rb[2, 3, 4] + R[3, 4, 5]*(19 + 4*Rb[2, 3, 4])) +
    4*HPL[{2, 1}, r1]^2*(3 + 7*Rb[2, 3, 4] +
      R[3, 4, 5]*(-9 + 7*Rb[2, 3, 4])) +
    (HPL[{0}, r1]^5*HPL[{1}, r1]*(R[3, 4, 5]*(20 - 258*Rb[2, 3, 4]) +
       4*(-5 + 62*Rb[2, 3, 4])))/3 + HPL[{-2}, r1]^2*
     (HPL[{0}, r1]^2*(-18 + R[3, 4, 5]*(6 - 80*Rb[2, 3, 4]) +
        31*Rb[2, 3, 4]) + HPL[{0}, r1]*HPL[{1}, r1]*
       (-44 + R[3, 4, 5]*(44 - 47*Rb[2, 3, 4]) + 84*Rb[2, 3, 4])) +
    HPL[{-1}, r1]^4*((HPL[{0}, r1]*HPL[{1}, r1]*
        (R[3, 4, 5]*(2 - 5*Rb[2, 3, 4]) + 2*(-1 + Rb[2, 3, 4])))/6 +
      (7*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/9 +
      (HPL[{0}, r1]^2*(5*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
          (-64 + 87*Rb[2, 3, 4])))/12) + HPL[{0}, r1]^4*
     ((Pi^2*(-16 + 75*R[3, 4, 5])*Rb[2, 3, 4])/9 +
      HPL[{1}, r1]^2*(-4 + R[3, 4, 5]*(4 - (478*Rb[2, 3, 4])/3) +
        (466*Rb[2, 3, 4])/3) + HPL[{2}, r1]*(29 - 91*Rb[2, 3, 4] +
        (R[3, 4, 5]*(-139 + 514*Rb[2, 3, 4]))/3)) +
    HPL[{-5}, r1]*(8*HPL[{-1}, r1]*(41 - 14*Rb[2, 3, 4] +
        2*R[3, 4, 5]*(-71 + 39*Rb[2, 3, 4])) + 4*HPL[{1}, r1]*
       (93 - 81*Rb[2, 3, 4] + R[3, 4, 5]*(-93 + 137*Rb[2, 3, 4])) +
      HPL[{0}, r1]*(72 + 196*Rb[2, 3, 4] + R[3, 4, 5]*
         (-356 + 842*Rb[2, 3, 4]))) - 2*HPL[{2, 1}, r1]*
     (-8 + 31*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 6*Rb[2, 3, 4]))*Zeta[3] +
    2*(2 - 3*R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]^2 +
    HPL[{-1}, r1]^3*(HPL[{0}, r1]^3*(R[3, 4, 5]*(-12 + Rb[2, 3, 4]) +
        (2*(-1 + Rb[2, 3, 4]))/3) + (HPL[{-2, -1}, r1]*
        (R[3, 4, 5]*(7 - 5*Rb[2, 3, 4]) + 5*(-1 + Rb[2, 3, 4])))/3 +
      (HPL[{0}, r1]^2*HPL[{1}, r1]*(R[3, 4, 5]*(14 - 17*Rb[2, 3, 4]) +
         14*(-1 + Rb[2, 3, 4])))/3 - (8*HPL[{2, 1}, r1]*
        (2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])))/3 +
      HPL[{-2, 1}, r1]*(4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
         (-4 + 6*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(4 - 4*Rb[2, 3, 4] +
        R[3, 4, 5]*(-4 + 6*Rb[2, 3, 4])) + HPL[{3}, r1]*
       ((-14*(-1 + Rb[2, 3, 4]))/3 + R[3, 4, 5]*(-6 + 9*Rb[2, 3, 4])) +
      HPL[{-3}, r1]*(5*(-1 + Rb[2, 3, 4]) -
        (R[3, 4, 5]*(-62 + 55*Rb[2, 3, 4]))/3) + HPL[{-2}, r1]*HPL[{0}, r1]*
       (5 - 5*Rb[2, 3, 4] + (R[3, 4, 5]*(-62 + 55*Rb[2, 3, 4]))/3) +
      HPL[{0}, r1]*(HPL[{2}, r1]*(R[3, 4, 5]*(6 - 9*Rb[2, 3, 4]) +
          (14*(-1 + Rb[2, 3, 4]))/3) +
        (Pi^2*(9 + R[3, 4, 5]*(-6 + Rb[2, 3, 4]) - 9*Rb[2, 3, 4]))/18 -
        (4*HPL[{1}, r1]^2*(2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*
            (-2 + 3*Rb[2, 3, 4])))/3) +
      ((R[3, 4, 5]*(29 - 20*Rb[2, 3, 4]) + 5*(-1 + Rb[2, 3, 4]))*Zeta[3])/
       3) + HPL[{0}, r1]^3*
     (HPL[{3}, r1]*(-69 + R[3, 4, 5]*(177 - 470*Rb[2, 3, 4]) +
        (269*Rb[2, 3, 4])/3) + HPL[{-2, -1}, r1]*(69 + 33*Rb[2, 3, 4] -
        (4*R[3, 4, 5]*(68 + 3*Rb[2, 3, 4]))/3) -
      (2*HPL[{-2, 1}, r1]*(57 + 107*Rb[2, 3, 4] + 2*R[3, 4, 5]*
          (-59 + 6*Rb[2, 3, 4])))/3 - (2*HPL[{2, -1}, r1]*
        (57 + 107*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-59 + 6*Rb[2, 3, 4])))/3 +
      (8*HPL[{2, 1}, r1]*(12 + 13*Rb[2, 3, 4] + R[3, 4, 5]*
          (-24 + 26*Rb[2, 3, 4])))/3 -
      (2*HPL[{1}, r1]^3*(9 - 770*Rb[2, 3, 4] + R[3, 4, 5]*
          (-9 + 773*Rb[2, 3, 4])))/9 + HPL[{1}, r1]*
       ((2*Pi^2*(24 - 41*Rb[2, 3, 4] + 6*R[3, 4, 5]*(-4 + 9*Rb[2, 3, 4])))/
         9 + HPL[{2}, r1]*(28 - (464*Rb[2, 3, 4])/3 + 4*R[3, 4, 5]*
           (-7 + 43*Rb[2, 3, 4]))) + 4*(-13 + 15*R[3, 4, 5])*Rb[2, 3, 4]*
       Zeta[3]) + HPL[{-3}, r1]*(HPL[{-2, 1}, r1]*
       (R[3, 4, 5]*(20 - 76*Rb[2, 3, 4]) + 40*Rb[2, 3, 4]) +
      HPL[{2, -1}, r1]*(R[3, 4, 5]*(20 - 76*Rb[2, 3, 4]) + 40*Rb[2, 3, 4]) +
      HPL[{-2, -1}, r1]*(-116 + R[3, 4, 5]*(194 - 44*Rb[2, 3, 4]) +
        98*Rb[2, 3, 4]) + (HPL[{1}, r1]^3*(19 + 11*Rb[2, 3, 4] +
         R[3, 4, 5]*(-19 + 9*Rb[2, 3, 4])))/3 + 2*HPL[{2, 1}, r1]*
       (45 - 51*Rb[2, 3, 4] + R[3, 4, 5]*(-66 + 25*Rb[2, 3, 4])) -
      2*HPL[{3}, r1]*(8 + 27*Rb[2, 3, 4] + R[3, 4, 5]*
         (-55 + 29*Rb[2, 3, 4])) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (165 - 201*Rb[2, 3, 4] + R[3, 4, 5]*(-165 + 304*Rb[2, 3, 4])) +
      HPL[{0}, r1]^3*(41 + (169*Rb[2, 3, 4])/3 + R[3, 4, 5]*
         (-466/3 + 404*Rb[2, 3, 4])) + HPL[{1}, r1]*
       (HPL[{2}, r1]*(-90 + R[3, 4, 5]*(90 - 58*Rb[2, 3, 4]) +
          124*Rb[2, 3, 4]) + (Pi^2*(62 - 69*Rb[2, 3, 4] +
           R[3, 4, 5]*(-62 + 76*Rb[2, 3, 4])))/3) +
      HPL[{-2}, r1]*(HPL[{0}, r1]*(36 - 62*Rb[2, 3, 4] +
          4*R[3, 4, 5]*(-3 + 40*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (88 - 168*Rb[2, 3, 4] + R[3, 4, 5]*(-88 + 94*Rb[2, 3, 4]))) +
      HPL[{0}, r1]*(HPL[{2}, r1]*(10 + 30*Rb[2, 3, 4] -
          6*R[3, 4, 5]*(1 + 17*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
         (7 - 24*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 29*Rb[2, 3, 4])) +
        (Pi^2*(52 - 48*Rb[2, 3, 4] + R[3, 4, 5]*(-103 + 172*Rb[2, 3, 4])))/
         3) + 2*(-7 + R[3, 4, 5]*(22 - 68*Rb[2, 3, 4]) + 11*Rb[2, 3, 4])*
       Zeta[3]) + HPL[{1}, r1]^3*(4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 4*Rb[2, 3, 4]) + 4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 4*Rb[2, 3, 4]) - 4*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 5*Rb[2, 3, 4]) - (2*HPL[{3}, r1]*(6 + Rb[2, 3, 4] +
         R[3, 4, 5]*(-6 + 7*Rb[2, 3, 4])))/3 +
      (HPL[{-2, -1}, r1]*(2 + 46*Rb[2, 3, 4] - 2*R[3, 4, 5]*
          (1 + 19*Rb[2, 3, 4])))/3 + (2*(-1 + R[3, 4, 5])*
        (-1 + 37*Rb[2, 3, 4])*Zeta[3])/3) + HPL[{-2, -1}, r1]*
     (4*HPL[{-2, 1}, r1]*R[3, 4, 5]*(2 - 3*Rb[2, 3, 4]) +
      4*HPL[{2, -1}, r1]*R[3, 4, 5]*(2 - 3*Rb[2, 3, 4]) +
      HPL[{2, 1}, r1]*(-4*(-6 + Rb[2, 3, 4]) + R[3, 4, 5]*
         (-60 + 62*Rb[2, 3, 4])) + 2*(-11 + 4*Rb[2, 3, 4] +
        13*R[3, 4, 5]*(2 + Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{-2, 1}, r1]*(HPL[{2, 1}, r1]*(8 + R[3, 4, 5]*(40 - 12*Rb[2, 3, 4]) -
        36*Rb[2, 3, 4]) - 4*(1 - 14*Rb[2, 3, 4] +
        R[3, 4, 5]*(4 + 9*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{2, -1}, r1]*(HPL[{2, 1}, r1]*(8 + R[3, 4, 5]*(40 - 12*Rb[2, 3, 4]) -
        36*Rb[2, 3, 4]) - 4*(1 - 14*Rb[2, 3, 4] +
        R[3, 4, 5]*(4 + 9*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{3}, r1]*(HPL[{2, 1}, r1]*(-122 + R[3, 4, 5]*(166 - 56*Rb[2, 3, 4]) +
        72*Rb[2, 3, 4]) + 2*HPL[{-2, -1}, r1]*(59 - 60*Rb[2, 3, 4] +
        R[3, 4, 5]*(-75 + 17*Rb[2, 3, 4])) + HPL[{-2, 1}, r1]*
       (8 + 12*Rb[2, 3, 4] + R[3, 4, 5]*(-52 + 48*Rb[2, 3, 4])) +
      HPL[{2, -1}, r1]*(8 + 12*Rb[2, 3, 4] + R[3, 4, 5]*
         (-52 + 48*Rb[2, 3, 4])) + 2*(11 - 31*Rb[2, 3, 4] +
        5*R[3, 4, 5]*(-5 + 16*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{-1}, r1]^2*((6*Pi^4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/5 +
      HPL[{0}, r1]^3*HPL[{1}, r1]*(-15 + R[3, 4, 5]*(15 - 16*Rb[2, 3, 4]) +
        19*Rb[2, 3, 4]) + (HPL[{0}, r1]^4*(-33 + 57*Rb[2, 3, 4] +
         10*R[3, 4, 5]*(-13 + 21*Rb[2, 3, 4])))/6 +
      HPL[{-3}, r1]*(HPL[{1}, r1]*(8 - R[3, 4, 5]*(8 + 7*Rb[2, 3, 4])) -
        2*HPL[{0}, r1]*(6*(-2 + Rb[2, 3, 4]) + R[3, 4, 5]*
           (24 + 7*Rb[2, 3, 4]))) + HPL[{-2}, r1]*
       (HPL[{0}, r1]*HPL[{1}, r1]*(-8 + R[3, 4, 5]*(8 + 7*Rb[2, 3, 4])) +
        2*HPL[{0}, r1]^2*(6*(-2 + Rb[2, 3, 4]) + R[3, 4, 5]*
           (24 + 7*Rb[2, 3, 4]))) + HPL[{0}, r1]^2*
       (HPL[{1}, r1]^2*(-6 + R[3, 4, 5]*(6 - (23*Rb[2, 3, 4])/2) +
          10*Rb[2, 3, 4]) + (Pi^2*(-24 + 22*Rb[2, 3, 4] +
           R[3, 4, 5]*(5 + 22*Rb[2, 3, 4])))/6 + HPL[{2}, r1]*
         (29 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-73 + 35*Rb[2, 3, 4]))) +
      HPL[{0}, r1]*(HPL[{3}, r1]*(-29 + R[3, 4, 5]*(73 - 35*Rb[2, 3, 4]) +
          9*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*
         (-4 + R[3, 4, 5]*(12 - 33*Rb[2, 3, 4]) + 12*Rb[2, 3, 4]) +
        (HPL[{1}, r1]^3*(-11 + R[3, 4, 5]*(11 - 19*Rb[2, 3, 4]) +
           15*Rb[2, 3, 4]))/3 + 2*HPL[{-2, 1}, r1]*(5 - 11*Rb[2, 3, 4] +
          R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])) + 2*HPL[{2, -1}, r1]*
         (5 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])) +
        HPL[{2, 1}, r1]*(R[3, 4, 5]*(8 - 35*Rb[2, 3, 4]) +
          4*(-5 + 9*Rb[2, 3, 4])) + HPL[{1}, r1]*
         ((Pi^2*(-10 + R[3, 4, 5]*(10 - 8*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]))/3 +
          HPL[{2}, r1]*(2*(3 + Rb[2, 3, 4]) - 3*R[3, 4, 5]*
             (2 + 3*Rb[2, 3, 4]))) + (25 - 29*Rb[2, 3, 4] +
          R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{1}, r1]*(HPL[{-2, -1}, r1]*(-14 + R[3, 4, 5]*
           (14 - 26*Rb[2, 3, 4]) + 22*Rb[2, 3, 4]) + HPL[{2, 1}, r1]*
         (-22 + R[3, 4, 5]*(22 - 38*Rb[2, 3, 4]) + 30*Rb[2, 3, 4]) +
        2*HPL[{-2, 1}, r1]*(7 - 11*Rb[2, 3, 4] + 7*R[3, 4, 5]*
           (-1 + 2*Rb[2, 3, 4])) + 2*HPL[{2, -1}, r1]*(7 - 11*Rb[2, 3, 4] +
          7*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + HPL[{3}, r1]*
         (-2*(3 + Rb[2, 3, 4]) + R[3, 4, 5]*(6 + 9*Rb[2, 3, 4])) +
        (15 - 17*Rb[2, 3, 4] + 5*R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4]))*Zeta[3])) +
    HPL[{0}, r1]^2*((-6*Pi^4*(-2 + 3*R[3, 4, 5])*Rb[2, 3, 4])/5 +
      HPL[{2}, r1]^2*(2 + R[3, 4, 5]*(10 - 46*Rb[2, 3, 4]) +
        22*Rb[2, 3, 4]) + HPL[{1}, r1]^4*
       (-1 + R[3, 4, 5]*(1 - (749*Rb[2, 3, 4])/6) + (743*Rb[2, 3, 4])/6) +
      HPL[{-2, -1, -1}, r1]*(-66 - 72*Rb[2, 3, 4] +
        6*R[3, 4, 5]*(11 + 3*Rb[2, 3, 4])) + 4*HPL[{-2, -1, 1}, r1]*
       (7 + 22*Rb[2, 3, 4] + R[3, 4, 5]*(-22 + 4*Rb[2, 3, 4])) +
      4*HPL[{-2, 1, -1}, r1]*(7 + 22*Rb[2, 3, 4] +
        R[3, 4, 5]*(-22 + 4*Rb[2, 3, 4])) + 4*HPL[{2, -1, -1}, r1]*
       (7 + 22*Rb[2, 3, 4] + R[3, 4, 5]*(-22 + 4*Rb[2, 3, 4])) -
      4*HPL[{3, 1}, r1]*(8 + 32*Rb[2, 3, 4] + R[3, 4, 5]*
         (-28 + 9*Rb[2, 3, 4])) - 4*HPL[{-2, 1, 1}, r1]*
       (4*(2 + Rb[2, 3, 4]) + R[3, 4, 5]*(-15 + 11*Rb[2, 3, 4])) -
      4*HPL[{2, -1, 1}, r1]*(4*(2 + Rb[2, 3, 4]) +
        R[3, 4, 5]*(-15 + 11*Rb[2, 3, 4])) - 4*HPL[{2, 1, -1}, r1]*
       (4*(2 + Rb[2, 3, 4]) + R[3, 4, 5]*(-15 + 11*Rb[2, 3, 4])) +
      HPL[{-3, 1}, r1]*(46 + 204*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (71 + 11*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*(46 + 204*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(71 + 11*Rb[2, 3, 4])) + HPL[{2, 1, 1}, r1]*
       (38 - 66*Rb[2, 3, 4] + 10*R[3, 4, 5]*(-5 + 13*Rb[2, 3, 4])) +
      4*HPL[{4}, r1]*(30 + Rb[2, 3, 4] + 14*R[3, 4, 5]*
         (-7 + 16*Rb[2, 3, 4])) + 2*HPL[{2, -2}, r1]*(-7 + 18*Rb[2, 3, 4] +
        R[3, 4, 5]*(1 + 17*Rb[2, 3, 4])) + 2*HPL[{-3, -1}, r1]*
       (-54 - 73*Rb[2, 3, 4] + R[3, 4, 5]*(69 + 65*Rb[2, 3, 4])) +
      (Pi^2*HPL[{2}, r1]*(76 - 183*Rb[2, 3, 4] + 5*R[3, 4, 5]*
          (-26 + 73*Rb[2, 3, 4])))/3 - 2*HPL[{-4}, r1]*
       (36 + 98*Rb[2, 3, 4] + R[3, 4, 5]*(-178 + 421*Rb[2, 3, 4])) +
      HPL[{1}, r1]^2*(HPL[{2}, r1]*(-37 + 33*R[3, 4, 5])*Rb[2, 3, 4] +
        (Pi^2*(29 - 98*Rb[2, 3, 4] + R[3, 4, 5]*(-29 + 115*Rb[2, 3, 4])))/
         3) + HPL[{1}, r1]*(12*HPL[{-2, 1}, r1]*(-3 - 6*Rb[2, 3, 4] +
          R[3, 4, 5]*(3 + Rb[2, 3, 4])) + 12*HPL[{2, -1}, r1]*
         (-3 - 6*Rb[2, 3, 4] + R[3, 4, 5]*(3 + Rb[2, 3, 4])) +
        HPL[{2, 1}, r1]*(8 + 34*Rb[2, 3, 4] - 2*R[3, 4, 5]*
           (4 + Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*(96 + 26*Rb[2, 3, 4] +
          6*R[3, 4, 5]*(-16 + 7*Rb[2, 3, 4])) - 4*HPL[{3}, r1]*
         (35 - 74*Rb[2, 3, 4] + R[3, 4, 5]*(-35 + 97*Rb[2, 3, 4])) +
        (11 - 127*Rb[2, 3, 4] + 11*R[3, 4, 5]*(-1 + 12*Rb[2, 3, 4]))*
         Zeta[3])) + HPL[{-2}, r1]*(HPL[{0}, r1]^3*HPL[{1}, r1]*
       (-41 + R[3, 4, 5]*(41 - (364*Rb[2, 3, 4])/3) + 93*Rb[2, 3, 4]) +
      HPL[{0}, r1]^4*(-17 + 9*Rb[2, 3, 4] -
        (10*R[3, 4, 5]*(-11 + 37*Rb[2, 3, 4]))/3) +
      HPL[{0}, r1]^2*(HPL[{1}, r1]^2*(-7 + R[3, 4, 5]*(7 - 29*Rb[2, 3, 4]) +
          24*Rb[2, 3, 4]) + (Pi^2*(-52 + R[3, 4, 5]*(103 - 172*Rb[2, 3, 4]) +
           48*Rb[2, 3, 4]))/3 + HPL[{2}, r1]*(4 - 66*Rb[2, 3, 4] +
          R[3, 4, 5]*(4 + 68*Rb[2, 3, 4]))) + HPL[{1}, r1]*
       (HPL[{3}, r1]*(-88 + R[3, 4, 5]*(88 - 46*Rb[2, 3, 4]) +
          118*Rb[2, 3, 4]) - 4*HPL[{2, -1}, r1]*(4 - 4*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*
         (14 + 18*Rb[2, 3, 4] - 2*R[3, 4, 5]*(7 + 5*Rb[2, 3, 4])) +
        2*(3 - 33*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 20*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{0}, r1]*(4*HPL[{2, -1}, r1]*(8 + R[3, 4, 5]*(-8 + Rb[2, 3, 4]) -
          13*Rb[2, 3, 4]) + (HPL[{1}, r1]^3*(-19 + R[3, 4, 5]*
            (19 - 9*Rb[2, 3, 4]) - 11*Rb[2, 3, 4]))/3 +
        2*HPL[{2, 1}, r1]*(-35 + 50*Rb[2, 3, 4] + R[3, 4, 5]*
           (47 + Rb[2, 3, 4])) + HPL[{3}, r1]*(-4 + 66*Rb[2, 3, 4] -
          4*R[3, 4, 5]*(1 + 17*Rb[2, 3, 4])) + HPL[{-2, 1}, r1]*
         (-40*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-5 + 19*Rb[2, 3, 4])) +
        2*HPL[{-2, -1}, r1]*(58 - 49*Rb[2, 3, 4] + R[3, 4, 5]*
           (-97 + 22*Rb[2, 3, 4])) + HPL[{1}, r1]*
         ((Pi^2*(-62 + R[3, 4, 5]*(62 - 76*Rb[2, 3, 4]) + 69*Rb[2, 3, 4]))/
           3 + HPL[{2}, r1]*(88 - 118*Rb[2, 3, 4] + R[3, 4, 5]*
             (-88 + 46*Rb[2, 3, 4]))) + 2*(7 - 25*Rb[2, 3, 4] +
          R[3, 4, 5]*(-17 + 88*Rb[2, 3, 4]))*Zeta[3])) +
    HPL[{1}, r1]*(-32*HPL[{3, 2}, r1]*(3 + R[3, 4, 5]*(-3 + Rb[2, 3, 4]) -
        3*Rb[2, 3, 4]) + 12*HPL[{-2, -1, -1, -1}, r1]*(8 - 7*R[3, 4, 5])*
       Rb[2, 3, 4] + 2*HPL[{2, -2, -1}, r1]*(2 - 5*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{-2, -2, -1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] +
      24*HPL[{-2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 4*Rb[2, 3, 4]) +
      24*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 4*Rb[2, 3, 4]) +
      24*HPL[{2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 4*Rb[2, 3, 4]) +
      24*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*(-1 + 4*Rb[2, 3, 4]) -
      24*HPL[{2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 5*Rb[2, 3, 4]) -
      2*HPL[{-3, 1, -1}, r1]*(40 + 5*R[3, 4, 5]*(-8 + Rb[2, 3, 4]) +
        28*Rb[2, 3, 4]) + HPL[{-3, -2}, r1]*
       (-88 + R[3, 4, 5]*(88 - 94*Rb[2, 3, 4]) + 168*Rb[2, 3, 4]) +
      HPL[{4, 1}, r1]*(-228 + R[3, 4, 5]*(228 - 82*Rb[2, 3, 4]) +
        382*Rb[2, 3, 4]) + HPL[{-4, -1}, r1]*
       (-170 + R[3, 4, 5]*(170 - 314*Rb[2, 3, 4]) + 632*Rb[2, 3, 4]) +
      HPL[{-3, -1, -1}, r1]*(46 + 98*Rb[2, 3, 4] - 46*R[3, 4, 5]*
         (1 + Rb[2, 3, 4])) - (4*Pi^2*HPL[{-2, 1}, r1]*
        (-5*(-2 + Rb[2, 3, 4]) + 2*R[3, 4, 5]*(-5 + 3*Rb[2, 3, 4])))/3 -
      (4*Pi^2*HPL[{2, -1}, r1]*(-5*(-2 + Rb[2, 3, 4]) +
         2*R[3, 4, 5]*(-5 + 3*Rb[2, 3, 4])))/3 - 4*HPL[{-2, -2, 1}, r1]*
       (4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])) +
      4*HPL[{2, -1, -2}, r1]*(4 - 4*Rb[2, 3, 4] +
        R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])) + 2*HPL[{2, -2, 1}, r1]*
       (-7 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(7 + 5*Rb[2, 3, 4])) +
      2*HPL[{2, 1, -2}, r1]*(-7 - 9*Rb[2, 3, 4] +
        R[3, 4, 5]*(7 + 5*Rb[2, 3, 4])) + 2*HPL[{2, 2, -1}, r1]*
       (-7 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(7 + 5*Rb[2, 3, 4])) -
      4*HPL[{3, 1, 1}, r1]*(6 + Rb[2, 3, 4] + R[3, 4, 5]*
         (-6 + 7*Rb[2, 3, 4])) - (2*Pi^2*HPL[{-2, -1}, r1]*
        (-2 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 8*Rb[2, 3, 4])))/3 +
      HPL[{-3, 1, 1}, r1]*(38 + 22*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-19 + 9*Rb[2, 3, 4])) + HPL[{3, -1, 1}, r1]*(38 + 22*Rb[2, 3, 4] +
        2*R[3, 4, 5]*(-19 + 9*Rb[2, 3, 4])) + HPL[{3, 1, -1}, r1]*
       (38 + 22*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-19 + 9*Rb[2, 3, 4])) +
      4*Pi^2*HPL[{2, 1}, r1]*(5 - 7*Rb[2, 3, 4] +
        R[3, 4, 5]*(-5 + 11*Rb[2, 3, 4])) + HPL[{3, -1, -1}, r1]*
       (6*R[3, 4, 5]*(8 + 5*Rb[2, 3, 4]) - 8*(6 + 11*Rb[2, 3, 4])) +
      HPL[{-2, -1, 1, 1}, r1]*(4 + 92*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(1 + 19*Rb[2, 3, 4])) + HPL[{-2, 1, -1, 1}, r1]*
       (4 + 92*Rb[2, 3, 4] - 4*R[3, 4, 5]*(1 + 19*Rb[2, 3, 4])) +
      HPL[{-2, 1, 1, -1}, r1]*(4 + 92*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(1 + 19*Rb[2, 3, 4])) + HPL[{2, -1, -1, 1}, r1]*
       (4 + 92*Rb[2, 3, 4] - 4*R[3, 4, 5]*(1 + 19*Rb[2, 3, 4])) +
      HPL[{2, -1, 1, -1}, r1]*(4 + 92*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(1 + 19*Rb[2, 3, 4])) + HPL[{2, 1, -1, -1}, r1]*
       (4 + 92*Rb[2, 3, 4] - 4*R[3, 4, 5]*(1 + 19*Rb[2, 3, 4])) -
      2*HPL[{-3, -1, 1}, r1]*(56 + 12*Rb[2, 3, 4] +
        R[3, 4, 5]*(-56 + 25*Rb[2, 3, 4])) + HPL[{3, -2}, r1]*
       (88 - 118*Rb[2, 3, 4] + R[3, 4, 5]*(-88 + 46*Rb[2, 3, 4])) +
      HPL[{-3, 2}, r1]*(90 - 124*Rb[2, 3, 4] + R[3, 4, 5]*
         (-90 + 58*Rb[2, 3, 4])) + HPL[{-2, -1, -1, 1}, r1]*
       (-4 - 92*Rb[2, 3, 4] + R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) +
      HPL[{-2, -1, 1, -1}, r1]*(-4 - 92*Rb[2, 3, 4] +
        R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) + HPL[{-2, 1, -1, -1}, r1]*
       (-4 - 92*Rb[2, 3, 4] + R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) +
      HPL[{2, -1, -1, -1}, r1]*(-4 - 92*Rb[2, 3, 4] +
        R[3, 4, 5]*(4 + 72*Rb[2, 3, 4])) - 8*HPL[{5}, r1]*
       (42 - 53*Rb[2, 3, 4] + R[3, 4, 5]*(-42 + 81*Rb[2, 3, 4])) +
      2*HPL[{-4, 1}, r1]*(95 - 241*Rb[2, 3, 4] + R[3, 4, 5]*
         (-95 + 82*Rb[2, 3, 4])) + 2*HPL[{4, -1}, r1]*(95 - 241*Rb[2, 3, 4] +
        R[3, 4, 5]*(-95 + 82*Rb[2, 3, 4])) -
      (2*Pi^2*HPL[{3}, r1]*(37 - 88*Rb[2, 3, 4] + R[3, 4, 5]*
          (-37 + 101*Rb[2, 3, 4])))/3 +
      (Pi^2*(-8 + R[3, 4, 5]*(8 - 58*Rb[2, 3, 4]) + 33*Rb[2, 3, 4])*Zeta[3])/
       3 + HPL[{2}, r1]*(32*HPL[{3}, r1]*(3 + R[3, 4, 5]*(-3 + Rb[2, 3, 4]) -
          3*Rb[2, 3, 4]) + 2*(-13 + 13*R[3, 4, 5] + 12*Rb[2, 3, 4])*
         Zeta[3]) + 16*(-1 + R[3, 4, 5])*(-1 + 7*Rb[2, 3, 4])*Zeta[5]) +
    HPL[{-1}, r1]*((Pi^2*HPL[{-2, -1}, r1]*(R[3, 4, 5]*(6 - 11*Rb[2, 3, 4]) +
         11*(-1 + Rb[2, 3, 4])))/3 + HPL[{-2, -1, -1, -1}, r1]*
       (R[3, 4, 5]*(30 - 70*Rb[2, 3, 4]) + 66*(-1 + Rb[2, 3, 4])) -
      8*HPL[{2, 2, 1}, r1]*(2 + 9*R[3, 4, 5] - 9*Rb[2, 3, 4]) +
      HPL[{2, -1, -2}, r1]*(8 + R[3, 4, 5]*(8 - 12*Rb[2, 3, 4]) -
        8*Rb[2, 3, 4]) - (4*Pi^2*HPL[{2, 1}, r1]*(-7 + 7*R[3, 4, 5] +
         2*Rb[2, 3, 4]))/3 - 16*HPL[{-2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 4*Rb[2, 3, 4]) - 16*HPL[{-2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 4*Rb[2, 3, 4]) - 16*HPL[{-2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 4*Rb[2, 3, 4]) - 16*HPL[{2, -1, -1, 1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 4*Rb[2, 3, 4]) - 16*HPL[{2, -1, 1, -1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 4*Rb[2, 3, 4]) - 16*HPL[{2, 1, -1, -1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 4*Rb[2, 3, 4]) + 2*HPL[{2, -2, -1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 17*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]) +
      4*HPL[{-2, -1, -1, 1}, r1]*(-1 + R[3, 4, 5])*(-5 + 17*Rb[2, 3, 4]) +
      4*HPL[{-2, -1, 1, -1}, r1]*(-1 + R[3, 4, 5])*(-5 + 17*Rb[2, 3, 4]) +
      4*HPL[{-2, 1, -1, -1}, r1]*(-1 + R[3, 4, 5])*(-5 + 17*Rb[2, 3, 4]) +
      4*HPL[{2, -1, -1, -1}, r1]*(-1 + R[3, 4, 5])*(-5 + 17*Rb[2, 3, 4]) +
      4*HPL[{-2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-5 + 19*Rb[2, 3, 4]) +
      4*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-5 + 19*Rb[2, 3, 4]) +
      4*HPL[{2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*(-5 + 19*Rb[2, 3, 4]) +
      4*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*(-5 + 19*Rb[2, 3, 4]) +
      HPL[{-2}, r1]^2*HPL[{0}, r1]*(-54 + R[3, 4, 5]*(87 - 26*Rb[2, 3, 4]) +
        55*Rb[2, 3, 4]) + 2*HPL[{-3, -2}, r1]*
       (-54 + R[3, 4, 5]*(87 - 26*Rb[2, 3, 4]) + 55*Rb[2, 3, 4]) +
      (HPL[{0}, r1]^4*HPL[{1}, r1]*(-49 + R[3, 4, 5]*(49 - 128*Rb[2, 3, 4]) +
         121*Rb[2, 3, 4]))/3 + HPL[{-4, -1}, r1]*
       (-338 + R[3, 4, 5]*(356 - 162*Rb[2, 3, 4]) + 458*Rb[2, 3, 4]) -
      (2*HPL[{0}, r1]^5*(1 + 5*(-5 + R[3, 4, 5])*Rb[2, 3, 4]))/3 +
      HPL[{-2, -2, -1}, r1]*(-6 + 20*R[3, 4, 5]*Rb[2, 3, 4]) +
      HPL[{-3, -1, -1}, r1]*(-56 + 92*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(28 + Rb[2, 3, 4])) - 6*HPL[{3, -2}, r1]*
       (-17 + 18*Rb[2, 3, 4] + R[3, 4, 5]*(17 + 2*Rb[2, 3, 4])) +
      2*HPL[{3, 1, 1}, r1]*(-35 + 59*Rb[2, 3, 4] +
        R[3, 4, 5]*(-53 + 3*Rb[2, 3, 4])) + 2*HPL[{-3, 1, 1}, r1]*
       (25 + Rb[2, 3, 4] + 5*R[3, 4, 5]*(-5 + 3*Rb[2, 3, 4])) +
      2*HPL[{3, -1, 1}, r1]*(25 + Rb[2, 3, 4] + 5*R[3, 4, 5]*
         (-5 + 3*Rb[2, 3, 4])) + 2*HPL[{3, 1, -1}, r1]*
       (25 + Rb[2, 3, 4] + 5*R[3, 4, 5]*(-5 + 3*Rb[2, 3, 4])) +
      (Pi^2*HPL[{3}, r1]*(-68 + 47*Rb[2, 3, 4] - 38*R[3, 4, 5]*
          (-4 + 3*Rb[2, 3, 4])))/3 + HPL[{-2, -2, 1}, r1]*
       (8*(-1 + Rb[2, 3, 4]) + 4*R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])) -
      6*HPL[{-3, 2}, r1]*(-15 + 19*Rb[2, 3, 4] + R[3, 4, 5]*
         (8 + 5*Rb[2, 3, 4])) + HPL[{3, -1, -1}, r1]*(-6 - 58*Rb[2, 3, 4] +
        2*R[3, 4, 5]*(19 + 5*Rb[2, 3, 4])) - 24*HPL[{2, 1, 1, 1}, r1]*
       (2 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 6*Rb[2, 3, 4])) +
      (2*Pi^2*HPL[{-2, 1}, r1]*(4 - 9*Rb[2, 3, 4] +
         R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])))/3 +
      (2*Pi^2*HPL[{2, -1}, r1]*(4 - 9*Rb[2, 3, 4] +
         R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])))/3 + 2*HPL[{2, -2, 1}, r1]*
       (7 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 17*Rb[2, 3, 4])) +
      2*HPL[{2, 2, -1}, r1]*(7 - 11*Rb[2, 3, 4] +
        R[3, 4, 5]*(-7 + 17*Rb[2, 3, 4])) + 2*HPL[{2, 1, -2}, r1]*
       (3 + Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 19*Rb[2, 3, 4])) -
      2*HPL[{-4, 1}, r1]*(R[3, 4, 5]*(81 + 7*Rb[2, 3, 4]) +
        9*(-16 + 25*Rb[2, 3, 4])) - 2*HPL[{4, -1}, r1]*
       (R[3, 4, 5]*(81 + 7*Rb[2, 3, 4]) + 9*(-16 + 25*Rb[2, 3, 4])) +
      HPL[{-3, 1, -1}, r1]*(-22 - 42*Rb[2, 3, 4] +
        R[3, 4, 5]*(22 + 34*Rb[2, 3, 4])) + HPL[{4, 1}, r1]*
       (-214 + 454*Rb[2, 3, 4] + 2*R[3, 4, 5]*(8 + 49*Rb[2, 3, 4])) +
      HPL[{5}, r1]*(28*(-16 + 7*Rb[2, 3, 4]) - 12*R[3, 4, 5]*
         (-97 + 54*Rb[2, 3, 4])) + HPL[{-3, -1, 1}, r1]*
       (-38 - 26*Rb[2, 3, 4] + R[3, 4, 5]*(6 + 58*Rb[2, 3, 4])) +
      HPL[{3, 2}, r1]*(-60 + 110*Rb[2, 3, 4] + R[3, 4, 5]*
         (-6 + 68*Rb[2, 3, 4])) + HPL[{-3}, r1]*
       (HPL[{1}, r1]^2*(25 + Rb[2, 3, 4] + 5*R[3, 4, 5]*
           (-5 + 3*Rb[2, 3, 4])) + 6*HPL[{2}, r1]*(-15 + 19*Rb[2, 3, 4] +
          R[3, 4, 5]*(8 + 5*Rb[2, 3, 4])) + HPL[{0}, r1]*HPL[{1}, r1]*
         (80 - 50*Rb[2, 3, 4] + 16*R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) +
        2*HPL[{-2}, r1]*(54 - 55*Rb[2, 3, 4] + R[3, 4, 5]*
           (-87 + 26*Rb[2, 3, 4])) + (Pi^2*(-8*(-2 + Rb[2, 3, 4]) +
           R[3, 4, 5]*(-89 + 58*Rb[2, 3, 4])))/3 + HPL[{0}, r1]^2*
         (147 - 13*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-142 + 87*Rb[2, 3, 4]))) +
      HPL[{0}, r1]^3*((HPL[{1}, r1]^2*(-37 + R[3, 4, 5]*
            (37 - 118*Rb[2, 3, 4]) + 103*Rb[2, 3, 4]))/3 +
        (2*Pi^2*(66 - 36*Rb[2, 3, 4] + R[3, 4, 5]*(-133 + 111*Rb[2, 3, 4])))/
         9 + (HPL[{2}, r1]*(281 - 41*Rb[2, 3, 4] + R[3, 4, 5]*
            (-543 + 372*Rb[2, 3, 4])))/3) -
      (Pi^2*(22 - 18*Rb[2, 3, 4] + 7*R[3, 4, 5]*(-6 + 5*Rb[2, 3, 4]))*
        Zeta[3])/3 + HPL[{-2}, r1]*
       ((HPL[{0}, r1]^3*(-113 + R[3, 4, 5]*(568 - 420*Rb[2, 3, 4]) -
           73*Rb[2, 3, 4]))/3 + HPL[{0}, r1]^2*HPL[{1}, r1]*
         (-80 + R[3, 4, 5]*(80 - 96*Rb[2, 3, 4]) + 50*Rb[2, 3, 4]) +
        6*HPL[{3}, r1]*(-17 + 18*Rb[2, 3, 4] + R[3, 4, 5]*
           (17 + 2*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(8*(-1 + Rb[2, 3, 4]) +
          4*R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])) - 2*HPL[{2, 1}, r1]*
         (3 + Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 19*Rb[2, 3, 4])) +
        HPL[{0}, r1]*((Pi^2*(R[3, 4, 5]*(89 - 58*Rb[2, 3, 4]) +
             8*(-2 + Rb[2, 3, 4])))/3 - 6*HPL[{2}, r1]*
           (-17 + 18*Rb[2, 3, 4] + R[3, 4, 5]*(17 + 2*Rb[2, 3, 4])) +
          HPL[{1}, r1]^2*(-25 - Rb[2, 3, 4] - 5*R[3, 4, 5]*
             (-5 + 3*Rb[2, 3, 4]))) +
        2*(11 + 8*R[3, 4, 5]*(-5 + Rb[2, 3, 4]) - 6*Rb[2, 3, 4])*Zeta[3]) +
      HPL[{1}, r1]^2*(-8*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*
         (-1 + 4*Rb[2, 3, 4]) + 12*HPL[{2, 1}, r1]*
         (-2 + R[3, 4, 5]*(2 - 6*Rb[2, 3, 4]) + 5*Rb[2, 3, 4]) +
        2*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*(-5 + 19*Rb[2, 3, 4]) +
        2*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*(-5 + 19*Rb[2, 3, 4]) +
        HPL[{3}, r1]*(-19 - 13*Rb[2, 3, 4] + R[3, 4, 5]*
           (19 + 3*Rb[2, 3, 4])) + (19 - 28*Rb[2, 3, 4] +
          19*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{0}, r1]^2*(HPL[{1}, r1]^3*(-5 + R[3, 4, 5]*
           (5 - (53*Rb[2, 3, 4])/3) + (47*Rb[2, 3, 4])/3) +
        HPL[{3}, r1]*(-243 + R[3, 4, 5]*(569 - 340*Rb[2, 3, 4]) +
          79*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*(14 + 66*Rb[2, 3, 4] -
          8*R[3, 4, 5]*(3 + 11*Rb[2, 3, 4])) - 2*HPL[{2, 1}, r1]*
         (20 - 88*Rb[2, 3, 4] + R[3, 4, 5]*(19 + 43*Rb[2, 3, 4])) +
        HPL[{-2, 1}, r1]*(22 - 122*Rb[2, 3, 4] + R[3, 4, 5]*
           (38 + 52*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(22 - 122*Rb[2, 3, 4] +
          R[3, 4, 5]*(38 + 52*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (Pi^2*(16 - 7*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-8 + 3*Rb[2, 3, 4])) +
          HPL[{2}, r1]*(56 - 10*Rb[2, 3, 4] + R[3, 4, 5]*
             (-56 + 50*Rb[2, 3, 4]))) - 2*(2 + 14*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 3*Rb[2, 3, 4]))*Zeta[3]) +
      HPL[{2}, r1]*(HPL[{3}, r1]*(60 + R[3, 4, 5]*(6 - 68*Rb[2, 3, 4]) -
          110*Rb[2, 3, 4]) + 2*(-9 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (29 + 4*Rb[2, 3, 4]))*Zeta[3]) + HPL[{0}, r1]*
       (HPL[{-2, 1, 1}, r1]*(-28 + 56*R[3, 4, 5] - 48*Rb[2, 3, 4]) +
        HPL[{2, -1, 1}, r1]*(-28 + 56*R[3, 4, 5] - 48*Rb[2, 3, 4]) +
        HPL[{2, 1, -1}, r1]*(-28 + 56*R[3, 4, 5] - 48*Rb[2, 3, 4]) -
        (6*Pi^4*(1 + R[3, 4, 5]*(-2 + Rb[2, 3, 4]) - Rb[2, 3, 4]))/5 -
        6*HPL[{2, -2}, r1]*(2 + 3*R[3, 4, 5]*(-3 + Rb[2, 3, 4]) +
          Rb[2, 3, 4]) + HPL[{1}, r1]^4*(-2 + R[3, 4, 5]*
           (2 - 6*Rb[2, 3, 4]) + 5*Rb[2, 3, 4]) +
        (Pi^2*HPL[{2}, r1]*(68 - 47*Rb[2, 3, 4] + 38*R[3, 4, 5]*
            (-4 + 3*Rb[2, 3, 4])))/3 + HPL[{2, 1, 1}, r1]*
         (22 + 98*Rb[2, 3, 4] - 2*R[3, 4, 5]*(55 + 3*Rb[2, 3, 4])) +
        HPL[{-2, -1, 1}, r1]*(4 + 76*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (9 + 11*Rb[2, 3, 4])) + HPL[{-2, 1, -1}, r1]*(4 + 76*Rb[2, 3, 4] -
          4*R[3, 4, 5]*(9 + 11*Rb[2, 3, 4])) + HPL[{2, -1, -1}, r1]*
         (4 + 76*Rb[2, 3, 4] - 4*R[3, 4, 5]*(9 + 11*Rb[2, 3, 4])) +
        HPL[{2}, r1]^2*(-30 + 55*Rb[2, 3, 4] + R[3, 4, 5]*
           (-3 + 34*Rb[2, 3, 4])) + HPL[{-3, 1}, r1]*
         (R[3, 4, 5]*(66 - 46*Rb[2, 3, 4]) + 6*(-18 + 37*Rb[2, 3, 4])) +
        HPL[{3, -1}, r1]*(R[3, 4, 5]*(66 - 46*Rb[2, 3, 4]) +
          6*(-18 + 37*Rb[2, 3, 4])) + HPL[{3, 1}, r1]*(94 - 234*Rb[2, 3, 4] +
          R[3, 4, 5]*(-28 + 38*Rb[2, 3, 4])) - 8*HPL[{-4}, r1]*
         (41 - 14*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-71 + 39*Rb[2, 3, 4])) +
        4*HPL[{4}, r1]*(112 - 49*Rb[2, 3, 4] + 3*R[3, 4, 5]*
           (-97 + 54*Rb[2, 3, 4])) + HPL[{-3, -1}, r1]*
         (122 - 238*Rb[2, 3, 4] + R[3, 4, 5]*(-8 + 58*Rb[2, 3, 4])) +
        HPL[{-2, -1, -1}, r1]*(38 - 92*Rb[2, 3, 4] + R[3, 4, 5]*
           (56 + 62*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
         ((-2*Pi^2*(-7 + 7*R[3, 4, 5] + 2*Rb[2, 3, 4]))/3 +
          HPL[{2}, r1]*(19 + 13*Rb[2, 3, 4] - R[3, 4, 5]*
             (19 + 3*Rb[2, 3, 4]))) + HPL[{1}, r1]*
         (-2*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*(15 + Rb[2, 3, 4]) +
          HPL[{3}, r1]*(-56 + R[3, 4, 5]*(56 - 50*Rb[2, 3, 4]) +
            10*Rb[2, 3, 4]) + 4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
           (-2 + 15*Rb[2, 3, 4]) + 4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
           (-2 + 15*Rb[2, 3, 4]) + HPL[{2, 1}, r1]*
           (-30 + R[3, 4, 5]*(30 - 106*Rb[2, 3, 4]) + 94*Rb[2, 3, 4]) +
          8*(6 - 8*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 11*Rb[2, 3, 4]))*
           Zeta[3])) + 4*(4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
         (-13 + 9*Rb[2, 3, 4]))*Zeta[5]) +
    HPL[{0}, r1]*(HPL[{2, 1, -2}, r1]*(R[3, 4, 5]*(38 - 52*Rb[2, 3, 4]) +
        2*(-10 + Rb[2, 3, 4])) + HPL[{-3, -1, 1}, r1]*
       (-2 + R[3, 4, 5]*(86 - 256*Rb[2, 3, 4]) - 28*Rb[2, 3, 4]) +
      4*HPL[{4, 1}, r1]*(6 + R[3, 4, 5]*(30 - 53*Rb[2, 3, 4]) -
        24*Rb[2, 3, 4]) - 4*HPL[{-2, -1, -1, 1}, r1]*
       (4 + R[3, 4, 5]*(-15 + Rb[2, 3, 4]) + 14*Rb[2, 3, 4]) -
      4*HPL[{-2, -1, 1, -1}, r1]*(4 + R[3, 4, 5]*(-15 + Rb[2, 3, 4]) +
        14*Rb[2, 3, 4]) - 4*HPL[{-2, 1, -1, -1}, r1]*
       (4 + R[3, 4, 5]*(-15 + Rb[2, 3, 4]) + 14*Rb[2, 3, 4]) -
      4*HPL[{2, -1, -1, -1}, r1]*(4 + R[3, 4, 5]*(-15 + Rb[2, 3, 4]) +
        14*Rb[2, 3, 4]) + 4*HPL[{-4}, r1]*HPL[{1}, r1]*
       (-93 + R[3, 4, 5]*(93 - 137*Rb[2, 3, 4]) + 81*Rb[2, 3, 4]) +
      HPL[{-3, -2}, r1]*(-36 + R[3, 4, 5]*(88 - 144*Rb[2, 3, 4]) +
        82*Rb[2, 3, 4]) + HPL[{2, 1, 1, 1}, r1]*
       (4*R[3, 4, 5]*(-12 + Rb[2, 3, 4]) + 84*Rb[2, 3, 4]) -
      (HPL[{1}, r1]^5*(-1 + R[3, 4, 5])*(-1 + 261*Rb[2, 3, 4]))/5 +
      HPL[{3, 1, 1}, r1]*(-290 + R[3, 4, 5]*(398 - 106*Rb[2, 3, 4]) +
        306*Rb[2, 3, 4]) + HPL[{-4, -1}, r1]*
       (36 + R[3, 4, 5]*(38 - 418*Rb[2, 3, 4]) + 310*Rb[2, 3, 4]) +
      HPL[{-2, -1, 1, 1}, r1]*(12 + 64*Rb[2, 3, 4] -
        12*R[3, 4, 5]*(4 + Rb[2, 3, 4])) + HPL[{-2, 1, -1, 1}, r1]*
       (12 + 64*Rb[2, 3, 4] - 12*R[3, 4, 5]*(4 + Rb[2, 3, 4])) +
      HPL[{-2, 1, 1, -1}, r1]*(12 + 64*Rb[2, 3, 4] -
        12*R[3, 4, 5]*(4 + Rb[2, 3, 4])) + HPL[{2, -1, -1, 1}, r1]*
       (12 + 64*Rb[2, 3, 4] - 12*R[3, 4, 5]*(4 + Rb[2, 3, 4])) +
      HPL[{2, -1, 1, -1}, r1]*(12 + 64*Rb[2, 3, 4] -
        12*R[3, 4, 5]*(4 + Rb[2, 3, 4])) + HPL[{2, 1, -1, -1}, r1]*
       (12 + 64*Rb[2, 3, 4] - 12*R[3, 4, 5]*(4 + Rb[2, 3, 4])) +
      HPL[{2, -2, 1}, r1]*(32 - 54*Rb[2, 3, 4] - 10*R[3, 4, 5]*
         (3 + 2*Rb[2, 3, 4])) + HPL[{2, 2, -1}, r1]*(32 - 54*Rb[2, 3, 4] -
        10*R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + HPL[{2, 2, 1}, r1]*
       (-84 + 80*Rb[2, 3, 4] + 4*R[3, 4, 5]*(29 + 2*Rb[2, 3, 4])) +
      (Pi^2*HPL[{-2, -1}, r1]*(34 - 12*Rb[2, 3, 4] +
         R[3, 4, 5]*(-53 + 6*Rb[2, 3, 4])))/3 - 4*HPL[{-2, -2, 1}, r1]*
       (-8 + 3*Rb[2, 3, 4] + 3*R[3, 4, 5]*(1 + 6*Rb[2, 3, 4])) +
      4*HPL[{2, -1, -2}, r1]*(-8 + 3*Rb[2, 3, 4] + 3*R[3, 4, 5]*
         (1 + 6*Rb[2, 3, 4])) + 4*HPL[{-2, 1, 1, 1}, r1]*
       (3 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(9 + 7*Rb[2, 3, 4])) +
      4*HPL[{2, -1, 1, 1}, r1]*(3 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(9 + 7*Rb[2, 3, 4])) + 4*HPL[{2, 1, -1, 1}, r1]*
       (3 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(9 + 7*Rb[2, 3, 4])) +
      4*HPL[{2, 1, 1, -1}, r1]*(3 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(9 + 7*Rb[2, 3, 4])) - 4*HPL[{5}, r1]*
       (30 + Rb[2, 3, 4] + 14*R[3, 4, 5]*(-7 + 16*Rb[2, 3, 4])) +
      2*HPL[{3, -1, -1}, r1]*(-65 + 10*Rb[2, 3, 4] +
        R[3, 4, 5]*(67 + 16*Rb[2, 3, 4])) + HPL[{-3, 2}, r1]*
       (6 + 24*Rb[2, 3, 4] + 8*R[3, 4, 5]*(-13 + 20*Rb[2, 3, 4])) +
      2*HPL[{2, -2, -1}, r1]*(-51 + 54*Rb[2, 3, 4] +
        R[3, 4, 5]*(23 + 24*Rb[2, 3, 4])) + 6*HPL[{-3, -1, -1}, r1]*
       (-43 + 64*Rb[2, 3, 4] + R[3, 4, 5]*(29 + 24*Rb[2, 3, 4])) +
      2*HPL[{-2, -2, -1}, r1]*(-54 + 52*Rb[2, 3, 4] +
        R[3, 4, 5]*(40 + 27*Rb[2, 3, 4])) + 2*HPL[{-3, 1, 1}, r1]*
       (58 - 47*Rb[2, 3, 4] + R[3, 4, 5]*(-79 + 28*Rb[2, 3, 4])) +
      2*HPL[{3, -1, 1}, r1]*(58 - 47*Rb[2, 3, 4] +
        R[3, 4, 5]*(-79 + 28*Rb[2, 3, 4])) + 2*HPL[{3, 1, -1}, r1]*
       (58 - 47*Rb[2, 3, 4] + R[3, 4, 5]*(-79 + 28*Rb[2, 3, 4])) -
      4*HPL[{3, 2}, r1]*(1 + 28*Rb[2, 3, 4] + R[3, 4, 5]*
         (-29 + 31*Rb[2, 3, 4])) + HPL[{-2, -1, -1, -1}, r1]*
       (82 + 22*Rb[2, 3, 4] - 2*R[3, 4, 5]*(30 + 37*Rb[2, 3, 4])) -
      (2*Pi^2*HPL[{-2, 1}, r1]*(33 - 17*Rb[2, 3, 4] +
         R[3, 4, 5]*(-57 + 44*Rb[2, 3, 4])))/3 -
      (2*Pi^2*HPL[{2, -1}, r1]*(33 - 17*Rb[2, 3, 4] +
         R[3, 4, 5]*(-57 + 44*Rb[2, 3, 4])))/3 - 2*HPL[{-3, 1, -1}, r1]*
       (33 + 2*Rb[2, 3, 4] + R[3, 4, 5]*(-55 + 56*Rb[2, 3, 4])) +
      2*HPL[{3, -2}, r1]*(10 - 6*Rb[2, 3, 4] + R[3, 4, 5]*
         (-53 + 63*Rb[2, 3, 4])) + (Pi^2*HPL[{3}, r1]*
        (-76 + 183*Rb[2, 3, 4] - 5*R[3, 4, 5]*(-26 + 73*Rb[2, 3, 4])))/3 +
      HPL[{-4, 1}, r1]*(6*R[3, 4, 5]*(-11 + 57*Rb[2, 3, 4]) -
        2*(17 + 78*Rb[2, 3, 4])) + HPL[{4, -1}, r1]*
       (6*R[3, 4, 5]*(-11 + 57*Rb[2, 3, 4]) - 2*(17 + 78*Rb[2, 3, 4])) +
      (2*Pi^2*HPL[{2, 1}, r1]*(27 - 36*Rb[2, 3, 4] +
         R[3, 4, 5]*(-61 + 133*Rb[2, 3, 4])))/3 +
      HPL[{1}, r1]^3*((2*HPL[{2}, r1]*(6 + Rb[2, 3, 4] +
           R[3, 4, 5]*(-6 + 7*Rb[2, 3, 4])))/3 +
        (2*Pi^2*(5 - 47*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 51*Rb[2, 3, 4])))/3) +
      HPL[{1}, r1]*(2*HPL[{3, 1}, r1]*(18 + 9*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) -
          95*Rb[2, 3, 4]) + HPL[{-2, 1, 1}, r1]*
         (-52 + R[3, 4, 5]*(52 - 8*Rb[2, 3, 4]) - 40*Rb[2, 3, 4]) +
        HPL[{2, -1, 1}, r1]*(-52 + R[3, 4, 5]*(52 - 8*Rb[2, 3, 4]) -
          40*Rb[2, 3, 4]) + HPL[{2, 1, -1}, r1]*
         (-52 + R[3, 4, 5]*(52 - 8*Rb[2, 3, 4]) - 40*Rb[2, 3, 4]) -
        16*HPL[{2}, r1]^2*(3 + R[3, 4, 5]*(-3 + Rb[2, 3, 4]) -
          3*Rb[2, 3, 4]) - (6*Pi^4*(-1 + R[3, 4, 5])*(-1 + 5*Rb[2, 3, 4]))/
         5 + HPL[{-3, 1}, r1]*(-10 + R[3, 4, 5]*(10 - 48*Rb[2, 3, 4]) +
          234*Rb[2, 3, 4]) + HPL[{3, -1}, r1]*
         (-10 + R[3, 4, 5]*(10 - 48*Rb[2, 3, 4]) + 234*Rb[2, 3, 4]) +
        HPL[{-2, -1, 1}, r1]*(48 + 92*Rb[2, 3, 4] - 8*R[3, 4, 5]*
           (6 + 5*Rb[2, 3, 4])) + HPL[{-2, 1, -1}, r1]*(48 + 92*Rb[2, 3, 4] -
          8*R[3, 4, 5]*(6 + 5*Rb[2, 3, 4])) + HPL[{2, -1, -1}, r1]*
         (48 + 92*Rb[2, 3, 4] - 8*R[3, 4, 5]*(6 + 5*Rb[2, 3, 4])) +
        HPL[{2, -2}, r1]*(2 - 6*Rb[2, 3, 4] + 2*R[3, 4, 5]*
           (-1 + 6*Rb[2, 3, 4])) + 4*HPL[{2, 1, 1}, r1]*(6 + Rb[2, 3, 4] +
          R[3, 4, 5]*(-6 + 7*Rb[2, 3, 4])) + HPL[{-3, -1}, r1]*
         (-6 - 296*Rb[2, 3, 4] + 6*R[3, 4, 5]*(1 + 21*Rb[2, 3, 4])) +
        HPL[{-2, -1, -1}, r1]*(-46 - 98*Rb[2, 3, 4] +
          R[3, 4, 5]*(46 + 58*Rb[2, 3, 4])) + 8*HPL[{4}, r1]*
         (42 - 53*Rb[2, 3, 4] + R[3, 4, 5]*(-42 + 81*Rb[2, 3, 4])) +
        (2*Pi^2*HPL[{2}, r1]*(37 - 88*Rb[2, 3, 4] + R[3, 4, 5]*
            (-37 + 101*Rb[2, 3, 4])))/3) + HPL[{2}, r1]*
       (2*HPL[{-2, -1}, r1]*(-59 + R[3, 4, 5]*(75 - 17*Rb[2, 3, 4]) +
          60*Rb[2, 3, 4]) - 4*HPL[{-2, 1}, r1]*(2 + 3*Rb[2, 3, 4] +
          R[3, 4, 5]*(-13 + 12*Rb[2, 3, 4])) - 4*HPL[{2, -1}, r1]*
         (2 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 12*Rb[2, 3, 4])) +
        HPL[{3}, r1]*(-4 - 44*Rb[2, 3, 4] + 4*R[3, 4, 5]*
           (-5 + 23*Rb[2, 3, 4])) + 2*HPL[{2, 1}, r1]*(61 - 36*Rb[2, 3, 4] +
          R[3, 4, 5]*(-83 + 28*Rb[2, 3, 4])) +
        2*(-23 + R[3, 4, 5]*(34 - 106*Rb[2, 3, 4]) + 51*Rb[2, 3, 4])*
         Zeta[3]) + HPL[{1}, r1]^2*(HPL[{-2, -1}, r1]*
         (26 + 13*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) - 2*Rb[2, 3, 4]) +
        HPL[{3}, r1]*(37 - 33*R[3, 4, 5])*Rb[2, 3, 4] +
        2*HPL[{2, 1}, r1]*(-6 + R[3, 4, 5]*(6 - 13*Rb[2, 3, 4]) +
          7*Rb[2, 3, 4]) + 2*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
         (-1 + 10*Rb[2, 3, 4]) + 2*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
         (-1 + 10*Rb[2, 3, 4]) + (-1 - 53*Rb[2, 3, 4] +
          R[3, 4, 5]*(1 + 52*Rb[2, 3, 4]))*Zeta[3]) +
      2*Rb[2, 3, 4]*(2*Pi^2*(3 - 8*R[3, 4, 5])*Zeta[3] +
        (-62 + 99*R[3, 4, 5])*Zeta[5]))

gHPL[4, {1, 0}, {1, 1, 1}] = 116*HPL[{-3}, r1]^2 +
    HPL[{-5}, r1]*(-456*HPL[{-1}, r1] - 736*HPL[{0}, r1] -
      1368*HPL[{1}, r1]) + (40*HPL[{0}, r1]^5*HPL[{1}, r1])/3 +
    (12*Pi^4*HPL[{1}, r1]^2)/5 - 8*Pi^2*HPL[{1}, r1]^4 +
    (32*HPL[{1}, r1]^6)/3 + HPL[{-2}, r1]^2*(100*HPL[{0}, r1]^2 +
      32*HPL[{0}, r1]*HPL[{1}, r1]) + HPL[{0}, r1]^4*
     (92*HPL[{1}, r1]^2 - (256*HPL[{2}, r1])/3) + 184*HPL[{3}, r1]^2 +
    32*HPL[{-2, 1}, r1]^2 + 32*HPL[{2, -1}, r1]^2 +
    HPL[{0}, r1]^3*(132*HPL[{1}, r1]^3 + HPL[{1}, r1]*
       ((-32*Pi^2)/3 - 400*HPL[{2}, r1]) + (1040*HPL[{3}, r1])/3 -
      136*HPL[{-2, -1}, r1] + 92*HPL[{-2, 1}, r1] + 92*HPL[{2, -1}, r1] -
      88*HPL[{2, 1}, r1]) + 96*HPL[{2, 1}, r1]^2 +
    HPL[{-2}, r1]*((236*HPL[{0}, r1]^4)/3 + 286*HPL[{0}, r1]^3*HPL[{1}, r1] +
      HPL[{0}, r1]^2*((64*Pi^2)/3 + 126*HPL[{1}, r1]^2 - 276*HPL[{2}, r1]) +
      HPL[{0}, r1]*(62*HPL[{1}, r1]^3 + HPL[{1}, r1]*((116*Pi^2)/3 -
          56*HPL[{2}, r1]) + 276*HPL[{3}, r1] - 64*HPL[{-2, -1}, r1] +
        80*HPL[{-2, 1}, r1] + 64*HPL[{2, -1}, r1] - 92*HPL[{2, 1}, r1] -
        76*Zeta[3]) + HPL[{1}, r1]*(56*HPL[{3}, r1] + 28*HPL[{2, 1}, r1] -
        44*Zeta[3])) + HPL[{0}, r1]^2*(736*HPL[{-4}, r1] +
      (334*HPL[{1}, r1]^4)/3 + HPL[{1}, r1]^2*(-28*Pi^2 - 176*HPL[{2}, r1]) -
      (116*Pi^2*HPL[{2}, r1])/3 + 240*HPL[{2}, r1]^2 - 784*HPL[{4}, r1] +
      264*HPL[{-3, -1}, r1] - 196*HPL[{-3, 1}, r1] - 28*HPL[{2, -2}, r1] -
      196*HPL[{3, -1}, r1] + 176*HPL[{3, 1}, r1] +
      192*HPL[{-2, -1, -1}, r1] - 112*HPL[{-2, -1, 1}, r1] -
      112*HPL[{-2, 1, -1}, r1] + 104*HPL[{-2, 1, 1}, r1] -
      112*HPL[{2, -1, -1}, r1] + 104*HPL[{2, -1, 1}, r1] +
      104*HPL[{2, 1, -1}, r1] - 72*HPL[{2, 1, 1}, r1] +
      HPL[{1}, r1]*(912*HPL[{3}, r1] - 272*HPL[{-2, -1}, r1] +
        320*HPL[{-2, 1}, r1] + 320*HPL[{2, -1}, r1] - 480*HPL[{2, 1}, r1] -
        18*Zeta[3])) + HPL[{3}, r1]*(-60*HPL[{-2, -1}, r1] +
      120*HPL[{-2, 1}, r1] + 120*HPL[{2, -1}, r1] - 200*HPL[{2, 1}, r1] -
      108*Zeta[3]) + HPL[{2, -1}, r1]*(-88*HPL[{2, 1}, r1] - 16*Zeta[3]) +
    HPL[{-2, 1}, r1]*(64*HPL[{2, -1}, r1] - 88*HPL[{2, 1}, r1] -
      16*Zeta[3]) + HPL[{1}, r1]^3*(80*HPL[{3}, r1] -
      (92*HPL[{-2, -1}, r1])/3 + 40*HPL[{-2, 1}, r1] + 40*HPL[{2, -1}, r1] -
      56*HPL[{2, 1}, r1] - (28*Zeta[3])/3) + HPL[{-2, -1}, r1]*
     (-32*HPL[{-2, 1}, r1] - 32*HPL[{2, -1}, r1] + 16*HPL[{2, 1}, r1] +
      44*Zeta[3]) + HPL[{-3}, r1]*(-324*HPL[{0}, r1]^3 +
      HPL[{-2}, r1]*(-200*HPL[{0}, r1] - 64*HPL[{1}, r1]) +
      HPL[{-1}, r1]^2*(-20*HPL[{0}, r1] - 16*HPL[{1}, r1]) -
      742*HPL[{0}, r1]^2*HPL[{1}, r1] - 62*HPL[{1}, r1]^3 +
      HPL[{-1}, r1]*((-8*Pi^2)/3 - 72*HPL[{-2}, r1] - 224*HPL[{0}, r1]^2 -
        136*HPL[{0}, r1]*HPL[{1}, r1] - 74*HPL[{1}, r1]^2 +
        36*HPL[{2}, r1]) + HPL[{1}, r1]*((-116*Pi^2)/3 + 92*HPL[{2}, r1]) +
      HPL[{0}, r1]*((-64*Pi^2)/3 - 126*HPL[{1}, r1]^2 + 304*HPL[{2}, r1]) -
      264*HPL[{3}, r1] + 64*HPL[{-2, -1}, r1] - 80*HPL[{-2, 1}, r1] -
      80*HPL[{2, -1}, r1] + 68*HPL[{2, 1}, r1] + 100*Zeta[3]) +
    HPL[{-1}, r1]^2*(-6*HPL[{0}, r1]^4 - 6*HPL[{0}, r1]^3*HPL[{1}, r1] +
      HPL[{-2}, r1]*(20*HPL[{0}, r1]^2 + 16*HPL[{0}, r1]*HPL[{1}, r1]) +
      HPL[{0}, r1]^2*((4*Pi^2)/3 - 6*HPL[{1}, r1]^2 - 32*HPL[{2}, r1]) +
      HPL[{1}, r1]*(16*HPL[{3}, r1] - 12*HPL[{-2, -1}, r1] +
        12*HPL[{-2, 1}, r1] + 12*HPL[{2, -1}, r1] - 12*HPL[{2, 1}, r1] +
        2*Zeta[3]) + HPL[{0}, r1]*(-2*HPL[{1}, r1]^3 +
        HPL[{1}, r1]*((4*Pi^2)/3 - 16*HPL[{2}, r1]) + 32*HPL[{3}, r1] -
        12*HPL[{-2, -1}, r1] + 16*HPL[{-2, 1}, r1] + 16*HPL[{2, -1}, r1] -
        20*HPL[{2, 1}, r1] + 4*Zeta[3])) +
    HPL[{0}, r1]*(1368*HPL[{-4}, r1]*HPL[{1}, r1] + (242*HPL[{1}, r1]^5)/5 +
      HPL[{1}, r1]^3*(-32*Pi^2 - 80*HPL[{2}, r1]) + (116*Pi^2*HPL[{3}, r1])/
       3 + 784*HPL[{5}, r1] - 328*HPL[{-4, -1}, r1] + 116*HPL[{-4, 1}, r1] -
      32*HPL[{-3, -2}, r1] - 40*HPL[{-3, 2}, r1] -
      (32*Pi^2*HPL[{-2, -1}, r1])/3 + (16*Pi^2*HPL[{-2, 1}, r1])/3 +
      (16*Pi^2*HPL[{2, -1}, r1])/3 - (16*Pi^2*HPL[{2, 1}, r1])/3 -
      12*HPL[{3, -2}, r1] + 112*HPL[{3, 2}, r1] + 116*HPL[{4, -1}, r1] +
      48*HPL[{4, 1}, r1] - 96*HPL[{-3, -1, -1}, r1] +
      116*HPL[{-3, -1, 1}, r1] + 148*HPL[{-3, 1, -1}, r1] -
      128*HPL[{-3, 1, 1}, r1] + 32*HPL[{-2, -2, -1}, r1] -
      16*HPL[{-2, -2, 1}, r1] + 68*HPL[{2, -2, -1}, r1] +
      16*HPL[{2, -1, -2}, r1] + 24*HPL[{2, 1, -2}, r1] +
      HPL[{1}, r1]*((12*Pi^4)/5 - 72*Pi^2*HPL[{2}, r1] + 32*HPL[{2}, r1]^2 -
        1536*HPL[{4}, r1] + 436*HPL[{-3, -1}, r1] - 556*HPL[{-3, 1}, r1] -
        36*HPL[{2, -2}, r1] - 556*HPL[{3, -1}, r1] + 680*HPL[{3, 1}, r1] +
        244*HPL[{-2, -1, -1}, r1] - 272*HPL[{-2, -1, 1}, r1] -
        272*HPL[{-2, 1, -1}, r1] + 344*HPL[{-2, 1, 1}, r1] -
        272*HPL[{2, -1, -1}, r1] + 344*HPL[{2, -1, 1}, r1] +
        344*HPL[{2, 1, -1}, r1] - 480*HPL[{2, 1, 1}, r1]) +
      80*HPL[{2, 2, 1}, r1] + 180*HPL[{3, -1, -1}, r1] -
      128*HPL[{3, -1, 1}, r1] - 128*HPL[{3, 1, -1}, r1] +
      312*HPL[{3, 1, 1}, r1] - 160*HPL[{-2, -1, -1, -1}, r1] +
      88*HPL[{-2, -1, -1, 1}, r1] + 88*HPL[{-2, -1, 1, -1}, r1] -
      80*HPL[{-2, -1, 1, 1}, r1] + 88*HPL[{-2, 1, -1, -1}, r1] -
      80*HPL[{-2, 1, -1, 1}, r1] - 80*HPL[{-2, 1, 1, -1}, r1] +
      48*HPL[{-2, 1, 1, 1}, r1] + 88*HPL[{2, -1, -1, -1}, r1] -
      80*HPL[{2, -1, -1, 1}, r1] - 80*HPL[{2, -1, 1, -1}, r1] +
      48*HPL[{2, -1, 1, 1}, r1] - 80*HPL[{2, 1, -1, -1}, r1] +
      48*HPL[{2, 1, -1, 1}, r1] + 48*HPL[{2, 1, 1, -1}, r1] -
      80*HPL[{2, 1, 1, 1}, r1] + HPL[{1}, r1]^2*(176*HPL[{3}, r1] -
        56*HPL[{-2, -1}, r1] + 68*HPL[{-2, 1}, r1] + 68*HPL[{2, -1}, r1] -
        136*HPL[{2, 1}, r1] - 2*Zeta[3]) + HPL[{2}, r1]*
       (-480*HPL[{3}, r1] + 60*HPL[{-2, -1}, r1] - 120*HPL[{-2, 1}, r1] -
        120*HPL[{2, -1}, r1] + 200*HPL[{2, 1}, r1] + 100*Zeta[3])) +
    HPL[{-1}, r1]*(36*HPL[{-2}, r1]^2*HPL[{0}, r1] - 12*HPL[{0}, r1]^5 -
      54*HPL[{0}, r1]^4*HPL[{1}, r1] + HPL[{0}, r1]^3*
       ((-16*Pi^2)/3 - 50*HPL[{1}, r1]^2 - 62*HPL[{2}, r1]) +
      (16*Pi^2*HPL[{3}, r1])/3 + 528*HPL[{5}, r1] - 36*HPL[{-4, -1}, r1] +
      72*HPL[{-4, 1}, r1] + 72*HPL[{-3, -2}, r1] - 36*HPL[{-3, 2}, r1] +
      (16*Pi^2*HPL[{-2, 1}, r1])/3 + (16*Pi^2*HPL[{2, -1}, r1])/3 -
      (16*Pi^2*HPL[{2, 1}, r1])/3 - 84*HPL[{3, -2}, r1] +
      32*HPL[{3, 2}, r1] + 72*HPL[{4, -1}, r1] - 84*HPL[{4, 1}, r1] -
      104*HPL[{-3, -1, -1}, r1] + 172*HPL[{-3, -1, 1}, r1] +
      108*HPL[{-3, 1, -1}, r1] - 148*HPL[{-3, 1, 1}, r1] -
      8*HPL[{-2, -2, -1}, r1] + 32*HPL[{-2, -2, 1}, r1] -
      68*HPL[{2, -2, -1}, r1] - 12*HPL[{2, -2, 1}, r1] -
      32*HPL[{2, -1, -2}, r1] + 12*HPL[{2, 1, -2}, r1] -
      12*HPL[{2, 2, -1}, r1] + 48*HPL[{2, 2, 1}, r1] +
      44*HPL[{3, -1, -1}, r1] - 148*HPL[{3, -1, 1}, r1] -
      148*HPL[{3, 1, -1}, r1] + 276*HPL[{3, 1, 1}, r1] +
      72*HPL[{-2, -1, -1, 1}, r1] + 72*HPL[{-2, -1, 1, -1}, r1] -
      80*HPL[{-2, -1, 1, 1}, r1] + 72*HPL[{-2, 1, -1, -1}, r1] -
      80*HPL[{-2, 1, -1, 1}, r1] - 80*HPL[{-2, 1, 1, -1}, r1] +
      104*HPL[{-2, 1, 1, 1}, r1] + 72*HPL[{2, -1, -1, -1}, r1] -
      80*HPL[{2, -1, -1, 1}, r1] - 80*HPL[{2, -1, 1, -1}, r1] +
      104*HPL[{2, -1, 1, 1}, r1] - 80*HPL[{2, 1, -1, -1}, r1] +
      104*HPL[{2, 1, -1, 1}, r1] + 104*HPL[{2, 1, 1, -1}, r1] -
      144*HPL[{2, 1, 1, 1}, r1] + HPL[{-2}, r1]*(72*HPL[{0}, r1]^3 +
        136*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{0}, r1]*
         ((8*Pi^2)/3 + 74*HPL[{1}, r1]^2 - 84*HPL[{2}, r1]) +
        84*HPL[{3}, r1] + 32*HPL[{2, -1}, r1] - 12*HPL[{2, 1}, r1] -
        24*Zeta[3]) - (4*Pi^2*Zeta[3])/3 + HPL[{0}, r1]^2*
       ((-70*HPL[{1}, r1]^3)/3 + HPL[{1}, r1]*(-8*Pi^2 - 176*HPL[{2}, r1]) +
        238*HPL[{3}, r1] - 116*HPL[{-2, -1}, r1] + 84*HPL[{-2, 1}, r1] +
        84*HPL[{2, -1}, r1] - 64*HPL[{2, 1}, r1] + 6*Zeta[3]) +
      HPL[{1}, r1]^2*(90*HPL[{3}, r1] - 40*HPL[{-2, -1}, r1] +
        52*HPL[{-2, 1}, r1] + 52*HPL[{2, -1}, r1] - 72*HPL[{2, 1}, r1] +
        10*Zeta[3]) + HPL[{2}, r1]*(-32*HPL[{3}, r1] + 36*Zeta[3]) +
      HPL[{0}, r1]*(456*HPL[{-4}, r1] - 6*HPL[{1}, r1]^4 +
        HPL[{1}, r1]^2*((-8*Pi^2)/3 - 90*HPL[{2}, r1]) -
        (16*Pi^2*HPL[{2}, r1])/3 + 16*HPL[{2}, r1]^2 - 528*HPL[{4}, r1] +
        180*HPL[{-3, -1}, r1] - 144*HPL[{-3, 1}, r1] + 48*HPL[{2, -2}, r1] -
        144*HPL[{3, -1}, r1] + 148*HPL[{3, 1}, r1] +
        80*HPL[{-2, -1, -1}, r1] - 112*HPL[{-2, -1, 1}, r1] -
        112*HPL[{-2, 1, -1}, r1] + 112*HPL[{-2, 1, 1}, r1] -
        112*HPL[{2, -1, -1}, r1] + 112*HPL[{2, -1, 1}, r1] +
        112*HPL[{2, 1, -1}, r1] - 132*HPL[{2, 1, 1}, r1] +
        HPL[{1}, r1]*(176*HPL[{3}, r1] - 60*HPL[{-2, -1}, r1] +
          80*HPL[{-2, 1}, r1] + 80*HPL[{2, -1}, r1] - 140*HPL[{2, 1}, r1] +
          8*Zeta[3]))) + HPL[{1}, r1]*(72*Pi^2*HPL[{3}, r1] +
      1536*HPL[{5}, r1] - 308*HPL[{-4, -1}, r1] + 372*HPL[{-4, 1}, r1] +
      64*HPL[{-3, -2}, r1] - 92*HPL[{-3, 2}, r1] -
      (40*Pi^2*HPL[{-2, -1}, r1])/3 + (64*Pi^2*HPL[{-2, 1}, r1])/3 +
      (64*Pi^2*HPL[{2, -1}, r1])/3 - 32*Pi^2*HPL[{2, 1}, r1] -
      56*HPL[{3, -2}, r1] + 64*HPL[{3, 2}, r1] + 372*HPL[{4, -1}, r1] -
      552*HPL[{4, 1}, r1] - 244*HPL[{-3, -1, -1}, r1] +
      280*HPL[{-3, -1, 1}, r1] + 280*HPL[{-3, 1, -1}, r1] -
      372*HPL[{-3, 1, 1}, r1] + 8*HPL[{2, -2, -1}, r1] -
      28*HPL[{2, -2, 1}, r1] - 28*HPL[{2, 1, -2}, r1] -
      28*HPL[{2, 2, -1}, r1] + 280*HPL[{3, -1, -1}, r1] -
      372*HPL[{3, -1, 1}, r1] - 372*HPL[{3, 1, -1}, r1] +
      480*HPL[{3, 1, 1}, r1] - 144*HPL[{-2, -1, -1, -1}, r1] +
      168*HPL[{-2, -1, -1, 1}, r1] + 168*HPL[{-2, -1, 1, -1}, r1] -
      184*HPL[{-2, -1, 1, 1}, r1] + 168*HPL[{-2, 1, -1, -1}, r1] -
      184*HPL[{-2, 1, -1, 1}, r1] - 184*HPL[{-2, 1, 1, -1}, r1] +
      240*HPL[{-2, 1, 1, 1}, r1] + 168*HPL[{2, -1, -1, -1}, r1] -
      184*HPL[{2, -1, -1, 1}, r1] - 184*HPL[{2, -1, 1, -1}, r1] +
      240*HPL[{2, -1, 1, 1}, r1] - 184*HPL[{2, 1, -1, -1}, r1] +
      240*HPL[{2, 1, -1, 1}, r1] + 240*HPL[{2, 1, 1, -1}, r1] -
      336*HPL[{2, 1, 1, 1}, r1] + (20*Pi^2*Zeta[3])/3 +
      HPL[{2}, r1]*(-64*HPL[{3}, r1] + 36*Zeta[3]) - 32*Zeta[5])

gHPL[4, {1, 1}, {-1, 1, 1}] = 8*HPL[{-2, -2, 1}, r1]*(-4 + R[2, 3, 4]) -
    8*HPL[{2, -1, -2}, r1]*(-4 + R[2, 3, 4]) - 8*HPL[{-2, -2, -1}, r1]*
     (-2 + R[2, 3, 4]) - (3*HPL[{-1}, r1]^4*HPL[{0}, r1]*(-1 + R[2, 3, 4]))/
     4 - 40*HPL[{2, 2, 1}, r1]*R[2, 3, 4] +
    HPL[{5}, r1]*(420*R[2, 3, 4] - 576*R[2, 3, 5]) +
    HPL[{3, -1, -1}, r1]*(94 + 26*R[2, 3, 4] - 174*R[2, 3, 5]) +
    HPL[{-3, -1, 1}, r1]*(-34 + 58*R[2, 3, 4] - 174*R[2, 3, 5]) -
    2*HPL[{-3, 2}, r1]*(27 + 7*R[2, 3, 4] - 64*R[2, 3, 5]) -
    4*HPL[{-3, 1, 1}, r1]*(17 + 7*R[2, 3, 4] - 53*R[2, 3, 5]) -
    4*HPL[{3, -1, 1}, r1]*(17 + 7*R[2, 3, 4] - 53*R[2, 3, 5]) -
    4*HPL[{3, 1, -1}, r1]*(17 + 7*R[2, 3, 4] - 53*R[2, 3, 5]) +
    HPL[{-4, -1}, r1]*(-12 + 48*R[2, 3, 4] - 46*R[2, 3, 5]) +
    6*HPL[{-3, 1, -1}, r1]*(5 + 7*R[2, 3, 4] - 29*R[2, 3, 5]) +
    2*HPL[{-2}, r1]^2*HPL[{0}, r1]*(8 + 5*R[2, 3, 4] - 24*R[2, 3, 5]) +
    4*HPL[{-3, -2}, r1]*(8 + 5*R[2, 3, 4] - 24*R[2, 3, 5]) +
    4*HPL[{-2, -1, -1, 1}, r1]*(7 + 3*R[2, 3, 4] - 21*R[2, 3, 5]) +
    4*HPL[{-2, -1, 1, -1}, r1]*(7 + 3*R[2, 3, 4] - 21*R[2, 3, 5]) +
    4*HPL[{-2, 1, -1, -1}, r1]*(7 + 3*R[2, 3, 4] - 21*R[2, 3, 5]) +
    4*HPL[{2, -1, -1, -1}, r1]*(7 + 3*R[2, 3, 4] - 21*R[2, 3, 5]) +
    8*HPL[{-2, 1, 1, 1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) +
    8*HPL[{2, -1, 1, 1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) +
    8*HPL[{2, 1, -1, 1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) +
    8*HPL[{2, 1, 1, -1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) -
    8*HPL[{-2, -1, 1, 1}, r1]*(4 + 3*R[2, 3, 4] - 15*R[2, 3, 5]) -
    8*HPL[{-2, 1, -1, 1}, r1]*(4 + 3*R[2, 3, 4] - 15*R[2, 3, 5]) -
    8*HPL[{-2, 1, 1, -1}, r1]*(4 + 3*R[2, 3, 4] - 15*R[2, 3, 5]) -
    8*HPL[{2, -1, -1, 1}, r1]*(4 + 3*R[2, 3, 4] - 15*R[2, 3, 5]) -
    8*HPL[{2, -1, 1, -1}, r1]*(4 + 3*R[2, 3, 4] - 15*R[2, 3, 5]) -
    8*HPL[{2, 1, -1, -1}, r1]*(4 + 3*R[2, 3, 4] - 15*R[2, 3, 5]) +
    HPL[{2, -2, -1}, r1]*(46 - 22*R[2, 3, 4] - 10*R[2, 3, 5]) +
    2*Pi^2*HPL[{3}, r1]*(7*R[2, 3, 4] - 10*R[2, 3, 5]) -
    24*HPL[{2, 1, 1, 1}, r1]*(1 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) -
    4*Pi^2*HPL[{2, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) -
    6*HPL[{4, 1}, r1]*(2 + 7*R[2, 3, 4] - 4*R[2, 3, 5]) +
    4*Pi^2*HPL[{-2, 1}, r1]*(1 - 2*R[2, 3, 5]) + 4*Pi^2*HPL[{2, -1}, r1]*
     (1 - 2*R[2, 3, 5]) - (40*HPL[{0}, r1]^4*HPL[{1}, r1]*
      (R[2, 3, 4] - 2*R[2, 3, 5]))/3 -
    (20*HPL[{0}, r1]^5*(R[2, 3, 4] - R[2, 3, 5]))/3 -
    4*HPL[{2, 1, -2}, r1]*(9 + R[2, 3, 4] - R[2, 3, 5]) +
    4*HPL[{2, -2, 1}, r1]*(-5 + 3*R[2, 3, 4] + R[2, 3, 5]) +
    4*HPL[{2, 2, -1}, r1]*(-5 + 3*R[2, 3, 4] + R[2, 3, 5]) +
    2*Pi^2*HPL[{-2, -1}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) +
    6*HPL[{-2, -1, -1, -1}, r1]*(-5 + R[2, 3, 4] + 8*R[2, 3, 5]) +
    HPL[{-4, 1}, r1]*(12 - 32*R[2, 3, 4] + 22*R[2, 3, 5]) +
    HPL[{4, -1}, r1]*(12 - 32*R[2, 3, 4] + 22*R[2, 3, 5]) -
    4*HPL[{3, 2}, r1]*(-14 + R[2, 3, 4] + 32*R[2, 3, 5]) -
    4*HPL[{3, 1, 1}, r1]*(-16 + 5*R[2, 3, 4] + 62*R[2, 3, 5]) +
    HPL[{3, -2}, r1]*(-34 - 22*R[2, 3, 4] + 98*R[2, 3, 5]) +
    HPL[{-3, -1, -1}, r1]*(14 - 48*R[2, 3, 4] + 118*R[2, 3, 5]) +
    HPL[{-5}, r1]*(-372*R[2, 3, 4] + 528*R[2, 3, 5]) +
    HPL[{-1}, r1]^3*(HPL[{0}, r1]*HPL[{1}, r1]*(-8/3 + 2*R[2, 3, 4] +
        2*R[2, 3, 5]) + (HPL[{0}, r1]^2*(-31 + 28*R[2, 3, 4] + 6*R[2, 3, 5]))/
       3) + HPL[{0}, r1]^3*(4*Pi^2*(-R[2, 3, 4] + R[2, 3, 5]) +
      HPL[{1}, r1]^2*(8 - 22*R[2, 3, 4] + 28*R[2, 3, 5]) +
      HPL[{2}, r1]*(12 - 92*R[2, 3, 4] + 80*R[2, 3, 5])) +
    HPL[{-3}, r1]*(2*HPL[{2}, r1]*(27 + 7*R[2, 3, 4] - 64*R[2, 3, 5]) -
      2*HPL[{1}, r1]^2*(17 + 7*R[2, 3, 4] - 53*R[2, 3, 5]) -
      4*HPL[{-2}, r1]*(8 + 5*R[2, 3, 4] - 24*R[2, 3, 5]) +
      2*Pi^2*(-4*R[2, 3, 4] + 7*R[2, 3, 5]) + HPL[{-1}, r1]^2*
       (-25 + 18*R[2, 3, 4] + 17*R[2, 3, 5]) + HPL[{0}, r1]*HPL[{1}, r1]*
       (4 - 42*R[2, 3, 4] + 98*R[2, 3, 5]) + HPL[{0}, r1]^2*
       (12 - 186*R[2, 3, 4] + 250*R[2, 3, 5]) + HPL[{-1}, r1]*
       (-2*HPL[{1}, r1]*(14 + 7*R[2, 3, 4] - 57*R[2, 3, 5]) +
        HPL[{0}, r1]*(-40 - 40*R[2, 3, 4] + 94*R[2, 3, 5]))) +
    HPL[{2}, r1]*(4*HPL[{3}, r1]*(-14 + R[2, 3, 4] + 32*R[2, 3, 5]) +
      2*(-2 + 17*R[2, 3, 4] - 17*R[2, 3, 5])*Zeta[3]) +
    HPL[{1}, r1]^2*(HPL[{3}, r1]*(32 + 30*R[2, 3, 4] - 124*R[2, 3, 5]) +
      4*HPL[{-2, 1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) +
      4*HPL[{2, -1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) -
      4*HPL[{-2, -1}, r1]*(4 + 3*R[2, 3, 4] - 15*R[2, 3, 5]) -
      12*HPL[{2, 1}, r1]*(1 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) +
      2*(4*R[2, 3, 4] - 7*R[2, 3, 5])*Zeta[3]) +
    HPL[{-1}, r1]^2*(HPL[{3}, r1]*(27 - 17*R[2, 3, 4] - 25*R[2, 3, 5]) +
      4*HPL[{2, 1}, r1]*(-4 + R[2, 3, 4] + 7*R[2, 3, 5]) -
      2*HPL[{-2, 1}, r1]*(-5 + R[2, 3, 4] + 9*R[2, 3, 5]) -
      2*HPL[{2, -1}, r1]*(-5 + R[2, 3, 4] + 9*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(-11 + 5*R[2, 3, 4] + 12*R[2, 3, 5]) +
      HPL[{0}, r1]^3*(-9*R[2, 3, 4] + 21*R[2, 3, 5]) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(-11 - R[2, 3, 4] + 27*R[2, 3, 5]) +
      HPL[{0}, r1]*(Pi^2*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) +
        2*HPL[{1}, r1]^2*(-4 + R[2, 3, 4] + 7*R[2, 3, 5]) +
        HPL[{2}, r1]*(-27 + 17*R[2, 3, 4] + 25*R[2, 3, 5])) +
      (2 + R[2, 3, 4] - 6*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]^2*(4*HPL[{3}, r1]*(-3 + 58*R[2, 3, 4] - 68*R[2, 3, 5]) +
      4*HPL[{-2, 1}, r1]*(18 + 9*R[2, 3, 4] - 41*R[2, 3, 5]) +
      4*HPL[{2, -1}, r1]*(18 + 9*R[2, 3, 4] - 41*R[2, 3, 5]) +
      HPL[{1}, r1]^3*(20/3 - (38*R[2, 3, 4])/3 + 12*R[2, 3, 5]) +
      HPL[{-2, -1}, r1]*(-56 - 38*R[2, 3, 4] + 128*R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(-76 - 74*R[2, 3, 4] + 192*R[2, 3, 5]) +
      HPL[{1}, r1]*(-2*Pi^2*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) +
        HPL[{2}, r1]*(28 - 74*R[2, 3, 4] + 96*R[2, 3, 5])) +
      32*(R[2, 3, 4] - R[2, 3, 5])*Zeta[3]) +
    HPL[{-2}, r1]*(8*HPL[{2, -1}, r1]*(-4 + R[2, 3, 4]) +
      HPL[{-1}, r1]*(HPL[{0}, r1]^2*(40 + 40*R[2, 3, 4] - 94*R[2, 3, 5]) +
        2*HPL[{0}, r1]*HPL[{1}, r1]*(14 + 7*R[2, 3, 4] - 57*R[2, 3, 5])) +
      HPL[{3}, r1]*(34 + 22*R[2, 3, 4] - 98*R[2, 3, 5]) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(-4 + 42*R[2, 3, 4] - 98*R[2, 3, 5]) +
      HPL[{0}, r1]^3*(-12 + 62*R[2, 3, 4] - 74*R[2, 3, 5]) +
      HPL[{-1}, r1]^2*HPL[{0}, r1]*(25 - 18*R[2, 3, 4] - 17*R[2, 3, 5]) +
      4*HPL[{2, 1}, r1]*(9 + R[2, 3, 4] - R[2, 3, 5]) +
      HPL[{0}, r1]*(2*HPL[{1}, r1]^2*(17 + 7*R[2, 3, 4] - 53*R[2, 3, 5]) +
        2*Pi^2*(4*R[2, 3, 4] - 7*R[2, 3, 5]) + HPL[{2}, r1]*
         (-34 - 22*R[2, 3, 4] + 98*R[2, 3, 5])) +
      2*(2 - 9*R[2, 3, 4] + 13*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]*(HPL[{-4}, r1]*(372*R[2, 3, 4] - 528*R[2, 3, 5]) +
      HPL[{3, 1}, r1]*(124 + 34*R[2, 3, 4] - 280*R[2, 3, 5]) +
      HPL[{-3, -1}, r1]*(76 - 8*R[2, 3, 4] - 146*R[2, 3, 5]) +
      HPL[{-2, -1, -1}, r1]*(34 + 24*R[2, 3, 4] - 118*R[2, 3, 5]) -
      4*HPL[{2, 1, 1}, r1]*(16 + 25*R[2, 3, 4] - 62*R[2, 3, 5]) +
      8*HPL[{-2, 1, 1}, r1]*(8 + 7*R[2, 3, 4] - 26*R[2, 3, 5]) +
      8*HPL[{2, -1, 1}, r1]*(8 + 7*R[2, 3, 4] - 26*R[2, 3, 5]) +
      8*HPL[{2, 1, -1}, r1]*(8 + 7*R[2, 3, 4] - 26*R[2, 3, 5]) +
      HPL[{1}, r1]^4*(-1 - 3*R[2, 3, 4] + 8*R[2, 3, 5]) +
      2*Pi^2*HPL[{2}, r1]*(-7*R[2, 3, 4] + 10*R[2, 3, 5]) +
      HPL[{2, -2}, r1]*(-20 + 8*R[2, 3, 4] + 30*R[2, 3, 5]) -
      2*HPL[{2}, r1]^2*(-14 + R[2, 3, 4] + 32*R[2, 3, 5]) +
      HPL[{-2, -1, 1}, r1]*(-48 - 48*R[2, 3, 4] + 164*R[2, 3, 5]) +
      HPL[{-2, 1, -1}, r1]*(-48 - 48*R[2, 3, 4] + 164*R[2, 3, 5]) +
      HPL[{2, -1, -1}, r1]*(-48 - 48*R[2, 3, 4] + 164*R[2, 3, 5]) +
      HPL[{-3, 1}, r1]*(-120 + 4*R[2, 3, 4] + 234*R[2, 3, 5]) +
      HPL[{3, -1}, r1]*(-120 + 4*R[2, 3, 4] + 234*R[2, 3, 5]) +
      HPL[{4}, r1]*(-420*R[2, 3, 4] + 576*R[2, 3, 5]) +
      HPL[{1}, r1]^2*(-2*Pi^2*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) +
        HPL[{2}, r1]*(-32 - 30*R[2, 3, 4] + 124*R[2, 3, 5])) +
      HPL[{1}, r1]*(HPL[{3}, r1]*(-28 + 74*R[2, 3, 4] - 96*R[2, 3, 5]) +
        8*HPL[{-2, 1}, r1]*(-4 + 5*R[2, 3, 4] - 8*R[2, 3, 5]) +
        8*HPL[{2, -1}, r1]*(-4 + 5*R[2, 3, 4] - 8*R[2, 3, 5]) +
        HPL[{2, 1}, r1]*(40 - 76*R[2, 3, 4] + 72*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(22 - 42*R[2, 3, 4] + 78*R[2, 3, 5]) +
        2*(3 + 10*R[2, 3, 4] - 24*R[2, 3, 5])*Zeta[3])) +
    HPL[{-1}, r1]*(-2*HPL[{0}, r1]^3*HPL[{1}, r1]*(7 + 8*R[2, 3, 4] -
        38*R[2, 3, 5]) + HPL[{0}, r1]^4*(-20*R[2, 3, 4] +
        (88*R[2, 3, 5])/3) + HPL[{0}, r1]^2*
       (2*Pi^2*(2 - 2*R[2, 3, 4] + 3*R[2, 3, 5]) + HPL[{1}, r1]^2*
         (-6 - 14*R[2, 3, 4] + 58*R[2, 3, 5]) + HPL[{2}, r1]*
         (-44 - 62*R[2, 3, 4] + 124*R[2, 3, 5])) +
      HPL[{0}, r1]*(HPL[{3}, r1]*(44 + 62*R[2, 3, 4] - 124*R[2, 3, 5]) -
        4*HPL[{2, 1}, r1]*(9 + 13*R[2, 3, 4] - 29*R[2, 3, 5]) -
        (4*HPL[{1}, r1]^3*(5 + 2*R[2, 3, 4] - 18*R[2, 3, 5]))/3 +
        4*HPL[{-2, 1}, r1]*(8 + 4*R[2, 3, 4] - 15*R[2, 3, 5]) +
        4*HPL[{2, -1}, r1]*(8 + 4*R[2, 3, 4] - 15*R[2, 3, 5]) +
        HPL[{-2, -1}, r1]*(-18 - 8*R[2, 3, 4] + 48*R[2, 3, 5]) +
        HPL[{1}, r1]*(-4*HPL[{2}, r1]*(9 + 5*R[2, 3, 4] - 39*R[2, 3, 5]) +
          4*Pi^2*(-1 + 2*R[2, 3, 5])) + 2*(-3 + 14*R[2, 3, 4] -
          19*R[2, 3, 5])*Zeta[3]) + HPL[{1}, r1]*
       (4*HPL[{3}, r1]*(9 + 5*R[2, 3, 4] - 39*R[2, 3, 5]) -
        8*HPL[{2, 1}, r1]*(5 + 2*R[2, 3, 4] - 18*R[2, 3, 5]) -
        4*HPL[{-2, -1}, r1]*(6 + R[2, 3, 4] - 15*R[2, 3, 5]) +
        8*HPL[{-2, 1}, r1]*(4 + R[2, 3, 4] - 11*R[2, 3, 5]) +
        8*HPL[{2, -1}, r1]*(4 + R[2, 3, 4] - 11*R[2, 3, 5]) +
        2*(4 + R[2, 3, 4] - 13*R[2, 3, 5])*Zeta[3])) +
    2*(R[2, 3, 4] - R[2, 3, 5])*(Pi^2*Zeta[3] + 10*Zeta[5])

gHPL[4, {1, 1}, {1, -1, 1}] = 8*HPL[{-2, -2, 1}, r1]*
     (R[3, 4, 5]*(11 - 14*Rb[2, 3, 4]) + 3*(-1 + Rb[2, 3, 4])) +
    HPL[{-2, -1, -1, -1}, r1]*(8 - 4*R[3, 4, 5]*(-3 + Rb[2, 3, 4]) -
      8*Rb[2, 3, 4]) - (12*HPL[{-1}, r1]^5*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/5 -
    4*Pi^2*HPL[{-2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) +
    (40*HPL[{0}, r1]^5*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    (32*Pi^2*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    (128*HPL[{1}, r1]^5*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 +
    16*HPL[{-2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
      3*Rb[2, 3, 4]) + 16*HPL[{2, -1, 1, 1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
    16*HPL[{2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
      3*Rb[2, 3, 4]) + 16*HPL[{2, 1, 1, -1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
    4*HPL[{-2, -1, -1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) +
      7*Rb[2, 3, 4]) + 4*HPL[{-2, -1, 1, -1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) +
    4*HPL[{-2, 1, -1, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) +
      7*Rb[2, 3, 4]) + 4*HPL[{2, -1, -1, -1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) +
    8*HPL[{2, 2, 1}, r1]*(-2 + R[3, 4, 5]*(5 - 17*Rb[2, 3, 4]) +
      12*Rb[2, 3, 4]) + 2*Pi^2*HPL[{3}, r1]*
     (-5 + R[3, 4, 5]*(7 - 22*Rb[2, 3, 4]) + 15*Rb[2, 3, 4]) +
    12*HPL[{4, 1}, r1]*(-20 + R[3, 4, 5]*(38 - 55*Rb[2, 3, 4]) +
      17*Rb[2, 3, 4]) + 8*HPL[{-3, -1, 1}, r1]*
     (-11 + R[3, 4, 5]*(27 - 47*Rb[2, 3, 4]) + 20*Rb[2, 3, 4]) +
    4*HPL[{3, 2}, r1]*(-21 + R[3, 4, 5]*(39 - 65*Rb[2, 3, 4]) +
      26*Rb[2, 3, 4]) + HPL[{2, 1, -2}, r1]*
     (-50 + R[3, 4, 5]*(74 - 136*Rb[2, 3, 4]) + 62*Rb[2, 3, 4]) +
    12*HPL[{-4}, r1]*HPL[{0}, r1]*(-23 + R[3, 4, 5]*(33 - 100*Rb[2, 3, 4]) +
      67*Rb[2, 3, 4]) + 12*HPL[{5}, r1]*
     (-23 + R[3, 4, 5]*(33 - 108*Rb[2, 3, 4]) + 75*Rb[2, 3, 4]) +
    HPL[{-3, -2}, r1]*(-42 + R[3, 4, 5]*(94 - 192*Rb[2, 3, 4]) +
      98*Rb[2, 3, 4]) + 4*Pi^2*HPL[{2, 1}, r1]*(1 - Rb[2, 3, 4] +
      R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) - 2*HPL[{2, -2, 1}, r1]*
     (13 + 9*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 4*Rb[2, 3, 4])) -
    2*HPL[{2, 2, -1}, r1]*(13 + 9*Rb[2, 3, 4] +
      R[3, 4, 5]*(-13 + 4*Rb[2, 3, 4])) + HPL[{-2}, r1]^2*HPL[{0}, r1]*
     (R[3, 4, 5]*(47 - 96*Rb[2, 3, 4]) + 7*(-3 + 7*Rb[2, 3, 4])) +
    8*HPL[{3, -1, -1}, r1]*(1 + 8*Rb[2, 3, 4] +
      R[3, 4, 5]*(-17 + 9*Rb[2, 3, 4])) + 8*HPL[{2, -1, -2}, r1]*
     (3 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-11 + 14*Rb[2, 3, 4])) +
    8*HPL[{2, 1, 1, 1}, r1]*(3 - 11*Rb[2, 3, 4] +
      R[3, 4, 5]*(-3 + 14*Rb[2, 3, 4])) +
    (16*HPL[{0}, r1]^4*HPL[{1}, r1]*(1 - 15*Rb[2, 3, 4] +
       R[3, 4, 5]*(-1 + 16*Rb[2, 3, 4])))/3 + 8*HPL[{2, -2, -1}, r1]*
     (1 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 17*Rb[2, 3, 4])) +
    (HPL[{-1}, r1]^4*HPL[{0}, r1]*(2 - 2*Rb[2, 3, 4] +
       R[3, 4, 5]*(-17 + 19*Rb[2, 3, 4])))/6 - 8*HPL[{-3, 1, -1}, r1]*
     (5 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 19*Rb[2, 3, 4])) +
    8*HPL[{3, -2}, r1]*(7 - 14*Rb[2, 3, 4] +
      R[3, 4, 5]*(-15 + 29*Rb[2, 3, 4])) + HPL[{-2, -1, 1, 1}, r1]*
     (4 - 44*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 48*Rb[2, 3, 4])) +
    HPL[{-2, 1, -1, 1}, r1]*(4 - 44*Rb[2, 3, 4] +
      R[3, 4, 5]*(-4 + 48*Rb[2, 3, 4])) + HPL[{-2, 1, 1, -1}, r1]*
     (4 - 44*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 48*Rb[2, 3, 4])) +
    HPL[{2, -1, -1, 1}, r1]*(4 - 44*Rb[2, 3, 4] +
      R[3, 4, 5]*(-4 + 48*Rb[2, 3, 4])) + HPL[{2, -1, 1, -1}, r1]*
     (4 - 44*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 48*Rb[2, 3, 4])) +
    HPL[{2, 1, -1, -1}, r1]*(4 - 44*Rb[2, 3, 4] +
      R[3, 4, 5]*(-4 + 48*Rb[2, 3, 4])) - 8*HPL[{-4, -1}, r1]*
     (17 - 20*Rb[2, 3, 4] + R[3, 4, 5]*(-44 + 64*Rb[2, 3, 4])) +
    2*HPL[{-3, 1, 1}, r1]*(-3 - 79*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 76*Rb[2, 3, 4])) + 2*HPL[{3, -1, 1}, r1]*
     (-3 - 79*Rb[2, 3, 4] + R[3, 4, 5]*(3 + 76*Rb[2, 3, 4])) +
    2*HPL[{3, 1, -1}, r1]*(-3 - 79*Rb[2, 3, 4] +
      R[3, 4, 5]*(3 + 76*Rb[2, 3, 4])) + HPL[{-2, -2, -1}, r1]*
     (-2 + 14*Rb[2, 3, 4] + R[3, 4, 5]*(-94 + 80*Rb[2, 3, 4])) +
    HPL[{3, 1, 1}, r1]*(R[3, 4, 5]*(84 - 448*Rb[2, 3, 4]) +
      4*(-9 + 91*Rb[2, 3, 4])) + 12*HPL[{-5}, r1]*(23 - 67*Rb[2, 3, 4] +
      R[3, 4, 5]*(-33 + 100*Rb[2, 3, 4])) + HPL[{-3, 2}, r1]*
     (62 - 94*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-69 + 116*Rb[2, 3, 4])) +
    HPL[{-3, -1, -1}, r1]*(18 - 34*Rb[2, 3, 4] +
      R[3, 4, 5]*(-266 + 300*Rb[2, 3, 4])) + 2*HPL[{-4, 1}, r1]*
     (97 - 93*Rb[2, 3, 4] + R[3, 4, 5]*(-211 + 304*Rb[2, 3, 4])) +
    2*HPL[{4, -1}, r1]*(97 - 93*Rb[2, 3, 4] +
      R[3, 4, 5]*(-211 + 304*Rb[2, 3, 4])) + HPL[{-1}, r1]^3*
     ((HPL[{0}, r1]^2*(R[3, 4, 5]*(3 - 8*Rb[2, 3, 4]) +
         5*(-1 + Rb[2, 3, 4])))/3 - (8*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/
       3 + (8*HPL[{0}, r1]*HPL[{1}, r1]*(1 - Rb[2, 3, 4] +
         R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/3) +
    HPL[{0}, r1]^3*(8*Pi^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2}, r1]*(3 - 22*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 25*Rb[2, 3, 4])) + 4*HPL[{1}, r1]^2*(2 - 51*Rb[2, 3, 4] +
        R[3, 4, 5]*(-2 + 53*Rb[2, 3, 4]))) +
    HPL[{-3}, r1]*(HPL[{-1}, r1]^2*(7 + R[3, 4, 5]*(53 - 42*Rb[2, 3, 4]) -
        11*Rb[2, 3, 4]) + 14*HPL[{0}, r1]*HPL[{1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
      HPL[{1}, r1]^2*(-3 + R[3, 4, 5]*(3 - 52*Rb[2, 3, 4]) +
        49*Rb[2, 3, 4]) + HPL[{2}, r1]*
       (-62 + R[3, 4, 5]*(138 - 232*Rb[2, 3, 4]) + 94*Rb[2, 3, 4]) +
      2*Pi^2*(5 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 16*Rb[2, 3, 4])) +
      8*HPL[{0}, r1]^2*(14 - 42*Rb[2, 3, 4] + R[3, 4, 5]*
         (-19 + 61*Rb[2, 3, 4])) + HPL[{-2}, r1]*(42 - 98*Rb[2, 3, 4] +
        2*R[3, 4, 5]*(-47 + 96*Rb[2, 3, 4])) + HPL[{-1}, r1]*
       (2*HPL[{0}, r1]*(5 - 33*Rb[2, 3, 4] + R[3, 4, 5]*
           (1 + 32*Rb[2, 3, 4])) + HPL[{1}, r1]*(54 - 98*Rb[2, 3, 4] +
          2*R[3, 4, 5]*(-27 + 76*Rb[2, 3, 4])))) +
    HPL[{-1}, r1]^2*(HPL[{-2, 1}, r1]*(-6 + R[3, 4, 5]*(6 - 16*Rb[2, 3, 4]) +
        10*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*
       (-6 + R[3, 4, 5]*(6 - 16*Rb[2, 3, 4]) + 10*Rb[2, 3, 4]) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(4 - 8*Rb[2, 3, 4] +
        4*R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*
       (4 - 4*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) +
      4*HPL[{0}, r1]^3*(3 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
         (-1 + 5*Rb[2, 3, 4])) + 2*HPL[{2, 1}, r1]*(5 - 7*Rb[2, 3, 4] +
        R[3, 4, 5]*(-5 + 12*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (-14 + 22*Rb[2, 3, 4] + R[3, 4, 5]*(-50 + 28*Rb[2, 3, 4])) +
      HPL[{0}, r1]*(HPL[{2}, r1]*(14 + R[3, 4, 5]*(50 - 28*Rb[2, 3, 4]) -
          22*Rb[2, 3, 4]) + 6*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) +
        HPL[{1}, r1]^2*(5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
           (-5 + 12*Rb[2, 3, 4]))) + (R[3, 4, 5]*(11 - 16*Rb[2, 3, 4]) +
        5*(-1 + Rb[2, 3, 4]))*Zeta[3]) + HPL[{0}, r1]^2*
     (4*HPL[{3}, r1]*(-26 + R[3, 4, 5]*(36 - 133*Rb[2, 3, 4]) +
        97*Rb[2, 3, 4]) + 16*HPL[{-2, -1}, r1]*(-1 - 5*Rb[2, 3, 4] +
        R[3, 4, 5]*(3 + 2*Rb[2, 3, 4])) + HPL[{-2, 1}, r1]*
       (8 + 88*Rb[2, 3, 4] - 8*R[3, 4, 5]*(5 + 6*Rb[2, 3, 4])) +
      HPL[{2, -1}, r1]*(8 + 88*Rb[2, 3, 4] - 8*R[3, 4, 5]*
         (5 + 6*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(-8 - 84*Rb[2, 3, 4] +
        4*R[3, 4, 5]*(8 + 13*Rb[2, 3, 4])) +
      (2*HPL[{1}, r1]^3*(5 - 299*Rb[2, 3, 4] + R[3, 4, 5]*
          (-5 + 304*Rb[2, 3, 4])))/3 + HPL[{1}, r1]*
       (HPL[{2}, r1]*(-4 + R[3, 4, 5]*(4 - 48*Rb[2, 3, 4]) +
          44*Rb[2, 3, 4]) + 2*Pi^2*(1 - 11*Rb[2, 3, 4] +
          R[3, 4, 5]*(-1 + 12*Rb[2, 3, 4]))) - 64*(-1 + R[3, 4, 5])*
       Rb[2, 3, 4]*Zeta[3]) + HPL[{2}, r1]*
     (HPL[{3}, r1]*(84 - 104*Rb[2, 3, 4] + 52*R[3, 4, 5]*
         (-3 + 5*Rb[2, 3, 4])) + 2*(-5 + R[3, 4, 5]*(7 - 30*Rb[2, 3, 4]) +
        23*Rb[2, 3, 4])*Zeta[3]) + HPL[{1}, r1]^2*
     (8*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) +
        3*Rb[2, 3, 4]) + 8*HPL[{2, -1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
      4*HPL[{2, 1}, r1]*(3 - 11*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 14*Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*(2 - 22*Rb[2, 3, 4] +
        R[3, 4, 5]*(-2 + 24*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (-2 - 42*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 40*Rb[2, 3, 4])) +
      3*(-1 + R[3, 4, 5]*(1 - 24*Rb[2, 3, 4]) + 23*Rb[2, 3, 4])*Zeta[3]) +
    HPL[{-2}, r1]*(8*HPL[{2, -1}, r1]*(R[3, 4, 5]*(11 - 14*Rb[2, 3, 4]) +
        3*(-1 + Rb[2, 3, 4])) + HPL[{0}, r1]^3*
       (-20 + R[3, 4, 5]*(20 - 88*Rb[2, 3, 4]) + 68*Rb[2, 3, 4]) +
      14*HPL[{0}, r1]^2*HPL[{1}, r1]*(1 - 3*Rb[2, 3, 4] +
        R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) - 8*HPL[{3}, r1]*
       (7 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 29*Rb[2, 3, 4])) +
      HPL[{-1}, r1]^2*HPL[{0}, r1]*(-7 + 11*Rb[2, 3, 4] +
        R[3, 4, 5]*(-53 + 42*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*
       (50 - 62*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-37 + 68*Rb[2, 3, 4])) +
      HPL[{-1}, r1]*(HPL[{0}, r1]*HPL[{1}, r1]*
         (-54 + R[3, 4, 5]*(54 - 152*Rb[2, 3, 4]) + 98*Rb[2, 3, 4]) -
        2*HPL[{0}, r1]^2*(5 - 33*Rb[2, 3, 4] + R[3, 4, 5]*
           (1 + 32*Rb[2, 3, 4]))) + HPL[{0}, r1]*
       (2*Pi^2*(-5 + R[3, 4, 5]*(7 - 16*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]) +
        8*HPL[{2}, r1]*(7 - 14*Rb[2, 3, 4] + R[3, 4, 5]*
           (-15 + 29*Rb[2, 3, 4])) + HPL[{1}, r1]^2*(3 - 49*Rb[2, 3, 4] +
          R[3, 4, 5]*(-3 + 52*Rb[2, 3, 4]))) +
      2*(7 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 22*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{-1}, r1]*((16*HPL[{0}, r1]^4*(1 - 4*Rb[2, 3, 4] +
         R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])))/3 + 2*HPL[{0}, r1]^3*HPL[{1}, r1]*
       (5 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 16*Rb[2, 3, 4])) +
      HPL[{0}, r1]^2*(6*Pi^2*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 2*Rb[2, 3, 4])) + HPL[{2}, r1]*(-88*Rb[2, 3, 4] +
          4*R[3, 4, 5]*(9 + 13*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
         (13 - 27*Rb[2, 3, 4] + R[3, 4, 5]*(-13 + 40*Rb[2, 3, 4]))) +
      HPL[{1}, r1]*(12*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5]*
           (1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) + 12*HPL[{2, -1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
        HPL[{3}, r1]*(-62 + R[3, 4, 5]*(62 - 176*Rb[2, 3, 4]) +
          114*Rb[2, 3, 4]) + 32*HPL[{2, 1}, r1]*(1 - 2*Rb[2, 3, 4] +
          R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])) + 8*HPL[{-2, -1}, r1]*
         (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) +
        4*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4])*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{-2, -1}, r1]*(14 + R[3, 4, 5]*
           (94 - 56*Rb[2, 3, 4]) - 38*Rb[2, 3, 4]) + HPL[{2, 1}, r1]*
         (R[3, 4, 5]*(54 - 32*Rb[2, 3, 4]) - 22*(1 + Rb[2, 3, 4])) +
        (16*HPL[{1}, r1]^3*(1 - 2*Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 3*Rb[2, 3, 4])))/3 + 8*HPL[{-2, 1}, r1]*
         (2 + Rb[2, 3, 4] + R[3, 4, 5]*(-11 + 10*Rb[2, 3, 4])) +
        8*HPL[{2, -1}, r1]*(2 + Rb[2, 3, 4] + R[3, 4, 5]*
           (-11 + 10*Rb[2, 3, 4])) + HPL[{3}, r1]*(88*Rb[2, 3, 4] -
          4*R[3, 4, 5]*(9 + 13*Rb[2, 3, 4])) + 2*HPL[{1}, r1]*HPL[{2}, r1]*
         (31 - 57*Rb[2, 3, 4] + R[3, 4, 5]*(-31 + 88*Rb[2, 3, 4])) +
        2*(-9 + R[3, 4, 5]*(9 - 26*Rb[2, 3, 4]) + 17*Rb[2, 3, 4])*Zeta[3])) +
    HPL[{0}, r1]*(HPL[{2, -2}, r1]*(6 - 18*R[3, 4, 5] + 18*Rb[2, 3, 4]) +
      16*HPL[{-2, -1, 1}, r1]*(-5*Rb[2, 3, 4] + R[3, 4, 5]*
         (1 + 4*Rb[2, 3, 4])) + 16*HPL[{-2, 1, -1}, r1]*
       (-5*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 4*Rb[2, 3, 4])) +
      16*HPL[{2, -1, -1}, r1]*(-5*Rb[2, 3, 4] + R[3, 4, 5]*
         (1 + 4*Rb[2, 3, 4])) + HPL[{2}, r1]^2*(-42 + 52*Rb[2, 3, 4] -
        26*R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) + HPL[{-2, 1, 1}, r1]*
       (4 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*(7 + 8*Rb[2, 3, 4])) +
      HPL[{2, -1, 1}, r1]*(4 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*
         (7 + 8*Rb[2, 3, 4])) + HPL[{2, 1, -1}, r1]*(4 + 60*Rb[2, 3, 4] -
        4*R[3, 4, 5]*(7 + 8*Rb[2, 3, 4])) + 4*HPL[{2, 1, 1}, r1]*
       (-3 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(9 + 10*Rb[2, 3, 4])) -
      4*HPL[{-2, -1, -1}, r1]*(6 - 19*Rb[2, 3, 4] +
        R[3, 4, 5]*(4 + 15*Rb[2, 3, 4])) + 2*Pi^2*HPL[{2}, r1]*
       (5 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 22*Rb[2, 3, 4])) +
      4*HPL[{-3, -1}, r1]*(13 + 9*Rb[2, 3, 4] + R[3, 4, 5]*
         (-41 + 32*Rb[2, 3, 4])) + 4*HPL[{3, 1}, r1]*(18 + Rb[2, 3, 4] +
        R[3, 4, 5]*(-36 + 35*Rb[2, 3, 4])) + 12*HPL[{4}, r1]*
       (23 - 75*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-11 + 36*Rb[2, 3, 4])) -
      2*HPL[{-3, 1}, r1]*(35 + Rb[2, 3, 4] + R[3, 4, 5]*
         (-73 + 72*Rb[2, 3, 4])) - 2*HPL[{3, -1}, r1]*
       (35 + Rb[2, 3, 4] + R[3, 4, 5]*(-73 + 72*Rb[2, 3, 4])) +
      (HPL[{1}, r1]^4*(3 - 331*Rb[2, 3, 4] + R[3, 4, 5]*
          (-3 + 334*Rb[2, 3, 4])))/3 + HPL[{1}, r1]^2*
       (2*Pi^2*(1 - 17*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 18*Rb[2, 3, 4])) +
        HPL[{2}, r1]*(2 + 42*Rb[2, 3, 4] - 2*R[3, 4, 5]*
           (1 + 20*Rb[2, 3, 4]))) + HPL[{1}, r1]*
       (HPL[{-2, -1}, r1]*(44 - 76*Rb[2, 3, 4] + 4*R[3, 4, 5]*
           (-11 + 30*Rb[2, 3, 4])) - 4*HPL[{-2, 1}, r1]*(9 - 31*Rb[2, 3, 4] +
          R[3, 4, 5]*(-9 + 40*Rb[2, 3, 4])) - 4*HPL[{2, -1}, r1]*
         (9 - 31*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 40*Rb[2, 3, 4])) +
        4*HPL[{2, 1}, r1]*(5 - 43*Rb[2, 3, 4] + R[3, 4, 5]*
           (-5 + 48*Rb[2, 3, 4])) + HPL[{3}, r1]*(4 - 44*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 48*Rb[2, 3, 4])) -
        10*(1 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 12*Rb[2, 3, 4]))*
         Zeta[3])) - 4*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*
     (Pi^2*Zeta[3] + 10*Zeta[5])

gHPL[4, {1, 1}, {1, 1, 1}] = -24*HPL[{-5}, r1] +
    24*HPL[{-4}, r1]*HPL[{0}, r1] - 12*HPL[{-2}, r1]^2*HPL[{0}, r1] -
    16*HPL[{0}, r1]^4*HPL[{1}, r1] - (32*Pi^2*HPL[{1}, r1]^3)/3 -
    (128*HPL[{1}, r1]^5)/5 + HPL[{-3}, r1]*(24*HPL[{-2}, r1] +
      8*HPL[{-1}, r1]^2 + 40*HPL[{0}, r1]^2 + 216*HPL[{0}, r1]*HPL[{1}, r1] +
      160*HPL[{1}, r1]^2 + HPL[{-1}, r1]*(-16*HPL[{0}, r1] +
        24*HPL[{1}, r1]) - 32*HPL[{2}, r1]) +
    HPL[{0}, r1]^3*(-120*HPL[{1}, r1]^2 + 48*HPL[{2}, r1]) +
    24*HPL[{5}, r1] + 24*HPL[{-4, -1}, r1] - 96*HPL[{-4, 1}, r1] -
    24*HPL[{-3, -2}, r1] + 32*HPL[{-3, 2}, r1] - 8*Pi^2*HPL[{-2, 1}, r1] -
    8*Pi^2*HPL[{2, -1}, r1] + 16*Pi^2*HPL[{2, 1}, r1] +
    HPL[{-1}, r1]^2*(8*HPL[{0}, r1]^3 + 8*HPL[{0}, r1]^2*HPL[{1}, r1] +
      HPL[{0}, r1]*(4*HPL[{1}, r1]^2 + 16*HPL[{2}, r1]) - 16*HPL[{3}, r1] -
      8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] + 8*HPL[{2, 1}, r1]) +
    HPL[{0}, r1]^2*((-472*HPL[{1}, r1]^3)/3 + HPL[{1}, r1]*
       (-8*Pi^2 + 288*HPL[{2}, r1]) - 40*HPL[{3}, r1] +
      24*HPL[{-2, -1}, r1] - 32*HPL[{-2, 1}, r1] - 32*HPL[{2, -1}, r1] +
      80*HPL[{2, 1}, r1]) + 16*HPL[{3, -2}, r1] - 16*HPL[{3, 2}, r1] -
    96*HPL[{4, -1}, r1] + 192*HPL[{4, 1}, r1] + 112*HPL[{-3, -1, -1}, r1] -
    144*HPL[{-3, -1, 1}, r1] - 80*HPL[{-3, 1, -1}, r1] +
    64*HPL[{-3, 1, 1}, r1] + 32*HPL[{-2, -2, -1}, r1] -
    32*HPL[{-2, -2, 1}, r1] + 48*HPL[{2, -2, -1}, r1] -
    32*HPL[{2, -2, 1}, r1] + 32*HPL[{2, -1, -2}, r1] -
    32*HPL[{2, 2, -1}, r1] + 48*HPL[{2, 2, 1}, r1] -
    16*HPL[{3, -1, -1}, r1] + 64*HPL[{3, -1, 1}, r1] +
    64*HPL[{3, 1, -1}, r1] - 48*HPL[{3, 1, 1}, r1] -
    48*HPL[{-2, -1, -1, 1}, r1] - 48*HPL[{-2, -1, 1, -1}, r1] +
    80*HPL[{-2, -1, 1, 1}, r1] - 48*HPL[{-2, 1, -1, -1}, r1] +
    80*HPL[{-2, 1, -1, 1}, r1] + 80*HPL[{-2, 1, 1, -1}, r1] -
    144*HPL[{-2, 1, 1, 1}, r1] - 48*HPL[{2, -1, -1, -1}, r1] +
    80*HPL[{2, -1, -1, 1}, r1] + 80*HPL[{2, -1, 1, -1}, r1] -
    144*HPL[{2, -1, 1, 1}, r1] + 80*HPL[{2, 1, -1, -1}, r1] -
    144*HPL[{2, 1, -1, 1}, r1] - 144*HPL[{2, 1, 1, -1}, r1] +
    224*HPL[{2, 1, 1, 1}, r1] + HPL[{-1}, r1]*(16*HPL[{0}, r1]^4 +
      72*HPL[{0}, r1]^3*HPL[{1}, r1] + HPL[{0}, r1]^2*
       (8*Pi^2 + 40*HPL[{1}, r1]^2 - 24*HPL[{2}, r1]) +
      HPL[{1}, r1]*(-48*HPL[{3}, r1] + 32*HPL[{-2, -1}, r1] -
        48*HPL[{-2, 1}, r1] - 48*HPL[{2, -1}, r1] + 80*HPL[{2, 1}, r1] -
        24*Zeta[3]) + HPL[{0}, r1]*((40*HPL[{1}, r1]^3)/3 +
        HPL[{1}, r1]*(8*Pi^2 + 48*HPL[{2}, r1]) + 24*HPL[{3}, r1] +
        16*HPL[{-2, -1}, r1] - 32*HPL[{-2, 1}, r1] - 32*HPL[{2, -1}, r1] +
        80*HPL[{2, 1}, r1] - 24*Zeta[3])) +
    HPL[{2}, r1]*(16*HPL[{3}, r1] - 16*Zeta[3]) +
    HPL[{-2}, r1]*(-8*HPL[{-1}, r1]^2*HPL[{0}, r1] - 48*HPL[{0}, r1]^3 -
      216*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{-1}, r1]*
       (16*HPL[{0}, r1]^2 - 24*HPL[{0}, r1]*HPL[{1}, r1]) +
      HPL[{0}, r1]*(-160*HPL[{1}, r1]^2 + 16*HPL[{2}, r1]) -
      16*HPL[{3}, r1] - 32*HPL[{2, -1}, r1] + 16*Zeta[3]) +
    HPL[{1}, r1]^2*(-200*HPL[{3}, r1] + 40*HPL[{-2, -1}, r1] -
      72*HPL[{-2, 1}, r1] - 72*HPL[{2, -1}, r1] + 112*HPL[{2, 1}, r1] +
      40*Zeta[3]) + HPL[{0}, r1]*((-292*HPL[{1}, r1]^4)/3 -
      8*HPL[{2}, r1]^2 + HPL[{1}, r1]^2*(-24*Pi^2 + 200*HPL[{2}, r1]) -
      24*HPL[{4}, r1] - 72*HPL[{-3, -1}, r1] + 160*HPL[{-3, 1}, r1] +
      16*HPL[{2, -2}, r1] + 160*HPL[{3, -1}, r1] - 224*HPL[{3, 1}, r1] -
      16*HPL[{-2, -1, -1}, r1] + 64*HPL[{-2, -1, 1}, r1] +
      64*HPL[{-2, 1, -1}, r1] - 128*HPL[{-2, 1, 1}, r1] +
      64*HPL[{2, -1, -1}, r1] - 128*HPL[{2, -1, 1}, r1] -
      128*HPL[{2, 1, -1}, r1] + 192*HPL[{2, 1, 1}, r1] +
      HPL[{1}, r1]*(-288*HPL[{3}, r1] + 64*HPL[{-2, -1}, r1] -
        32*HPL[{-2, 1}, r1] - 32*HPL[{2, -1}, r1] + 80*HPL[{2, 1}, r1] +
        24*Zeta[3]))

gHPL[4, {1, 2}, {-1, 1, 1}] =
   HPL[{-3}, r1]*(HPL[{0}, r1]*(4 + 46*R[2, 3, 4] - 60*R[2, 3, 5]) +
      HPL[{1}, r1]*(-6 + 28*R[2, 3, 4] - 44*R[2, 3, 5]) +
      HPL[{-1}, r1]*(30*R[2, 3, 4] - 40*R[2, 3, 5])) +
    HPL[{0}, r1]^3*(HPL[{1}, r1]*(4 + 8*R[2, 3, 4] - 24*R[2, 3, 5]) +
      4*HPL[{-1}, r1]*(-1 + 5*R[2, 3, 4] - 6*R[2, 3, 5])) +
    4*HPL[{0}, r1]^4*(R[2, 3, 4] - R[2, 3, 5]) +
    HPL[{0}, r1]^2*(HPL[{2}, r1]*(4 + 62*R[2, 3, 4] - 84*R[2, 3, 5]) +
      HPL[{1}, r1]^2*(8 + 12*R[2, 3, 4] - 40*R[2, 3, 5]) +
      6*HPL[{-1}, r1]*HPL[{1}, r1]*(3 + 2*R[2, 3, 4] - 10*R[2, 3, 5]) +
      HPL[{-2}, r1]*(-4 - 46*R[2, 3, 4] + 60*R[2, 3, 5]) +
      HPL[{-1}, r1]^2*(19*R[2, 3, 4] - 12*(1 + R[2, 3, 5]))) +
    HPL[{1}, r1]*(HPL[{-2, -1}, r1]*(4 + 8*R[2, 3, 4] - 24*R[2, 3, 5]) +
      16*HPL[{2, 1}, r1]*(1 + 2*R[2, 3, 4] - 6*R[2, 3, 5]) -
      16*HPL[{-2, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) -
      16*HPL[{2, -1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) -
      40*HPL[{3}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) -
      2*(1 + 2*R[2, 3, 4] - 6*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]*(HPL[{-2, -1}, r1]*(28 + 10*R[2, 3, 4] - 56*R[2, 3, 5]) -
      4*HPL[{-2, 1}, r1]*(5 + 6*R[2, 3, 4] - 18*R[2, 3, 5]) -
      4*HPL[{2, -1}, r1]*(5 + 6*R[2, 3, 4] - 18*R[2, 3, 5]) +
      HPL[{-1}, r1]^2*HPL[{1}, r1]*(2 + 4*R[2, 3, 4] - 12*R[2, 3, 5]) +
      (8*HPL[{1}, r1]^3*(1 + 2*R[2, 3, 4] - 6*R[2, 3, 5]))/3 +
      16*HPL[{2, 1}, r1]*(1 + 3*R[2, 3, 4] - 5*R[2, 3, 5]) +
      40*HPL[{1}, r1]*HPL[{2}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) -
      (2*HPL[{-1}, r1]^3*(-8 + 7*R[2, 3, 4] + 2*R[2, 3, 5]))/3 +
      HPL[{-2}, r1]*HPL[{1}, r1]*(6 - 28*R[2, 3, 4] + 44*R[2, 3, 5]) +
      HPL[{3}, r1]*(-4 - 62*R[2, 3, 4] + 84*R[2, 3, 5]) +
      HPL[{-1}, r1]*(HPL[{2}, r1]*(-2 + 52*R[2, 3, 4] - 68*R[2, 3, 5]) +
        8*HPL[{1}, r1]^2*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) +
        HPL[{-2}, r1]*(-30*R[2, 3, 4] + 40*R[2, 3, 5])) +
      8*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) +
    HPL[{-1}, r1]*(16*HPL[{2, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) +
      4*HPL[{-2, -1}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(-4 - 8*R[2, 3, 4] + 24*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(-4 - 8*R[2, 3, 4] + 24*R[2, 3, 5]) +
      HPL[{3}, r1]*(2 - 52*R[2, 3, 4] + 68*R[2, 3, 5]) +
      2*(1 - 5*R[2, 3, 4] + 6*R[2, 3, 5])*Zeta[3])

gHPL[4, {1, 2}, {1, -1, 1}] = 2*HPL[{-1}, r1]^4*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) - (20*HPL[{0}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/
     3 - 32*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    (4*HPL[{0}, r1]^3*HPL[{1}, r1]*(-1 + R[3, 4, 5]*(1 - 32*Rb[2, 3, 4]) +
       29*Rb[2, 3, 4]))/3 + HPL[{-1}, r1]^3*HPL[{0}, r1]*
     (3 - 3*Rb[2, 3, 4] + (R[3, 4, 5]*(-8 + 7*Rb[2, 3, 4]))/3) +
    HPL[{-1}, r1]^2*(2*HPL[{0}, r1]*HPL[{1}, r1]*(1 - 4*R[3, 4, 5])*
       Rb[2, 3, 4] + HPL[{0}, r1]^2*(-13 + R[3, 4, 5]*(29 - 38*Rb[2, 3, 4]) +
        15*Rb[2, 3, 4])) + HPL[{-3}, r1]*(2*HPL[{1}, r1]*(23 - 44*R[3, 4, 5])*
       Rb[2, 3, 4] + 2*HPL[{-1}, r1]*(3 + R[3, 4, 5]*(9 - 28*Rb[2, 3, 4]) +
        Rb[2, 3, 4]) + HPL[{0}, r1]*(-30 + R[3, 4, 5]*
         (38 - 100*Rb[2, 3, 4]) + 62*Rb[2, 3, 4])) +
    HPL[{0}, r1]^2*(2*HPL[{1}, r1]^2*(-2 + R[3, 4, 5]*(2 - 61*Rb[2, 3, 4]) +
        57*Rb[2, 3, 4]) + 2*HPL[{2}, r1]*
       (-15 + R[3, 4, 5]*(19 - 77*Rb[2, 3, 4]) + 58*Rb[2, 3, 4]) +
      HPL[{-2}, r1]*(30 - 62*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-19 + 50*Rb[2, 3, 4]))) + HPL[{0}, r1]*
     (2*HPL[{-2}, r1]*HPL[{1}, r1]*(-23 + 44*R[3, 4, 5])*Rb[2, 3, 4] +
      (8*HPL[{1}, r1]^3*(-1 + R[3, 4, 5]*(1 - 45*Rb[2, 3, 4]) +
         43*Rb[2, 3, 4]))/3 + HPL[{2, 1}, r1]*
       (-40 + R[3, 4, 5]*(56 - 84*Rb[2, 3, 4]) + 52*Rb[2, 3, 4]) +
      2*HPL[{1}, r1]*HPL[{2}, r1]*(-4 + R[3, 4, 5]*(4 - 78*Rb[2, 3, 4]) +
        54*Rb[2, 3, 4]) + 4*HPL[{-2, 1}, r1]*(1 + Rb[2, 3, 4] +
        R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) + 4*HPL[{2, -1}, r1]*
       (1 + Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) -
      2*HPL[{-2, -1}, r1]*(-7 + 5*Rb[2, 3, 4] + R[3, 4, 5]*
         (7 + 8*Rb[2, 3, 4])) + 2*HPL[{3}, r1]*(15 - 58*Rb[2, 3, 4] +
        R[3, 4, 5]*(-19 + 77*Rb[2, 3, 4])) + 28*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*
       Zeta[3]) + HPL[{1}, r1]*(4*HPL[{-2, -1}, r1]*(1 - 4*R[3, 4, 5])*
       Rb[2, 3, 4] + 8*HPL[{-2, 1}, r1]*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      8*HPL[{2, -1}, r1]*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] -
      16*HPL[{2, 1}, r1]*(1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
         (-1 + 5*Rb[2, 3, 4])) + 4*HPL[{3}, r1]*(2 - 27*Rb[2, 3, 4] +
        R[3, 4, 5]*(-2 + 39*Rb[2, 3, 4])) +
      2*(4 - 17*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-2 + 9*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{-1}, r1]*(6*HPL[{0}, r1]^2*HPL[{1}, r1]*(1 - 4*R[3, 4, 5])*
       Rb[2, 3, 4] + 8*HPL[{2, 1}, r1]*(1 - 4*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{-2, 1}, r1]*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      4*HPL[{2, -1}, r1]*(-1 + 4*R[3, 4, 5])*Rb[2, 3, 4] +
      2*HPL[{3}, r1]*(-1 + 4*R[3, 4, 5])*(-4 + 13*Rb[2, 3, 4]) +
      HPL[{-2, -1}, r1]*(2 - 2*(1 + R[3, 4, 5])*Rb[2, 3, 4]) -
      (8*HPL[{0}, r1]^3*(2 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
          (-2 + 11*Rb[2, 3, 4])))/3 + HPL[{0}, r1]*
       (4*HPL[{1}, r1]^2*(1 - 4*R[3, 4, 5])*Rb[2, 3, 4] -
        2*HPL[{2}, r1]*(-1 + 4*R[3, 4, 5])*(-4 + 13*Rb[2, 3, 4]) +
        HPL[{-2}, r1]*(-2*(3 + Rb[2, 3, 4]) + 2*R[3, 4, 5]*
           (-9 + 28*Rb[2, 3, 4]))) + 2*(5 - 7*Rb[2, 3, 4] +
        R[3, 4, 5]*(-5 + 11*Rb[2, 3, 4]))*Zeta[3])

gHPL[4, {1, 2}, {1, 1, 1}] = 8*HPL[{0}, r1]^3*HPL[{1}, r1] +
    32*HPL[{1}, r1]^4 + HPL[{-3}, r1]*(8*HPL[{-1}, r1] + 8*HPL[{0}, r1] +
      12*HPL[{1}, r1]) + HPL[{-1}, r1]^2*(-4*HPL[{0}, r1]^2 -
      4*HPL[{0}, r1]*HPL[{1}, r1]) + HPL[{0}, r1]^2*
     (-8*HPL[{-2}, r1] + 68*HPL[{1}, r1]^2 + 8*HPL[{2}, r1]) +
    HPL[{0}, r1]*(-12*HPL[{-2}, r1]*HPL[{1}, r1] + 96*HPL[{1}, r1]^3 +
      24*HPL[{1}, r1]*HPL[{2}, r1] - 8*HPL[{3}, r1] + 40*HPL[{-2, 1}, r1] +
      40*HPL[{2, -1}, r1] - 72*HPL[{2, 1}, r1]) +
    HPL[{1}, r1]*(-24*HPL[{3}, r1] - 8*HPL[{-2, -1}, r1] +
      32*HPL[{-2, 1}, r1] + 32*HPL[{2, -1}, r1] - 64*HPL[{2, 1}, r1] -
      4*Zeta[3]) + HPL[{-1}, r1]*(-8*HPL[{0}, r1]^3 -
      36*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{0}, r1]*(-8*HPL[{-2}, r1] -
        16*HPL[{1}, r1]^2 + 4*HPL[{2}, r1]) - 4*HPL[{3}, r1] +
      8*HPL[{-2, 1}, r1] + 8*HPL[{2, -1}, r1] - 32*HPL[{2, 1}, r1] +
      4*Zeta[3])

gHPL[4, {2, 0}, {-1, 1, 1}] = HPL[{3, 2}, r1]*(72 - 112*R[2, 3, 4]) +
    HPL[{2, 2, 1}, r1]*(8 - 48*R[2, 3, 4]) +
    (HPL[{-1}, r1]^4*HPL[{0}, r1]*(1 - R[2, 3, 4]))/12 +
    HPL[{3, -1, -1}, r1]*(72 - 170*R[2, 3, 5]) +
    2*HPL[{-4, 1}, r1]*(-8 + 96*R[2, 3, 4] - 153*R[2, 3, 5]) +
    2*HPL[{4, -1}, r1]*(-8 + 96*R[2, 3, 4] - 153*R[2, 3, 5]) +
    HPL[{-3, 1, -1}, r1]*(72 - 138*R[2, 3, 5]) - 2*HPL[{-4, -1}, r1]*
     (9 + 69*R[2, 3, 4] - 137*R[2, 3, 5]) + HPL[{-3, -1, 1}, r1]*
     (72 - 106*R[2, 3, 5]) + HPL[{-2, 1, 1, 1}, r1]*(32 - 96*R[2, 3, 5]) +
    HPL[{2, -1, 1, 1}, r1]*(32 - 96*R[2, 3, 5]) + HPL[{2, 1, -1, 1}, r1]*
     (32 - 96*R[2, 3, 5]) + HPL[{2, 1, 1, -1}, r1]*(32 - 96*R[2, 3, 5]) +
    HPL[{3, -2}, r1]*(32 + 32*R[2, 3, 4] - 86*R[2, 3, 5]) +
    HPL[{2, -2, -1}, r1]*(40 - 16*R[2, 3, 4] - 54*R[2, 3, 5]) +
    HPL[{-2, -1, -1, 1}, r1]*(24 - 52*R[2, 3, 5]) +
    HPL[{-2, -1, 1, -1}, r1]*(24 - 52*R[2, 3, 5]) +
    HPL[{-2, 1, -1, -1}, r1]*(24 - 52*R[2, 3, 5]) +
    HPL[{2, -1, -1, -1}, r1]*(24 - 52*R[2, 3, 5]) -
    (4*HPL[{0}, r1]^4*HPL[{1}, r1]*(5 + 3*R[2, 3, 4] - 16*R[2, 3, 5]))/3 -
    (2*HPL[{0}, r1]^5*(4*R[2, 3, 4] - 5*R[2, 3, 5]))/3 +
    2*HPL[{-3, -1, -1}, r1]*(-4 + 6*R[2, 3, 4] - 5*R[2, 3, 5]) -
    48*HPL[{2, 1, 1, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) +
    4*HPL[{-2, -2, -1}, r1]*(-1 + 3*R[2, 3, 4] - 4*R[2, 3, 5]) +
    8*HPL[{-3, 2}, r1]*(-6 + 8*R[2, 3, 4] - R[2, 3, 5]) -
    8*Pi^2*HPL[{3}, r1]*R[2, 3, 5] + 16*HPL[{-2, -2, 1}, r1]*R[2, 3, 5] -
    16*HPL[{2, -1, -2}, r1]*R[2, 3, 5] + 8*Pi^2*HPL[{2, 1}, r1]*
     (-1 + 2*R[2, 3, 5]) + 2*HPL[{2, 1, -2}, r1]*(6 - 8*R[2, 3, 4] +
      8*R[2, 3, 5]) + 2*HPL[{-2, -1, -1, -1}, r1]*(-7 + 3*R[2, 3, 4] +
      8*R[2, 3, 5]) + HPL[{2, -2, 1}, r1]*(4 + 16*R[2, 3, 5]) +
    HPL[{2, 2, -1}, r1]*(4 + 16*R[2, 3, 5]) - 8*HPL[{3, 1, 1}, r1]*
     (-11 + 8*R[2, 3, 4] + 30*R[2, 3, 5]) - 8*HPL[{5}, r1]*
     (2 + 13*R[2, 3, 4] + 30*R[2, 3, 5]) + HPL[{-2}, r1]^2*HPL[{0}, r1]*
     (-21 - 7*R[2, 3, 4] + 40*R[2, 3, 5]) + HPL[{-3, -2}, r1]*
     (-42 - 14*R[2, 3, 4] + 80*R[2, 3, 5]) + 2*HPL[{-5}, r1]*
     (4 + 52*R[2, 3, 4] + 93*R[2, 3, 5]) - 2*HPL[{-4}, r1]*HPL[{0}, r1]*
     (4 + 52*R[2, 3, 4] + 93*R[2, 3, 5]) + HPL[{-2, -1, 1, 1}, r1]*
     (-40 + 96*R[2, 3, 5]) + HPL[{-2, 1, -1, 1}, r1]*(-40 + 96*R[2, 3, 5]) +
    HPL[{-2, 1, 1, -1}, r1]*(-40 + 96*R[2, 3, 5]) +
    HPL[{2, -1, -1, 1}, r1]*(-40 + 96*R[2, 3, 5]) +
    HPL[{2, -1, 1, -1}, r1]*(-40 + 96*R[2, 3, 5]) +
    HPL[{2, 1, -1, -1}, r1]*(-40 + 96*R[2, 3, 5]) +
    HPL[{-3, 1, 1}, r1]*(-68 + 192*R[2, 3, 5]) + HPL[{3, -1, 1}, r1]*
     (-68 + 192*R[2, 3, 5]) + HPL[{3, 1, -1}, r1]*(-68 + 192*R[2, 3, 5]) +
    HPL[{4, 1}, r1]*(48 - 338*R[2, 3, 4] + 364*R[2, 3, 5]) +
    HPL[{-1}, r1]^3*(HPL[{0}, r1]^2*(R[2, 3, 4] + (2*(-2 + R[2, 3, 5]))/3) +
      (2*HPL[{0}, r1]*HPL[{1}, r1]*R[2, 3, 5])/3) +
    HPL[{0}, r1]^3*((-38*HPL[{1}, r1]^2*(R[2, 3, 4] - 2*R[2, 3, 5]))/3 +
      (4*Pi^2*R[2, 3, 5])/3 + (2*HPL[{2}, r1]*(37 - 97*R[2, 3, 4] +
         72*R[2, 3, 5]))/3) + HPL[{-3}, r1]*
     (HPL[{-2}, r1]*(42 + 14*R[2, 3, 4] - 80*R[2, 3, 5]) +
      8*HPL[{2}, r1]*(6 - 8*R[2, 3, 4] + R[2, 3, 5]) +
      8*HPL[{0}, r1]^2*(3 + R[2, 3, 4] + 9*R[2, 3, 5]) +
      HPL[{-1}, r1]^2*(-16 + 10*R[2, 3, 4] + 17*R[2, 3, 5]) +
      HPL[{0}, r1]*HPL[{1}, r1]*(-12 + 62*R[2, 3, 5]) +
      HPL[{1}, r1]^2*(-34 + 96*R[2, 3, 5]) + HPL[{-1}, r1]*
       (HPL[{0}, r1]*(-4 - 16*R[2, 3, 4] + 74*R[2, 3, 5]) +
        HPL[{1}, r1]*(-44 + 82*R[2, 3, 5]))) +
    HPL[{-1}, r1]^2*(HPL[{3}, r1]*(24 - 16*R[2, 3, 4] - 23*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(4 - 10*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (4 - 10*R[2, 3, 5]) + HPL[{-2, -1}, r1]*(-3 + R[2, 3, 4] +
        4*R[2, 3, 5]) + HPL[{0}, r1]^3*(-6 + 4*R[2, 3, 4] + 9*R[2, 3, 5]) +
      HPL[{2, 1}, r1]*(-4 + 16*R[2, 3, 5]) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (-4 + 17*R[2, 3, 5]) + HPL[{0}, r1]*
       (HPL[{1}, r1]^2*(-2 + 8*R[2, 3, 5]) + HPL[{2}, r1]*
         (-24 + 16*R[2, 3, 4] + 23*R[2, 3, 5])) - 3*(-1 + R[2, 3, 4])*
       Zeta[3]) + HPL[{1}, r1]^2*(HPL[{-2, 1}, r1]*(16 - 48*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(16 - 48*R[2, 3, 5]) + 4*HPL[{3}, r1]*
       (9 + 4*R[2, 3, 4] - 30*R[2, 3, 5]) - 24*HPL[{2, 1}, r1]*
       (1 + R[2, 3, 4] - 4*R[2, 3, 5]) + HPL[{-2, -1}, r1]*
       (-20 + 48*R[2, 3, 5]) + 2*(3 + 4*R[2, 3, 4] - 12*R[2, 3, 5])*
       Zeta[3]) + HPL[{0}, r1]^2*(HPL[{3}, r1]*(-30 + 30*R[2, 3, 4] -
        128*R[2, 3, 5]) - 2*HPL[{2, 1}, r1]*(16 + 61*R[2, 3, 4] -
        86*R[2, 3, 5]) + HPL[{-2, 1}, r1]*(48*R[2, 3, 4] - 84*R[2, 3, 5]) +
      HPL[{2, -1}, r1]*(48*R[2, 3, 4] - 84*R[2, 3, 5]) -
      (4*HPL[{1}, r1]^3*(-5 + 8*R[2, 3, 4] - 6*R[2, 3, 5]))/3 +
      HPL[{-2, -1}, r1]*(42 - 58*R[2, 3, 4] + 56*R[2, 3, 5]) +
      HPL[{1}, r1]*(4*Pi^2*(-1 + 2*R[2, 3, 5]) + HPL[{2}, r1]*
         (8 - 38*R[2, 3, 4] + 84*R[2, 3, 5])) +
      20*(R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3]) +
    HPL[{2}, r1]*(8*HPL[{3}, r1]*(-9 + 14*R[2, 3, 4]) +
      2*(-4 + 3*R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) +
    HPL[{-2}, r1]*(HPL[{0}, r1]*(HPL[{1}, r1]^2*(34 - 96*R[2, 3, 5]) +
        HPL[{2}, r1]*(32 + 32*R[2, 3, 4] - 86*R[2, 3, 5])) +
      HPL[{-1}, r1]*(HPL[{0}, r1]*HPL[{1}, r1]*(44 - 82*R[2, 3, 5]) +
        HPL[{0}, r1]^2*(4 + 16*R[2, 3, 4] - 74*R[2, 3, 5])) +
      HPL[{0}, r1]^2*HPL[{1}, r1]*(12 - 62*R[2, 3, 5]) +
      HPL[{-1}, r1]^2*HPL[{0}, r1]*(16 - 10*R[2, 3, 4] - 17*R[2, 3, 5]) +
      (2*HPL[{0}, r1]^3*(-32 + 40*R[2, 3, 4] - 15*R[2, 3, 5]))/3 +
      4*HPL[{2, 1}, r1]*(-3 + 4*R[2, 3, 4] - 4*R[2, 3, 5]) +
      16*HPL[{2, -1}, r1]*R[2, 3, 5] + HPL[{3}, r1]*(-32 - 32*R[2, 3, 4] +
        86*R[2, 3, 5]) - 2*(-5 + R[2, 3, 4] + 13*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]*(HPL[{2}, r1]^2*(36 - 56*R[2, 3, 4]) +
      HPL[{3, 1}, r1]*(96 + 114*R[2, 3, 4] - 364*R[2, 3, 5]) +
      2*HPL[{-3, -1}, r1]*(-33 + 55*R[2, 3, 4] - 57*R[2, 3, 5]) +
      HPL[{-2, -1, -1}, r1]*(-4 + 24*R[2, 3, 4] - 38*R[2, 3, 5]) -
      4*HPL[{-2, -1, 1}, r1]*(8 + 4*R[2, 3, 4] - 29*R[2, 3, 5]) -
      4*HPL[{-2, 1, -1}, r1]*(8 + 4*R[2, 3, 4] - 29*R[2, 3, 5]) -
      4*HPL[{2, -1, -1}, r1]*(8 + 4*R[2, 3, 4] - 29*R[2, 3, 5]) -
      16*HPL[{2, 1, 1}, r1]*(4 + 5*R[2, 3, 4] - 15*R[2, 3, 5]) +
      16*HPL[{-2, 1, 1}, r1]*(4 + R[2, 3, 4] - 11*R[2, 3, 5]) +
      16*HPL[{2, -1, 1}, r1]*(4 + R[2, 3, 4] - 11*R[2, 3, 5]) +
      16*HPL[{2, 1, -1}, r1]*(4 + R[2, 3, 4] - 11*R[2, 3, 5]) -
      2*HPL[{1}, r1]^4*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) +
      8*Pi^2*HPL[{2}, r1]*R[2, 3, 5] + 8*HPL[{4}, r1]*
       (2 + 13*R[2, 3, 4] + 30*R[2, 3, 5]) + HPL[{2, -2}, r1]*
       (-80 + 32*R[2, 3, 4] + 78*R[2, 3, 5]) + HPL[{-3, 1}, r1]*
       (-80 - 64*R[2, 3, 4] + 290*R[2, 3, 5]) + HPL[{3, -1}, r1]*
       (-80 - 64*R[2, 3, 4] + 290*R[2, 3, 5]) + HPL[{1}, r1]^2*
       (-4*HPL[{2}, r1]*(9 + 4*R[2, 3, 4] - 30*R[2, 3, 5]) +
        4*Pi^2*(-1 + 2*R[2, 3, 5])) + HPL[{1}, r1]*
       (HPL[{3}, r1]*(-8 + 38*R[2, 3, 4] - 84*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(8 - 16*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (8 - 16*R[2, 3, 5]) + 8*HPL[{2, 1}, r1]*(5 - 8*R[2, 3, 4] +
          6*R[2, 3, 5]) + HPL[{-2, -1}, r1]*(-32 + 50*R[2, 3, 5]) +
        4*(-1 + 7*R[2, 3, 4] - 11*R[2, 3, 5])*Zeta[3])) +
    HPL[{-1}, r1]*((4*HPL[{0}, r1]^3*HPL[{1}, r1]*(-10 + R[2, 3, 4] +
         22*R[2, 3, 5]))/3 - (4*HPL[{0}, r1]^4*(7*R[2, 3, 4] -
         4*(1 + R[2, 3, 5])))/3 + HPL[{0}, r1]^2*
       (HPL[{1}, r1]^2*(-18 + 4*R[2, 3, 4] + 40*R[2, 3, 5]) +
        HPL[{2}, r1]*(-6 - 26*R[2, 3, 4] + 96*R[2, 3, 5])) +
      HPL[{1}, r1]*(HPL[{3}, r1]*(60 - 8*R[2, 3, 4] - 112*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(24 - 64*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (24 - 64*R[2, 3, 5]) + 16*HPL[{2, 1}, r1]*(-3 + R[2, 3, 4] +
          6*R[2, 3, 5]) + 4*HPL[{-2, -1}, r1]*(-4 + 9*R[2, 3, 5]) -
        2*(-4 + 4*R[2, 3, 4] + 5*R[2, 3, 5])*Zeta[3]) +
      HPL[{0}, r1]*(HPL[{3}, r1]*(6 + 26*R[2, 3, 4] - 96*R[2, 3, 5]) +
        HPL[{-2, 1}, r1]*(8 - 44*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (8 - 44*R[2, 3, 5]) - 2*HPL[{-2, -1}, r1]*(4 + R[2, 3, 4] -
          20*R[2, 3, 5]) + (8*HPL[{1}, r1]^3*(-3 + R[2, 3, 4] +
           6*R[2, 3, 5]))/3 + 4*HPL[{2, 1}, r1]*(-9 + 6*R[2, 3, 4] +
          20*R[2, 3, 5]) + HPL[{1}, r1]*HPL[{2}, r1]*(-60 + 8*R[2, 3, 4] +
          112*R[2, 3, 5]) - 2*(-8 + 7*R[2, 3, 4] + 5*R[2, 3, 5])*Zeta[3])) -
    2*R[2, 3, 5]*(4*Pi^2*Zeta[3] + 41*Zeta[5])

gHPL[4, {2, 0}, {1, -1, 1}] = HPL[{2, -2, -1}, r1]*(8 - 4*R[3, 4, 5]) -
    40*HPL[{-3, 1, -1}, r1]*(-1 + R[3, 4, 5]) + 8*HPL[{2, 1, -2}, r1]*
     (3 + R[3, 4, 5]*(1 - 4*Rb[2, 3, 4])) + HPL[{-1}, r1]^3*
     (HPL[{0}, r1]^2*(2 - (22*R[3, 4, 5]*(-2 + Rb[2, 3, 4]))/3 -
        2*Rb[2, 3, 4]) + (8*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
        (-1 + Rb[2, 3, 4]))/3 - (4*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3) +
    HPL[{-2, -2, -1}, r1]*(6 + R[3, 4, 5]*(86 - 76*Rb[2, 3, 4]) -
      20*Rb[2, 3, 4]) + 32*HPL[{-2, -2, 1}, r1]*(-1 + R[3, 4, 5])*
     (-1 + Rb[2, 3, 4]) - 32*HPL[{2, -1, -2}, r1]*(-1 + R[3, 4, 5])*
     (-1 + Rb[2, 3, 4]) - (8*HPL[{-1}, r1]^5*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/
     5 + 2*Pi^2*HPL[{-2, -1}, r1]*(-1 + 5*R[3, 4, 5])*(-1 + Rb[2, 3, 4]) +
    (32*Pi^2*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 +
    (128*HPL[{1}, r1]^5*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 -
    16*HPL[{-3, 1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    16*HPL[{3, -1, 1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    16*HPL[{3, 1, -1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    (2*HPL[{0}, r1]^5*(-14 + 15*R[3, 4, 5])*Rb[2, 3, 4])/3 -
    16*HPL[{2, -2, 1}, r1]*(-1 + R[3, 4, 5])*(1 + Rb[2, 3, 4]) -
    16*HPL[{2, 2, -1}, r1]*(-1 + R[3, 4, 5])*(1 + Rb[2, 3, 4]) -
    2*Pi^2*HPL[{3}, r1]*(-1 + R[3, 4, 5])*(-2 + 3*Rb[2, 3, 4]) +
    8*Pi^2*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]) +
    48*HPL[{2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]) -
    4*Pi^2*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) -
    4*Pi^2*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
    8*HPL[{-3, -1, 1}, r1]*(-1 + R[3, 4, 5])*(-13 + 8*Rb[2, 3, 4]) -
    8*HPL[{-2, -1, -1, 1}, r1]*(-1 + R[3, 4, 5])*(-5 + 8*Rb[2, 3, 4]) -
    8*HPL[{-2, -1, 1, -1}, r1]*(-1 + R[3, 4, 5])*(-5 + 8*Rb[2, 3, 4]) -
    8*HPL[{-2, 1, -1, -1}, r1]*(-1 + R[3, 4, 5])*(-5 + 8*Rb[2, 3, 4]) -
    8*HPL[{2, -1, -1, -1}, r1]*(-1 + R[3, 4, 5])*(-5 + 8*Rb[2, 3, 4]) -
    8*HPL[{3, -1, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 8*Rb[2, 3, 4]) +
    8*HPL[{-2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-3 + 8*Rb[2, 3, 4]) +
    8*HPL[{-2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*(-3 + 8*Rb[2, 3, 4]) +
    8*HPL[{-2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 8*Rb[2, 3, 4]) +
    8*HPL[{2, -1, -1, 1}, r1]*(-1 + R[3, 4, 5])*(-3 + 8*Rb[2, 3, 4]) +
    8*HPL[{2, -1, 1, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 8*Rb[2, 3, 4]) +
    8*HPL[{2, 1, -1, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 8*Rb[2, 3, 4]) -
    8*HPL[{-2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-7 + 12*Rb[2, 3, 4]) -
    8*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5])*(-7 + 12*Rb[2, 3, 4]) -
    8*HPL[{2, 1, -1, 1}, r1]*(-1 + R[3, 4, 5])*(-7 + 12*Rb[2, 3, 4]) -
    8*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5])*(-7 + 12*Rb[2, 3, 4]) +
    HPL[{3, 2}, r1]*(-28 + R[3, 4, 5]*(20 - 40*Rb[2, 3, 4]) +
      80*Rb[2, 3, 4]) + 2*HPL[{-4}, r1]*HPL[{0}, r1]*
     (-72 + R[3, 4, 5]*(84 - 5*Rb[2, 3, 4]) + 84*Rb[2, 3, 4]) +
    2*HPL[{5}, r1]*(-72 + R[3, 4, 5]*(80 - 44*Rb[2, 3, 4]) +
      96*Rb[2, 3, 4]) + HPL[{-4, 1}, r1]*
     (-44 + R[3, 4, 5]*(86 - 440*Rb[2, 3, 4]) + 200*Rb[2, 3, 4]) +
    HPL[{4, -1}, r1]*(-44 + R[3, 4, 5]*(86 - 440*Rb[2, 3, 4]) +
      200*Rb[2, 3, 4]) - 16*HPL[{2, 2, 1}, r1]*(3*Rb[2, 3, 4] +
      R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])) - 4*HPL[{3, 1, 1}, r1]*
     (2 + 21*Rb[2, 3, 4] + 9*R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])) +
    HPL[{3, -2}, r1]*(40 - 4*R[3, 4, 5]*(19 + 4*Rb[2, 3, 4])) +
    2*HPL[{-5}, r1]*(72 - 84*Rb[2, 3, 4] + R[3, 4, 5]*
       (-84 + 5*Rb[2, 3, 4])) + HPL[{-3, -1, -1}, r1]*
     (46 - 82*Rb[2, 3, 4] - 24*R[3, 4, 5]*(-7 + 6*Rb[2, 3, 4])) +
    (HPL[{-1}, r1]^4*HPL[{0}, r1]*(1 - Rb[2, 3, 4] +
       R[3, 4, 5]*(-25 + 8*Rb[2, 3, 4])))/12 + HPL[{-3, 2}, r1]*
     (28 - 40*Rb[2, 3, 4] - 2*R[3, 4, 5]*(7 + 20*Rb[2, 3, 4])) +
    2*HPL[{-2, -1, -1, -1}, r1]*(9 - 9*Rb[2, 3, 4] +
      R[3, 4, 5]*(-25 + 24*Rb[2, 3, 4])) + HPL[{-2}, r1]^2*HPL[{0}, r1]*
     (-3*(3 + 5*Rb[2, 3, 4]) + R[3, 4, 5]*(28 + 57*Rb[2, 3, 4])) +
    HPL[{-3, -2}, r1]*(-6*(3 + 5*Rb[2, 3, 4]) +
      2*R[3, 4, 5]*(28 + 57*Rb[2, 3, 4])) + 4*HPL[{4, 1}, r1]*
     (9 - 31*Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 61*Rb[2, 3, 4])) +
    (4*HPL[{0}, r1]^4*HPL[{1}, r1]*(6 - 64*Rb[2, 3, 4] +
       R[3, 4, 5]*(-6 + 65*Rb[2, 3, 4])))/3 + HPL[{-4, -1}, r1]*
     (60 - 222*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-71 + 346*Rb[2, 3, 4])) +
    HPL[{-3}, r1]*(-8*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
      4*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(-1 + 22*Rb[2, 3, 4]) -
      4*Pi^2*(-1 + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
      HPL[{2}, r1]*(-28 + 40*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (7 + 20*Rb[2, 3, 4])) + HPL[{-1}, r1]*
       (-4*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(-13 + 10*Rb[2, 3, 4]) +
        HPL[{0}, r1]*(-34 + R[3, 4, 5]*(106 - 66*Rb[2, 3, 4]) +
          28*Rb[2, 3, 4])) + HPL[{0}, r1]^2*(74 - 50*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(40 + 31*Rb[2, 3, 4])) + HPL[{-1}, r1]^2*
       (-1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-22 + 48*Rb[2, 3, 4])) +
      HPL[{-2}, r1]*(18 + 30*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (28 + 57*Rb[2, 3, 4]))) + HPL[{0}, r1]^3*
     ((4*Pi^2*(-3 + 4*R[3, 4, 5])*Rb[2, 3, 4])/3 -
      (2*HPL[{2}, r1]*(15*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
          (7 + 38*Rb[2, 3, 4])))/3 +
      (4*HPL[{1}, r1]^2*(9 - 130*Rb[2, 3, 4] + R[3, 4, 5]*
          (-9 + 133*Rb[2, 3, 4])))/3) + HPL[{0}, r1]^2*
     (HPL[{3}, r1]*(-58 + R[3, 4, 5]*(58 - 4*Rb[2, 3, 4]) + 74*Rb[2, 3, 4]) +
      2*HPL[{-2, 1}, r1]*(-32 + R[3, 4, 5]*(30 - 88*Rb[2, 3, 4]) +
        88*Rb[2, 3, 4]) + 2*HPL[{2, -1}, r1]*
       (-32 + R[3, 4, 5]*(30 - 88*Rb[2, 3, 4]) + 88*Rb[2, 3, 4]) +
      4*HPL[{2, 1}, r1]*(15 - 57*Rb[2, 3, 4] + R[3, 4, 5]*
         (-9 + 37*Rb[2, 3, 4])) + 2*HPL[{-2, -1}, r1]*(-5 + 6*Rb[2, 3, 4] +
        R[3, 4, 5]*(-17 + 58*Rb[2, 3, 4])) +
      (2*HPL[{1}, r1]^3*(6 - 277*Rb[2, 3, 4] + R[3, 4, 5]*
          (-6 + 281*Rb[2, 3, 4])))/3 + HPL[{1}, r1]*
       (2*Pi^2*(-1 + R[3, 4, 5])*(-2 + 13*Rb[2, 3, 4]) -
        4*HPL[{2}, r1]*(4 - 9*Rb[2, 3, 4] + R[3, 4, 5]*
           (-4 + 7*Rb[2, 3, 4]))) + 20*(3 - 4*R[3, 4, 5])*Rb[2, 3, 4]*
       Zeta[3]) + HPL[{-2}, r1]*(32*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + Rb[2, 3, 4]) + HPL[{-1}, r1]^2*HPL[{0}, r1]*
       (1 + R[3, 4, 5]*(22 - 48*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) +
      4*HPL[{0}, r1]^2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(-1 + 22*Rb[2, 3, 4]) +
      8*HPL[{2, 1}, r1]*(-3 + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) +
      HPL[{3}, r1]*(-40 + 4*R[3, 4, 5]*(19 + 4*Rb[2, 3, 4])) +
      HPL[{0}, r1]^3*(-26 - 6*Rb[2, 3, 4] +
        (4*R[3, 4, 5]*(18 + 49*Rb[2, 3, 4]))/3) +
      HPL[{0}, r1]*(8*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
        4*Pi^2*(-1 + R[3, 4, 5]*(1 + 2*Rb[2, 3, 4])) +
        HPL[{2}, r1]*(40 - 4*R[3, 4, 5]*(19 + 4*Rb[2, 3, 4]))) +
      HPL[{-1}, r1]*(4*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
         (-13 + 10*Rb[2, 3, 4]) + HPL[{0}, r1]^2*(34 - 28*Rb[2, 3, 4] +
          2*R[3, 4, 5]*(-53 + 33*Rb[2, 3, 4]))) +
      4*(1 + R[3, 4, 5]*(2 - 29*Rb[2, 3, 4]) + 7*Rb[2, 3, 4])*Zeta[3]) +
    HPL[{1}, r1]^2*(-2*HPL[{3}, r1]*(-1 + R[3, 4, 5])*(-2 + 3*Rb[2, 3, 4]) +
      24*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]) +
      4*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 8*Rb[2, 3, 4]) -
      4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*(-7 + 12*Rb[2, 3, 4]) -
      4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*(-7 + 12*Rb[2, 3, 4]) -
      2*(-1 + R[3, 4, 5])*(-2 + 33*Rb[2, 3, 4])*Zeta[3]) +
    HPL[{-1}, r1]^2*(HPL[{0}, r1]^3*(9 + R[3, 4, 5]*(38/3 - 32*Rb[2, 3, 4]) -
        13*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*(5 - R[3, 4, 5] -
        5*Rb[2, 3, 4]) - 4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-3 + 4*Rb[2, 3, 4]) - 4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-3 + 4*Rb[2, 3, 4]) + 4*HPL[{0}, r1]^2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-7 + 8*Rb[2, 3, 4]) + 4*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-7 + 8*Rb[2, 3, 4]) + HPL[{3}, r1]*
       (R[3, 4, 5]*(20 - 40*Rb[2, 3, 4]) + 8*Rb[2, 3, 4]) +
      HPL[{0}, r1]*(2*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*(-7 + 8*Rb[2, 3, 4]) +
        HPL[{2}, r1]*(-8*Rb[2, 3, 4] + 20*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) -
        Pi^2*(-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 7*Rb[2, 3, 4]))) +
      2*(-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 12*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{2}, r1]*(4*HPL[{3}, r1]*(7 - 20*Rb[2, 3, 4] +
        5*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) +
      2*(-8*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 36*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{0}, r1]*(HPL[{2, 1, 1}, r1]*(8 + R[3, 4, 5]*(24 - 36*Rb[2, 3, 4]) -
        60*Rb[2, 3, 4]) + 2*Pi^2*HPL[{2}, r1]*(-1 + R[3, 4, 5])*
       (-2 + 3*Rb[2, 3, 4]) + 2*HPL[{2}, r1]^2*
       (-7 + R[3, 4, 5]*(5 - 10*Rb[2, 3, 4]) + 20*Rb[2, 3, 4]) +
      HPL[{-2, -1, -1}, r1]*(-28 + R[3, 4, 5]*(90 - 84*Rb[2, 3, 4]) +
        22*Rb[2, 3, 4]) + 2*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*
       (-1 + 51*Rb[2, 3, 4]) + HPL[{-3, -1}, r1]*
       (-96 + R[3, 4, 5]*(254 - 464*Rb[2, 3, 4]) + 162*Rb[2, 3, 4]) +
      8*HPL[{-2, 1, 1}, r1]*(1 + 2*Rb[2, 3, 4] + R[3, 4, 5]*
         (-5 + 2*Rb[2, 3, 4])) + 8*HPL[{2, -1, 1}, r1]*
       (1 + 2*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 2*Rb[2, 3, 4])) +
      8*HPL[{2, 1, -1}, r1]*(1 + 2*Rb[2, 3, 4] + R[3, 4, 5]*
         (-5 + 2*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
       (2*HPL[{2}, r1]*(-1 + R[3, 4, 5])*(-2 + 3*Rb[2, 3, 4]) +
        4*Pi^2*(-1 + R[3, 4, 5])*(-1 + 7*Rb[2, 3, 4])) +
      8*HPL[{4}, r1]*(18 - 24*Rb[2, 3, 4] + R[3, 4, 5]*
         (-20 + 11*Rb[2, 3, 4])) - 2*HPL[{2, -2}, r1]*(6 + 20*Rb[2, 3, 4] +
        R[3, 4, 5]*(-31 + 12*Rb[2, 3, 4])) + 4*HPL[{-2, -1, 1}, r1]*
       (8 - 16*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 16*Rb[2, 3, 4])) +
      4*HPL[{-2, 1, -1}, r1]*(8 - 16*Rb[2, 3, 4] +
        R[3, 4, 5]*(-7 + 16*Rb[2, 3, 4])) + 4*HPL[{2, -1, -1}, r1]*
       (8 - 16*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 16*Rb[2, 3, 4])) +
      HPL[{-3, 1}, r1]*(100 - 280*Rb[2, 3, 4] + 6*R[3, 4, 5]*
         (-19 + 60*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*(100 - 280*Rb[2, 3, 4] +
        6*R[3, 4, 5]*(-19 + 60*Rb[2, 3, 4])) - 4*HPL[{3, 1}, r1]*
       (23 - 71*Rb[2, 3, 4] + R[3, 4, 5]*(-25 + 81*Rb[2, 3, 4])) +
      HPL[{1}, r1]*(-16*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*
         (-5 + 3*Rb[2, 3, 4]) - 16*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
         (-1 + 4*Rb[2, 3, 4]) - 16*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
         (-1 + 4*Rb[2, 3, 4]) + 4*HPL[{3}, r1]*(4 - 9*Rb[2, 3, 4] +
          R[3, 4, 5]*(-4 + 7*Rb[2, 3, 4])) + 4*HPL[{2, 1}, r1]*
         (6 - 21*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 25*Rb[2, 3, 4])) +
        4*(-3 + R[3, 4, 5]*(3 - 44*Rb[2, 3, 4]) + 42*Rb[2, 3, 4])*Zeta[3])) +
    HPL[{-1}, r1]*(HPL[{0}, r1]^4*(20 - 36*Rb[2, 3, 4] +
        (4*R[3, 4, 5]*(-16 + 25*Rb[2, 3, 4]))/3) +
      (4*HPL[{0}, r1]^3*HPL[{1}, r1]*(43 - 70*Rb[2, 3, 4] +
         R[3, 4, 5]*(-43 + 71*Rb[2, 3, 4])))/3 + HPL[{0}, r1]^2*
       (HPL[{2}, r1]*(-70 + 54*Rb[2, 3, 4] - 40*R[3, 4, 5]*
           (-3 + 2*Rb[2, 3, 4])) + 4*Pi^2*(2 - 3*Rb[2, 3, 4] +
          R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])) + 4*HPL[{1}, r1]^2*
         (7 - 12*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 13*Rb[2, 3, 4]))) +
      HPL[{1}, r1]*(8*HPL[{3}, r1]*(5 + R[3, 4, 5]*(-5 + Rb[2, 3, 4]) -
          2*Rb[2, 3, 4]) + 16*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*
         (-2 + 3*Rb[2, 3, 4]) - 8*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
         (-5 + 8*Rb[2, 3, 4]) - 8*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
         (-5 + 8*Rb[2, 3, 4]) + 8*HPL[{2, 1}, r1]*(9 - 14*Rb[2, 3, 4] +
          R[3, 4, 5]*(-9 + 16*Rb[2, 3, 4])) +
        4*(-13 + R[3, 4, 5]*(13 - 18*Rb[2, 3, 4]) + 16*Rb[2, 3, 4])*
         Zeta[3]) + HPL[{0}, r1]*(HPL[{-2, 1}, r1]*
         (-56 + R[3, 4, 5]*(64 - 96*Rb[2, 3, 4]) + 80*Rb[2, 3, 4]) +
        HPL[{2, -1}, r1]*(-56 + R[3, 4, 5]*(64 - 96*Rb[2, 3, 4]) +
          80*Rb[2, 3, 4]) + HPL[{3}, r1]*(70 - 54*Rb[2, 3, 4] +
          40*R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (-8*HPL[{2}, r1]*(5 + R[3, 4, 5]*(-5 + Rb[2, 3, 4]) -
            2*Rb[2, 3, 4]) + 4*Pi^2*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4])) +
        4*HPL[{-2, -1}, r1]*(2 - 5*Rb[2, 3, 4] + 8*R[3, 4, 5]*
           (-4 + 5*Rb[2, 3, 4])) + 8*HPL[{2, 1}, r1]*(9 - 16*Rb[2, 3, 4] +
          3*R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) +
        (4*HPL[{1}, r1]^3*(9 - 14*Rb[2, 3, 4] + R[3, 4, 5]*
            (-9 + 16*Rb[2, 3, 4])))/3 + 2*(5*(-3 + 5*Rb[2, 3, 4]) -
          3*R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4]))*Zeta[3])) +
    2*Rb[2, 3, 4]*(Pi^2*(Zeta[3] - 5*R[3, 4, 5]*Zeta[3]) +
      (10 - 51*R[3, 4, 5])*Zeta[5])

gHPL[4, {2, 0}, {1, 1, 1}] = -128*HPL[{-5}, r1] +
    128*HPL[{-4}, r1]*HPL[{0}, r1] - 14*HPL[{-2}, r1]^2*HPL[{0}, r1] -
    (32*HPL[{0}, r1]^4*HPL[{1}, r1])/3 - (32*Pi^2*HPL[{1}, r1]^3)/3 -
    (128*HPL[{1}, r1]^5)/5 + HPL[{-3}, r1]*(28*HPL[{-2}, r1] +
      4*HPL[{-1}, r1]^2 - 24*HPL[{0}, r1]^2 + 148*HPL[{0}, r1]*HPL[{1}, r1] +
      82*HPL[{1}, r1]^2 + HPL[{-1}, r1]*(44*HPL[{0}, r1] + 68*HPL[{1}, r1]) -
      12*HPL[{2}, r1]) + HPL[{0}, r1]^3*(-88*HPL[{1}, r1]^2 +
      (64*HPL[{2}, r1])/3) + 4*Pi^2*HPL[{3}, r1] + 160*HPL[{5}, r1] -
    120*HPL[{-4, -1}, r1] + 20*HPL[{-4, 1}, r1] - 28*HPL[{-3, -2}, r1] +
    12*HPL[{-3, 2}, r1] + HPL[{-1}, r1]^2*(4*HPL[{0}, r1]^3 +
      4*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{0}, r1]*(2*HPL[{1}, r1]^2 +
        8*HPL[{2}, r1]) - 8*HPL[{3}, r1] - 4*HPL[{-2, 1}, r1] -
      4*HPL[{2, -1}, r1] + 4*HPL[{2, 1}, r1]) +
    HPL[{0}, r1]^2*(-140*HPL[{1}, r1]^3 + HPL[{1}, r1]*
       (-4*Pi^2 + 168*HPL[{2}, r1]) + 32*HPL[{3}, r1] +
      16*HPL[{-2, -1}, r1] - 8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] +
      64*HPL[{2, 1}, r1]) - 8*HPL[{3, -2}, r1] + 56*HPL[{3, 2}, r1] +
    20*HPL[{4, -1}, r1] + 192*HPL[{4, 1}, r1] - 16*HPL[{-3, -1, -1}, r1] -
    56*HPL[{-3, -1, 1}, r1] - 56*HPL[{-3, 1, -1}, r1] +
    164*HPL[{-3, 1, 1}, r1] - 4*HPL[{-2, -2, -1}, r1] -
    24*HPL[{2, -2, -1}, r1] + 28*HPL[{2, -2, 1}, r1] +
    12*HPL[{2, 1, -2}, r1] + 28*HPL[{2, 2, -1}, r1] - 48*HPL[{2, 2, 1}, r1] -
    56*HPL[{3, -1, -1}, r1] + 164*HPL[{3, -1, 1}, r1] +
    164*HPL[{3, 1, -1}, r1] - 328*HPL[{3, 1, 1}, r1] -
    24*HPL[{-2, -1, -1, 1}, r1] - 24*HPL[{-2, -1, 1, -1}, r1] +
    72*HPL[{-2, -1, 1, 1}, r1] - 24*HPL[{-2, 1, -1, -1}, r1] +
    72*HPL[{-2, 1, -1, 1}, r1] + 72*HPL[{-2, 1, 1, -1}, r1] -
    128*HPL[{-2, 1, 1, 1}, r1] - 24*HPL[{2, -1, -1, -1}, r1] +
    72*HPL[{2, -1, -1, 1}, r1] + 72*HPL[{2, -1, 1, -1}, r1] -
    128*HPL[{2, -1, 1, 1}, r1] + 72*HPL[{2, 1, -1, -1}, r1] -
    128*HPL[{2, 1, -1, 1}, r1] - 128*HPL[{2, 1, 1, -1}, r1] +
    192*HPL[{2, 1, 1, 1}, r1] + HPL[{-1}, r1]*(8*HPL[{0}, r1]^4 +
      36*HPL[{0}, r1]^3*HPL[{1}, r1] + HPL[{0}, r1]^2*
       (34*HPL[{1}, r1]^2 + 64*HPL[{2}, r1]) + HPL[{1}, r1]*
       (-92*HPL[{3}, r1] + 16*HPL[{-2, -1}, r1] - 40*HPL[{-2, 1}, r1] -
        40*HPL[{2, -1}, r1] + 64*HPL[{2, 1}, r1]) +
      HPL[{0}, r1]*((32*HPL[{1}, r1]^3)/3 + 92*HPL[{1}, r1]*HPL[{2}, r1] -
        64*HPL[{3}, r1] + 16*HPL[{-2, -1}, r1] - 16*HPL[{-2, 1}, r1] -
        16*HPL[{2, -1}, r1] + 36*HPL[{2, 1}, r1] - 4*Zeta[3])) +
    HPL[{2}, r1]*(-56*HPL[{3}, r1] - 36*Zeta[3]) +
    HPL[{1}, r1]^2*(-116*HPL[{3}, r1] + 36*HPL[{-2, -1}, r1] -
      64*HPL[{-2, 1}, r1] - 64*HPL[{2, -1}, r1] + 96*HPL[{2, 1}, r1] +
      26*Zeta[3]) + HPL[{-2}, r1]*(-4*HPL[{-1}, r1]^2*HPL[{0}, r1] -
      (56*HPL[{0}, r1]^3)/3 - 148*HPL[{0}, r1]^2*HPL[{1}, r1] +
      HPL[{-1}, r1]*(-44*HPL[{0}, r1]^2 - 68*HPL[{0}, r1]*HPL[{1}, r1]) +
      HPL[{0}, r1]*(-82*HPL[{1}, r1]^2 - 8*HPL[{2}, r1]) + 8*HPL[{3}, r1] -
      12*HPL[{2, 1}, r1] + 28*Zeta[3]) + HPL[{0}, r1]*
     (-88*HPL[{1}, r1]^4 - 4*Pi^2*HPL[{2}, r1] + 28*HPL[{2}, r1]^2 +
      HPL[{1}, r1]^2*(-16*Pi^2 + 116*HPL[{2}, r1]) - 160*HPL[{4}, r1] +
      64*HPL[{-3, -1}, r1] + 4*HPL[{-3, 1}, r1] + 20*HPL[{2, -2}, r1] +
      4*HPL[{3, -1}, r1] - 80*HPL[{3, 1}, r1] + 4*HPL[{-2, -1, -1}, r1] +
      32*HPL[{-2, -1, 1}, r1] + 32*HPL[{-2, 1, -1}, r1] -
      120*HPL[{-2, 1, 1}, r1] + 32*HPL[{2, -1, -1}, r1] -
      120*HPL[{2, -1, 1}, r1] - 120*HPL[{2, 1, -1}, r1] +
      184*HPL[{2, 1, 1}, r1] + HPL[{1}, r1]*(-168*HPL[{3}, r1] +
        80*HPL[{-2, -1}, r1] - 88*HPL[{-2, 1}, r1] - 88*HPL[{2, -1}, r1] +
        184*HPL[{2, 1}, r1] + 28*Zeta[3]))

gHPL[4, {2, 1}, {-1, 1, 1}] =
   HPL[{-1}, r1]^2*(HPL[{0}, r1]^2*(2*R[2, 3, 4] - 9*R[2, 3, 5]) +
      HPL[{0}, r1]*HPL[{1}, r1]*(4 - 8*R[2, 3, 5])) +
    HPL[{0}, r1]^2*(HPL[{2}, r1]*(38*R[2, 3, 4] - 68*R[2, 3, 5]) +
      4*HPL[{1}, r1]^2*(3 + R[2, 3, 4] - 8*R[2, 3, 5])) +
    (4*HPL[{0}, r1]^3*HPL[{1}, r1]*(6 + R[2, 3, 4] - 14*R[2, 3, 5]))/3 +
    (HPL[{-1}, r1]^3*HPL[{0}, r1]*(2 - R[2, 3, 4] - 2*R[2, 3, 5]))/3 +
    (8*HPL[{0}, r1]^4*(R[2, 3, 4] - R[2, 3, 5]))/3 +
    HPL[{-3}, r1]*(HPL[{1}, r1]*(28 - 56*R[2, 3, 5]) +
      HPL[{0}, r1]*(8*R[2, 3, 4] - 38*R[2, 3, 5]) +
      2*HPL[{-1}, r1]*(-8 + 8*R[2, 3, 4] + 3*R[2, 3, 5])) +
    HPL[{-2}, r1]*(HPL[{0}, r1]^2*(-8*R[2, 3, 4] + 38*R[2, 3, 5]) +
      HPL[{0}, r1]*HPL[{1}, r1]*(-28 + 56*R[2, 3, 5])) +
    HPL[{1}, r1]*(HPL[{-2, -1}, r1]*(8 - 16*R[2, 3, 5]) -
      8*HPL[{3}, r1]*(5 + R[2, 3, 4] - 12*R[2, 3, 5]) +
      16*HPL[{2, 1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(-16 + 32*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (-16 + 32*R[2, 3, 5]) - 4*(1 + 2*R[2, 3, 4] - 6*R[2, 3, 5])*Zeta[3]) +
    HPL[{0}, r1]*(-16*HPL[{-2, 1}, r1]*(-1 + R[2, 3, 4]) -
      16*HPL[{2, -1}, r1]*(-1 + R[2, 3, 4]) + 8*HPL[{1}, r1]*HPL[{2}, r1]*
       (5 + R[2, 3, 4] - 12*R[2, 3, 5]) + 8*HPL[{2, 1}, r1]*
       (-2 + 7*R[2, 3, 4] - 8*R[2, 3, 5]) +
      (8*HPL[{1}, r1]^3*(2 + R[2, 3, 4] - 6*R[2, 3, 5]))/3 +
      2*HPL[{-2, -1}, r1]*(-8 + 2*R[2, 3, 4] + 7*R[2, 3, 5]) +
      HPL[{3}, r1]*(-38*R[2, 3, 4] + 68*R[2, 3, 5]) +
      20*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) +
    HPL[{-1}, r1]*(HPL[{0}, r1]*(HPL[{1}, r1]^2*(8 - 16*R[2, 3, 5]) +
        4*HPL[{2}, r1]*(-7 + 8*R[2, 3, 4] - 2*R[2, 3, 5])) +
      HPL[{2, 1}, r1]*(16 - 32*R[2, 3, 5]) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (12 - 24*R[2, 3, 5]) + (4*HPL[{0}, r1]^3*(-6 + 9*R[2, 3, 4] -
         4*R[2, 3, 5]))/3 - 2*HPL[{-2, -1}, r1]*(-2 + R[2, 3, 4] +
        2*R[2, 3, 5]) - 2*HPL[{-2}, r1]*HPL[{0}, r1]*(-8 + 8*R[2, 3, 4] +
        3*R[2, 3, 5]) + HPL[{3}, r1]*(28 - 32*R[2, 3, 4] + 8*R[2, 3, 5]) +
      HPL[{-2, 1}, r1]*(-8 + 16*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (-8 + 16*R[2, 3, 5]) + 2*(2 - 3*R[2, 3, 4] + 5*R[2, 3, 5])*Zeta[3])

gHPL[4, {2, 1}, {1, -1, 1}] = 2*HPL[{-1}, r1]^4*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) - (20*HPL[{0}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/
     3 - 32*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] +
    (HPL[{-1}, r1]^3*HPL[{0}, r1]*(-1 + Rb[2, 3, 4] +
       R[3, 4, 5]*(2 + 7*Rb[2, 3, 4])))/3 + HPL[{-1}, r1]^2*
     (-2*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
      HPL[{0}, r1]^2*(-7 + R[3, 4, 5]*(23 - 38*Rb[2, 3, 4]) +
        9*Rb[2, 3, 4])) - (4*HPL[{0}, r1]^3*HPL[{1}, r1]*
      (3 - 31*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 32*Rb[2, 3, 4])))/3 +
    HPL[{-3}, r1]*(HPL[{-1}, r1]*(-30 + R[3, 4, 5]*(54 - 56*Rb[2, 3, 4]) +
        38*Rb[2, 3, 4]) - 2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-21 + 44*Rb[2, 3, 4]) + HPL[{0}, r1]*
       (-30 + R[3, 4, 5]*(38 - 100*Rb[2, 3, 4]) + 62*Rb[2, 3, 4])) +
    HPL[{0}, r1]^2*(2*HPL[{2}, r1]*(-15 + R[3, 4, 5]*(19 - 77*Rb[2, 3, 4]) +
        58*Rb[2, 3, 4]) + 2*HPL[{1}, r1]^2*
       (-4 + R[3, 4, 5]*(4 - 61*Rb[2, 3, 4]) + 59*Rb[2, 3, 4]) +
      HPL[{-2}, r1]*(30 - 62*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-19 + 50*Rb[2, 3, 4]))) + HPL[{0}, r1]*
     (HPL[{-2, -1}, r1]*(-26 + R[3, 4, 5]*(26 - 16*Rb[2, 3, 4]) +
        30*Rb[2, 3, 4]) + 2*HPL[{-2}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-21 + 44*Rb[2, 3, 4]) + 2*HPL[{1}, r1]*HPL[{2}, r1]*
       (-24 + R[3, 4, 5]*(24 - 78*Rb[2, 3, 4]) + 74*Rb[2, 3, 4]) +
      4*HPL[{-2, 1}, r1]*(6 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
         (-9 + 8*Rb[2, 3, 4])) + 4*HPL[{2, -1}, r1]*(6 - 4*Rb[2, 3, 4] +
        R[3, 4, 5]*(-9 + 8*Rb[2, 3, 4])) - 4*HPL[{2, 1}, r1]*
       (4 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-8 + 21*Rb[2, 3, 4])) -
      (8*HPL[{1}, r1]^3*(2 - 44*Rb[2, 3, 4] + R[3, 4, 5]*
          (-2 + 45*Rb[2, 3, 4])))/3 + 2*HPL[{3}, r1]*(15 - 58*Rb[2, 3, 4] +
        R[3, 4, 5]*(-19 + 77*Rb[2, 3, 4])) + 28*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*
       Zeta[3]) + HPL[{-1}, r1]*(2*HPL[{-2, -1}, r1]*
       (-1 - R[3, 4, 5]*(-2 + Rb[2, 3, 4]) + Rb[2, 3, 4]) -
      6*HPL[{0}, r1]^2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
      4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
      4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) -
      8*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
      2*HPL[{3}, r1]*(-9 + 13*R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) -
      (8*HPL[{0}, r1]^3*(6 - 9*Rb[2, 3, 4] + R[3, 4, 5]*
          (-6 + 11*Rb[2, 3, 4])))/3 + HPL[{0}, r1]*
       (-4*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) -
        2*HPL[{2}, r1]*(-9 + 13*R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
        HPL[{-2}, r1]*(30 - 38*Rb[2, 3, 4] + R[3, 4, 5]*
           (-54 + 56*Rb[2, 3, 4]))) + 2*(4 - 6*Rb[2, 3, 4] +
        R[3, 4, 5]*(-4 + 11*Rb[2, 3, 4]))*Zeta[3]) +
    HPL[{1}, r1]*(-4*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-3 + 4*Rb[2, 3, 4]) + 8*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-3 + 4*Rb[2, 3, 4]) + 8*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-3 + 4*Rb[2, 3, 4]) - 16*HPL[{2, 1}, r1]*(2 - 4*Rb[2, 3, 4] +
        R[3, 4, 5]*(-2 + 5*Rb[2, 3, 4])) + 4*HPL[{3}, r1]*
       (12 - 37*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-4 + 13*Rb[2, 3, 4])) +
      2*(1 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 18*Rb[2, 3, 4]))*Zeta[3])

gHPL[4, {2, 1}, {1, 1, 1}] = 8*HPL[{0}, r1]^3*HPL[{1}, r1] +
    32*HPL[{1}, r1]^4 + HPL[{-3}, r1]*(8*HPL[{-1}, r1] + 8*HPL[{0}, r1] +
      12*HPL[{1}, r1]) + HPL[{-1}, r1]^2*(-4*HPL[{0}, r1]^2 -
      4*HPL[{0}, r1]*HPL[{1}, r1]) + HPL[{0}, r1]^2*
     (-8*HPL[{-2}, r1] + 68*HPL[{1}, r1]^2 + 8*HPL[{2}, r1]) +
    HPL[{0}, r1]*(-12*HPL[{-2}, r1]*HPL[{1}, r1] + 96*HPL[{1}, r1]^3 +
      24*HPL[{1}, r1]*HPL[{2}, r1] - 8*HPL[{3}, r1] + 40*HPL[{-2, 1}, r1] +
      40*HPL[{2, -1}, r1] - 72*HPL[{2, 1}, r1]) +
    HPL[{1}, r1]*(-24*HPL[{3}, r1] - 8*HPL[{-2, -1}, r1] +
      32*HPL[{-2, 1}, r1] + 32*HPL[{2, -1}, r1] - 64*HPL[{2, 1}, r1] -
      4*Zeta[3]) + HPL[{-1}, r1]*(-8*HPL[{0}, r1]^3 -
      36*HPL[{0}, r1]^2*HPL[{1}, r1] + HPL[{0}, r1]*(-8*HPL[{-2}, r1] -
        16*HPL[{1}, r1]^2 + 4*HPL[{2}, r1]) - 4*HPL[{3}, r1] +
      8*HPL[{-2, 1}, r1] + 8*HPL[{2, -1}, r1] - 32*HPL[{2, 1}, r1] +
      4*Zeta[3])

gHPL[4, {3, 0}, {-1, 1, 1}] =
   HPL[{0}, r1]^2*(HPL[{2}, r1]*(2 - 28*R[2, 3, 5]) +
      6*HPL[{1}, r1]^2*(2 - 4*R[2, 3, 5])) + HPL[{0}, r1]^3*HPL[{1}, r1]*
     (4 - 8*R[2, 3, 5]) - (2*HPL[{0}, r1]^4*R[2, 3, 5])/3 +
    HPL[{0}, r1]*(HPL[{1}, r1]^3*(8 - 16*R[2, 3, 5]) +
      6*HPL[{1}, r1]*HPL[{2}, r1]*(4 - 8*R[2, 3, 5]) -
      48*HPL[{2, 1}, r1]*R[2, 3, 5] + HPL[{3}, r1]*(-2 + 28*R[2, 3, 5]) +
      24*R[2, 3, 5]*Zeta[3]) + HPL[{1}, r1]*
     (HPL[{2, 1}, r1]*(48 - 96*R[2, 3, 5]) + 6*HPL[{3}, r1]*
       (-4 + 8*R[2, 3, 5]) + 24*(-1 + 2*R[2, 3, 5])*Zeta[3])

gHPL[4, {3, 0}, {1, -1, 1}] =
   (2*HPL[{-1}, r1]^4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 -
    32*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] -
    (2*HPL[{0}, r1]^4*(-4 + 5*R[3, 4, 5])*Rb[2, 3, 4])/3 -
    4*HPL[{0}, r1]^3*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(-1 + 11*Rb[2, 3, 4]) +
    (HPL[{-1}, r1]^3*HPL[{0}, r1]*(-1 + Rb[2, 3, 4] +
       R[3, 4, 5]*(-42 + 57*Rb[2, 3, 4])))/3 +
    HPL[{-1}, r1]^2*(-2*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-7 + 8*Rb[2, 3, 4]) + HPL[{0}, r1]^2*
       (R[3, 4, 5]*(11 - 4*Rb[2, 3, 4]) + 2*(-6 + 7*Rb[2, 3, 4]))) +
    HPL[{0}, r1]^2*(-6*HPL[{2}, r1]*(-1 + R[3, 4, 5])*(-2 + 5*Rb[2, 3, 4]) -
      2*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*(-6 + 47*Rb[2, 3, 4]) +
      HPL[{-2}, r1]*(4 + 28*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (1 + 28*Rb[2, 3, 4]))) + HPL[{-3}, r1]*
     (2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*(13 + 16*Rb[2, 3, 4]) +
      HPL[{-1}, r1]*(8 - 16*Rb[2, 3, 4] + 6*R[3, 4, 5]*
         (-5 + 6*Rb[2, 3, 4])) + HPL[{0}, r1]*(-4*(1 + 7*Rb[2, 3, 4]) +
        R[3, 4, 5]*(2 + 56*Rb[2, 3, 4]))) +
    HPL[{0}, r1]*(56*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 2*Rb[2, 3, 4]) + 56*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + 2*Rb[2, 3, 4]) + 6*HPL[{3}, r1]*(-1 + R[3, 4, 5])*
       (-2 + 5*Rb[2, 3, 4]) - 12*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-2 + 9*Rb[2, 3, 4]) - 8*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*
       (-1 + 11*Rb[2, 3, 4]) - 4*HPL[{1}, r1]*HPL[{2}, r1]*(-1 + R[3, 4, 5])*
       (-6 + 13*Rb[2, 3, 4]) - 2*HPL[{-2}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (13 + 16*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*(4*Rb[2, 3, 4] -
        2*R[3, 4, 5]*(1 + 12*Rb[2, 3, 4])) + 4*(-7 + 13*R[3, 4, 5])*
       Rb[2, 3, 4]*Zeta[3]) + HPL[{1}, r1]*
     (-48*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]) +
      24*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
      24*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) -
      4*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*(-7 + 8*Rb[2, 3, 4]) +
      4*HPL[{3}, r1]*(-1 + R[3, 4, 5])*(-6 + 13*Rb[2, 3, 4]) +
      2*(-1 + R[3, 4, 5])*(-1 + 38*Rb[2, 3, 4])*Zeta[3]) +
    HPL[{-1}, r1]*(HPL[{3}, r1]*(6 - 6*R[3, 4, 5]) +
      HPL[{-2, -1}, r1]*(R[3, 4, 5]*(28 - 30*Rb[2, 3, 4]) +
        2*(-1 + Rb[2, 3, 4])) - 24*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-3 + 4*Rb[2, 3, 4]) + 4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-7 + 8*Rb[2, 3, 4]) + 4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-7 + 8*Rb[2, 3, 4]) - 6*HPL[{0}, r1]^2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-11 + 16*Rb[2, 3, 4]) + HPL[{0}, r1]^3*
       (R[3, 4, 5]*(16 - (76*Rb[2, 3, 4])/3) + 4*(-3 + 5*Rb[2, 3, 4])) +
      HPL[{0}, r1]*(6*HPL[{2}, r1]*(-1 + R[3, 4, 5]) -
        12*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*(-3 + 4*Rb[2, 3, 4]) +
        HPL[{-2}, r1]*(-8 + 16*Rb[2, 3, 4] - 6*R[3, 4, 5]*
           (-5 + 6*Rb[2, 3, 4]))) + 2*(3 - 5*Rb[2, 3, 4] +
        R[3, 4, 5]*(-15 + 17*Rb[2, 3, 4]))*Zeta[3])

gHPL[4, {3, 0}, {1, 1, 1}] = (8*HPL[{0}, r1]^3*HPL[{1}, r1])/3 +
    32*HPL[{1}, r1]^4 + HPL[{0}, r1]^2*(28*HPL[{1}, r1]^2 + 8*HPL[{2}, r1]) +
    HPL[{0}, r1]*(64*HPL[{1}, r1]^3 + 40*HPL[{1}, r1]*HPL[{2}, r1] -
      8*HPL[{3}, r1] - 24*HPL[{2, 1}, r1]) +
    HPL[{1}, r1]*(-40*HPL[{3}, r1] - 24*Zeta[3])


(****************************************************************************)
(*                                                                          *)
(*  h-Components start here:                                                *)
(*                                                                          *)
(****************************************************************************)


hHPL[2, {0, 0}, {-1, 1, 1}] = HPL[{0}, r1]^2*(2 - 3*R[2, 3, 5]) + 
    HPL[{0}, r1]*HPL[{1}, r1]*(1 - 2*R[2, 3, 5])
 
hHPL[2, {0, 0}, {1, -1, 1}] = -2*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*
     Rb[2, 3, 4] + HPL[{0}, r1]^2*(-1 + R[3, 4, 5]*(3 - 6*Rb[2, 3, 4]) + 
      3*Rb[2, 3, 4]) + HPL[{0}, r1]*(2*HPL[{-1}, r1]*R[3, 4, 5]*
       (-1 + Rb[2, 3, 4]) + HPL[{1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) + 5*Rb[2, 3, 4]))
 
hHPL[2, {0, 0}, {1, 1, 1}] = 2*HPL[{0}, r1]^2 + 4*HPL[{0}, r1]*HPL[{1}, r1] + 
    2*HPL[{1}, r1]^2
 
hHPL[3, {0, 0}, {-1, 1, 1}] = 
   (HPL[{-1}, r1]^2*HPL[{0}, r1]^2*(1 - R[2, 3, 4]))/2 + 
    HPL[{0}, r1]^3*HPL[{1}, r1]*(4 - 7*R[2, 3, 4] + 6*R[2, 3, 5]) + 
    HPL[{0}, r1]^4*(-4*R[2, 3, 4] + (20*R[2, 3, 5])/3) + 
    HPL[{0}, r1]^2*(HPL[{-2}, r1]*(9 - 7*R[2, 3, 4] - 8*R[2, 3, 5]) + 
      (2*Pi^2*(-2 + 3*R[2, 3, 5]))/3 + HPL[{1}, r1]^2*(3 - (9*R[2, 3, 4])/2 + 
        3*R[2, 3, 5]) + HPL[{2}, r1]*(-1 - 3*R[2, 3, 4] + 6*R[2, 3, 5])) + 
    HPL[{-3}, r1]*(HPL[{-1}, r1]*(-1 + 2*R[2, 3, 5]) + 
      HPL[{0}, r1]*(-9 + 7*R[2, 3, 4] + 8*R[2, 3, 5]) + 
      HPL[{1}, r1]*(-9 + 4*R[2, 3, 4] + 12*R[2, 3, 5])) + 
    HPL[{0}, r1]*(HPL[{-2}, r1]*HPL[{1}, r1]*(9 - 4*R[2, 3, 4] - 
        12*R[2, 3, 5]) + HPL[{3}, r1]*(1 + 3*R[2, 3, 4] - 6*R[2, 3, 5]) + 
      2*HPL[{-2, 1}, r1]*(-1 + R[2, 3, 4] - 2*R[2, 3, 5]) + 
      2*HPL[{2, -1}, r1]*(-1 + R[2, 3, 4] - 2*R[2, 3, 5]) + 
      HPL[{2, 1}, r1]*(6 - 9*R[2, 3, 4] + 6*R[2, 3, 5]) + 
      (HPL[{1}, r1]^3*(-1 - 2*R[2, 3, 4] + 6*R[2, 3, 5]))/3 + 
      HPL[{-2, -1}, r1]*(-7 + R[2, 3, 4] + 12*R[2, 3, 5]) + 
      HPL[{1}, r1]*((2*Pi^2*(-1 + 2*R[2, 3, 5]))/3 + 
        HPL[{2}, r1]*(-8 + R[2, 3, 4] + 14*R[2, 3, 5])) + 
      2*(2*R[2, 3, 4] - 5*R[2, 3, 5])*Zeta[3]) + 
    HPL[{1}, r1]*(HPL[{3}, r1]*(8 - R[2, 3, 4] - 14*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(2 - 8*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (2 - 8*R[2, 3, 5]) + HPL[{-2, -1}, r1]*(-4 + 8*R[2, 3, 5]) + 
      HPL[{2, 1}, r1]*(-2 - 4*R[2, 3, 4] + 12*R[2, 3, 5]) + 
      (2*R[2, 3, 4] - 3*R[2, 3, 5])*Zeta[3]) + 
    HPL[{-1}, r1]*(HPL[{3}, r1]*(7 - 3*R[2, 3, 4] - 6*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(2 - 4*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (2 - 4*R[2, 3, 5]) + 2*HPL[{2, 1}, r1]*(-2 + R[2, 3, 4] + 
        4*R[2, 3, 5]) + HPL[{0}, r1]^3*(-8 + 5*R[2, 3, 4] + 6*R[2, 3, 5]) + 
      HPL[{0}, r1]^2*HPL[{1}, r1]*(-5 + 3*R[2, 3, 4] + 10*R[2, 3, 5]) + 
      HPL[{0}, r1]*(HPL[{-2}, r1]*(1 - 2*R[2, 3, 5]) + 
        HPL[{1}, r1]^2*(-2 + R[2, 3, 4] + 4*R[2, 3, 5]) + 
        HPL[{2}, r1]*(-7 + 3*R[2, 3, 4] + 6*R[2, 3, 5])) - 
      (-4 + 3*R[2, 3, 4] + R[2, 3, 5])*Zeta[3])
 
hHPL[3, {0, 0}, {1, -1, 1}] = (-4*HPL[{-1}, r1]^3*HPL[{0}, r1]*R[3, 4, 5]*
      (-1 + Rb[2, 3, 4]))/3 + (4*Pi^2*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*
      Rb[2, 3, 4])/3 + 4*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] + 
    (8*HPL[{0}, r1]^4*(1 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])))/
     3 + 4*HPL[{0}, r1]^3*HPL[{1}, r1]*(1 - 7*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4])) + HPL[{-3}, r1]*
     (3*HPL[{-1}, r1]*(1 + R[3, 4, 5] - Rb[2, 3, 4]) - 
      8*HPL[{1}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] + 
      HPL[{0}, r1]*(-5 + R[3, 4, 5]*(19 - 28*Rb[2, 3, 4]) + 9*Rb[2, 3, 4])) + 
    HPL[{-1}, r1]^2*((3*HPL[{0}, r1]^2*(1 + R[3, 4, 5] - Rb[2, 3, 4]))/2 + 
      HPL[{0}, r1]*HPL[{1}, r1]*(1 - Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))) + HPL[{0}, r1]^2*
     (HPL[{2}, r1]*(-9 + R[3, 4, 5]*(15 - 32*Rb[2, 3, 4]) + 17*Rb[2, 3, 4]) + 
      (2*Pi^2*(1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 6*Rb[2, 3, 4])))/3 + 
      HPL[{-2}, r1]*(5 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-19 + 28*Rb[2, 3, 4])) + 
      HPL[{1}, r1]^2*(1 - 27*Rb[2, 3, 4] + R[3, 4, 5]*
         (-1 + 28*Rb[2, 3, 4]))) + HPL[{-1}, r1]*
     (HPL[{0}, r1]^3*(R[3, 4, 5]*(6 - 8*Rb[2, 3, 4]) + 
        2*(-1 + Rb[2, 3, 4])) + 4*HPL[{3}, r1]*R[3, 4, 5]*
       (-1 + Rb[2, 3, 4]) + 2*HPL[{-2, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      2*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + HPL[{0}, r1]^2*HPL[{1}, r1]*(4 - 4*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*
       (4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) + 
      HPL[{0}, r1]*(-3*HPL[{-2}, r1]*(1 + R[3, 4, 5] - Rb[2, 3, 4]) - 
        (4*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 - 4*HPL[{2}, r1]*R[3, 4, 5]*
         (-1 + Rb[2, 3, 4]) + HPL[{1}, r1]^2*(2 - 2*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-2 + 4*Rb[2, 3, 4]))) + 
      2*(1 + R[3, 4, 5] - Rb[2, 3, 4])*Zeta[3]) + 
    HPL[{0}, r1]*(8*HPL[{-2}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       Rb[2, 3, 4] + HPL[{-2, 1}, r1]*(-4*R[3, 4, 5] + 4*Rb[2, 3, 4]) + 
      HPL[{2, -1}, r1]*(-4*R[3, 4, 5] + 4*Rb[2, 3, 4]) + 
      HPL[{2, 1}, r1]*(R[3, 4, 5]*(6 + 4*Rb[2, 3, 4]) - 
        2*(1 + 5*Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*(5 - 5*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-7 + 12*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (9 - 17*Rb[2, 3, 4] + R[3, 4, 5]*(-15 + 32*Rb[2, 3, 4])) + 
      (HPL[{1}, r1]^3*(1 - 43*Rb[2, 3, 4] + R[3, 4, 5]*
          (-1 + 44*Rb[2, 3, 4])))/3 + HPL[{1}, r1]*
       (-12*HPL[{2}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] + 
        (2*Pi^2*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])))/3) + 
      2*(-3 + R[3, 4, 5]*(3 - 10*Rb[2, 3, 4]) + 7*Rb[2, 3, 4])*Zeta[3]) + 
    HPL[{1}, r1]*(12*HPL[{3}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] + 
      2*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + 2*HPL[{2, -1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      HPL[{-2, -1}, r1]*(2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*
         (-2 + 4*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(2 - 6*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-2 + 8*Rb[2, 3, 4])) + 
      (-1 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) + 7*Rb[2, 3, 4])*Zeta[3])
 
hHPL[3, {0, 0}, {1, 1, 1}] = -12*HPL[{0}, r1]^3*HPL[{1}, r1] - 
    (4*Pi^2*HPL[{1}, r1]^2)/3 - 4*HPL[{1}, r1]^4 + 
    HPL[{-3}, r1]*(12*HPL[{0}, r1] + 12*HPL[{1}, r1]) + 
    HPL[{0}, r1]^2*((-4*Pi^2)/3 - 12*HPL[{-2}, r1] - 16*HPL[{1}, r1]^2 + 
      36*HPL[{2}, r1]) + HPL[{0}, r1]*(-12*HPL[{-2}, r1]*HPL[{1}, r1] - 
      (34*HPL[{1}, r1]^3)/3 + HPL[{1}, r1]*((-8*Pi^2)/3 + 24*HPL[{2}, r1]) - 
      36*HPL[{3}, r1] - 8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] + 
      16*HPL[{2, 1}, r1]) + HPL[{1}, r1]*(-24*HPL[{3}, r1] - 
      8*HPL[{-2, 1}, r1] - 8*HPL[{2, -1}, r1] + 12*HPL[{2, 1}, r1] + 
      4*Zeta[3])
 
hHPL[3, {0, 1}, {-1, 1, 1}] = 
   HPL[{0}, r1]^2*(HPL[{1}, r1]*(2 + 3*R[2, 3, 4] - 10*R[2, 3, 5]) + 
      HPL[{-1}, r1]*(4 - R[2, 3, 4] - 6*R[2, 3, 5])) + 
    HPL[{0}, r1]*(HPL[{-1}, r1]*HPL[{1}, r1]*(2 - 4*R[2, 3, 5]) + 
      HPL[{1}, r1]^2*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) + 
      HPL[{2}, r1]*(3*R[2, 3, 4] - 2*R[2, 3, 5])) + 
    2*HPL[{2, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) + 
    HPL[{-2}, r1]*HPL[{0}, r1]*(2 - R[2, 3, 4] - 2*R[2, 3, 5]) + 
    4*HPL[{0}, r1]^3*(R[2, 3, 4] - R[2, 3, 5]) + 
    HPL[{3}, r1]*(-3*R[2, 3, 4] + 2*R[2, 3, 5]) + 
    HPL[{-3}, r1]*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) + 
    HPL[{-2, 1}, r1]*(-2 + 4*R[2, 3, 5]) + HPL[{2, -1}, r1]*
     (-2 + 4*R[2, 3, 5]) + 2*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3]
 
hHPL[3, {0, 1}, {1, -1, 1}] = -2*HPL[{-2, -1}, r1]*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) - (16*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/
     3 + 4*HPL[{-2, 1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] + 
    4*HPL[{2, -1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] + 
    HPL[{-3}, r1]*(-1 + R[3, 4, 5]*(3 - 6*Rb[2, 3, 4]) + Rb[2, 3, 4]) - 
    (4*HPL[{0}, r1]^3*(-1 + R[3, 4, 5])*(-2 + 5*Rb[2, 3, 4]))/3 + 
    HPL[{2, 1}, r1]*(-2 + R[3, 4, 5]*(2 - 10*Rb[2, 3, 4]) + 6*Rb[2, 3, 4]) + 
    HPL[{3}, r1]*(5 - 9*Rb[2, 3, 4] + 7*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 
    HPL[{-2}, r1]*HPL[{0}, r1]*(1 - Rb[2, 3, 4] + 
      R[3, 4, 5]*(-3 + 6*Rb[2, 3, 4])) + HPL[{0}, r1]^2*
     (HPL[{-1}, r1]*(1 + R[3, 4, 5]*(3 - 8*Rb[2, 3, 4]) - Rb[2, 3, 4]) + 
      HPL[{1}, r1]*(-1 + R[3, 4, 5]*(1 - 16*Rb[2, 3, 4]) + 13*Rb[2, 3, 4])) + 
    HPL[{0}, r1]*(3*HPL[{-1}, r1]^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) - 
      4*HPL[{-1}, r1]*HPL[{1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] + 
      HPL[{2}, r1]*(-5 + R[3, 4, 5]*(7 - 14*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]) + 
      HPL[{1}, r1]^2*(-1 + R[3, 4, 5]*(1 - 17*Rb[2, 3, 4]) + 
        15*Rb[2, 3, 4])) + 2*(-1 + R[3, 4, 5])*(-2 + 3*Rb[2, 3, 4])*Zeta[3]
 
hHPL[3, {0, 1}, {1, 1, 1}] = 6*HPL[{0}, r1]^2*HPL[{1}, r1] + 
    (16*HPL[{1}, r1]^3)/3 + HPL[{0}, r1]*(12*HPL[{1}, r1]^2 + 
      2*HPL[{2}, r1]) - 2*HPL[{3}, r1]
 
hHPL[3, {1, 0}, {-1, 1, 1}] = HPL[{0}, r1]^2*HPL[{1}, r1]*
     (4 - 8*R[2, 3, 5]) + HPL[{2, 1}, r1]*(4 - 8*R[2, 3, 5]) - 
    (8*HPL[{0}, r1]^3*R[2, 3, 5])/3 + 4*HPL[{3}, r1]*R[2, 3, 5] + 
    HPL[{0}, r1]*(HPL[{1}, r1]^2*(2 - 4*R[2, 3, 5]) - 
      4*HPL[{2}, r1]*R[2, 3, 5]) + 4*R[2, 3, 5]*Zeta[3]
 
hHPL[3, {1, 0}, {1, -1, 1}] = HPL[{-3}, r1]*(R[3, 4, 5]*(5 - 6*Rb[2, 3, 4]) + 
      3*(-1 + Rb[2, 3, 4])) + 4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
     (-1 + Rb[2, 3, 4]) + 4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
     (-1 + Rb[2, 3, 4]) - 2*HPL[{-2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
    (4*HPL[{0}, r1]^3*(3 - 5*R[3, 4, 5])*Rb[2, 3, 4])/3 - 
    (16*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 + 
    HPL[{2, 1}, r1]*(-4 + R[3, 4, 5]*(4 - 10*Rb[2, 3, 4]) + 8*Rb[2, 3, 4]) + 
    HPL[{-2}, r1]*HPL[{0}, r1]*(3 - 3*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) + HPL[{3}, r1]*
     (3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 14*Rb[2, 3, 4])) + 
    HPL[{0}, r1]^2*(HPL[{-1}, r1]*(R[3, 4, 5]*(9 - 8*Rb[2, 3, 4]) + 
        5*(-1 + Rb[2, 3, 4])) + HPL[{1}, r1]*
       (-3 + R[3, 4, 5]*(3 - 16*Rb[2, 3, 4]) + 15*Rb[2, 3, 4])) + 
    HPL[{0}, r1]*(-4*HPL[{-1}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + Rb[2, 3, 4]) + 3*HPL[{-1}, r1]^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
      HPL[{2}, r1]*(-3 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) + 
      HPL[{1}, r1]^2*(-2 + R[3, 4, 5]*(2 - 17*Rb[2, 3, 4]) + 
        16*Rb[2, 3, 4])) + 2*(-1 + 3*R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]
 
hHPL[3, {1, 0}, {1, 1, 1}] = 6*HPL[{0}, r1]^2*HPL[{1}, r1] + 
    (16*HPL[{1}, r1]^3)/3 + HPL[{0}, r1]*(12*HPL[{1}, r1]^2 + 
      2*HPL[{2}, r1]) - 2*HPL[{3}, r1]

 
hHPL[4, {0, 0}, {-1, 1, 1}] = 
   (HPL[{-1}, r1]^4*HPL[{0}, r1]^2*(-1 + R[2, 3, 4]))/24 + 
    HPL[{2, 1}, r1]^2*(2 + 10*R[2, 3, 4]) + HPL[{-2}, r1]^2*
     ((HPL[{0}, r1]*HPL[{1}, r1]*(17 - R[2, 3, 4] - 19*R[2, 3, 5]))/2 + 
      HPL[{0}, r1]^2*(-35/2 + 30*R[2, 3, 4] - 11*R[2, 3, 5])) + 
    HPL[{0}, r1]^6*(5*R[2, 3, 4] - (35*R[2, 3, 5])/6) + 
    HPL[{-2, -1}, r1]^2*(5 - 3*R[2, 3, 4] - 4*R[2, 3, 5]) + 
    (10*HPL[{0}, r1]^5*HPL[{1}, r1]*(-3 + 4*R[2, 3, 4] - 2*R[2, 3, 5]))/3 + 
    8*HPL[{3}, r1]^2*(-6 + 4*R[2, 3, 4] + 3*R[2, 3, 5]) + 
    HPL[{-3}, r1]^2*(-48 + 43*R[2, 3, 4] + 27*R[2, 3, 5]) + 
    HPL[{0}, r1]^4*((HPL[{2}, r1]*(233 - 27*R[2, 3, 4] - 220*R[2, 3, 5]))/6 + 
      HPL[{1}, r1]^2*(-7 + (31*R[2, 3, 4])/3 - (20*R[2, 3, 5])/3) + 
      (Pi^2*(-48 + 52*R[2, 3, 4] + 5*R[2, 3, 5]))/18) + 
    HPL[{-5}, r1]*(HPL[{1}, r1]*(304 - 78*R[2, 3, 4] - 478*R[2, 3, 5]) + 
      HPL[{0}, r1]*(210 - 92*R[2, 3, 4] - 315*R[2, 3, 5]) - 
      2*HPL[{-1}, r1]*(-89 + 57*R[2, 3, 4] + 54*R[2, 3, 5])) + 
    HPL[{2, 1}, r1]*(-7 - 12*R[2, 3, 4] + 15*R[2, 3, 5])*Zeta[3] - 
    R[2, 3, 5]*Zeta[3]^2 + HPL[{-1}, r1]^3*
     ((HPL[{0}, r1]^3*(1 - R[2, 3, 4]))/2 + 
      (HPL[{-2}, r1]*HPL[{0}, r1]*(-1 + R[2, 3, 4]))/3 - 
      (2*HPL[{0}, r1]*HPL[{2}, r1]*(-1 + R[2, 3, 4]))/3 + 
      (2*HPL[{3}, r1]*(-1 + R[2, 3, 4]))/3 + ((-1 + R[2, 3, 4])*Zeta[3])/6) + 
    HPL[{-2, 1}, r1]*(HPL[{2, 1}, r1]*(-2 - 8*R[2, 3, 4]) + 
      2*(3 + 7*R[2, 3, 4] - 12*R[2, 3, 5])*Zeta[3]) + 
    HPL[{2, -1}, r1]*(HPL[{2, 1}, r1]*(-2 - 8*R[2, 3, 4]) + 
      2*(3 + 7*R[2, 3, 4] - 12*R[2, 3, 5])*Zeta[3]) + 
    HPL[{1}, r1]^3*((HPL[{-2, -1}, r1]*(11 + 8*R[2, 3, 4] - 42*R[2, 3, 5]))/
       3 + HPL[{2, 1}, r1]*(2 + 8*R[2, 3, 4] - 20*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(-2 - 4*R[2, 3, 4] + 16*R[2, 3, 5]) + 
      HPL[{2, -1}, r1]*(-2 - 4*R[2, 3, 4] + 16*R[2, 3, 5]) + 
      (HPL[{3}, r1]*(-22 - 17*R[2, 3, 4] + 78*R[2, 3, 5]))/3 - 
      (5*R[2, 3, 4]*Zeta[3])/3 + 3*R[2, 3, 5]*Zeta[3]) + 
    HPL[{0}, r1]^3*(HPL[{2, 1}, r1]*(57*R[2, 3, 4] + (2*(1 - 89*R[2, 3, 5]))/
         3) + HPL[{-2, -1}, r1]*(82/3 + (55*R[2, 3, 4])/6 - 76*R[2, 3, 5]) + 
      HPL[{1}, r1]^3*(-4/3 + (13*R[2, 3, 4])/3 - 6*R[2, 3, 5]) + 
      (HPL[{-2, 1}, r1]*(-23 - 78*R[2, 3, 4] + 178*R[2, 3, 5]))/3 + 
      (HPL[{2, -1}, r1]*(-23 - 78*R[2, 3, 4] + 178*R[2, 3, 5]))/3 + 
      (HPL[{3}, r1]*(-569 + 67*R[2, 3, 4] + 844*R[2, 3, 5]))/6 + 
      HPL[{1}, r1]*(HPL[{2}, r1]*(92/3 + 5*R[2, 3, 4] - (206*R[2, 3, 5])/3) + 
        (Pi^2*(-73 + 47*R[2, 3, 4] + 48*R[2, 3, 5]))/9) - 
      22*R[2, 3, 4]*Zeta[3] + 26*R[2, 3, 5]*Zeta[3]) + 
    HPL[{3}, r1]*(HPL[{2, 1}, r1]*(20 - 36*R[2, 3, 4]) + 
      HPL[{-2, -1}, r1]*(40 - 27*R[2, 3, 4] - 23*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(-28 + 26*R[2, 3, 4] + 16*R[2, 3, 5]) + 
      HPL[{2, -1}, r1]*(-28 + 26*R[2, 3, 4] + 16*R[2, 3, 5]) - 
      2*(-14 + 7*R[2, 3, 4] + 9*R[2, 3, 5])*Zeta[3]) + 
    HPL[{-2, -1}, r1]*(HPL[{2, 1}, r1]*(2 + 10*R[2, 3, 4] - 2*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(2 - 4*R[2, 3, 4] + 2*R[2, 3, 5]) + 
      HPL[{2, -1}, r1]*(2 - 4*R[2, 3, 4] + 2*R[2, 3, 5]) + 
      (1 - 8*R[2, 3, 4] + 16*R[2, 3, 5])*Zeta[3]) + 
    HPL[{-3}, r1]*((HPL[{-1}, r1]^3*(1 - R[2, 3, 4]))/3 + 
      HPL[{-1}, r1]^2*(HPL[{0}, r1]*(19 - (23*R[2, 3, 4])/2 - 
          15*R[2, 3, 5]) + HPL[{1}, r1]*(7 - 2*R[2, 3, 4] - 11*R[2, 3, 5])) + 
      HPL[{0}, r1]^2*HPL[{1}, r1]*(269/2 - 31*R[2, 3, 4] - 236*R[2, 3, 5]) + 
      HPL[{0}, r1]^3*(113 - (99*R[2, 3, 4])/2 - (461*R[2, 3, 5])/3) + 
      HPL[{3}, r1]*(93 - 71*R[2, 3, 4] - 49*R[2, 3, 5]) + 
      HPL[{1}, r1]^3*(49/6 + 2*R[2, 3, 4] - 23*R[2, 3, 5]) + 
      HPL[{2, 1}, r1]*(-18 + 24*R[2, 3, 4] - R[2, 3, 5]) - 
      4*HPL[{-2, 1}, r1]*(-5 + 2*R[2, 3, 4] + 6*R[2, 3, 5]) - 
      4*HPL[{2, -1}, r1]*(-5 + 2*R[2, 3, 4] + 6*R[2, 3, 5]) + 
      HPL[{-2, -1}, r1]*(-12 + 5*R[2, 3, 4] + 17*R[2, 3, 5]) + 
      HPL[{-2}, r1]*(HPL[{1}, r1]*(-17 + R[2, 3, 4] + 19*R[2, 3, 5]) + 
        HPL[{0}, r1]*(35 - 60*R[2, 3, 4] + 22*R[2, 3, 5])) + 
      HPL[{0}, r1]*(HPL[{1}, r1]^2*(-5 + (29*R[2, 3, 4])/2 - 
          (59*R[2, 3, 5])/2) + HPL[{2}, r1]*(6 + 28*R[2, 3, 4] - 
          19*R[2, 3, 5]) - (Pi^2*(-20 + 9*R[2, 3, 4] + 28*R[2, 3, 5]))/3) + 
      HPL[{-1}, r1]*(HPL[{0}, r1]^2*(60 - (69*R[2, 3, 4])/2 - 
          52*R[2, 3, 5]) + HPL[{0}, r1]*HPL[{1}, r1]*(43 - 11*R[2, 3, 4] - 
          49*R[2, 3, 5]) + HPL[{1}, r1]^2*(53/2 - 8*R[2, 3, 4] - 
          37*R[2, 3, 5]) + HPL[{-2}, r1]*(-1 + 5*R[2, 3, 4] - 8*R[2, 3, 5]) + 
        HPL[{2}, r1]*(-25 + 12*R[2, 3, 4] + 31*R[2, 3, 5])) + 
      HPL[{1}, r1]*(HPL[{2}, r1]*(18 - 14*R[2, 3, 4] + R[2, 3, 5]) - 
        (Pi^2*(-23 + 6*R[2, 3, 4] + 34*R[2, 3, 5]))/3) + 
      (-31 + 20*R[2, 3, 4] + 24*R[2, 3, 5])*Zeta[3]) + 
    HPL[{-1}, r1]^2*((HPL[{0}, r1]^4*(76 - 49*R[2, 3, 4] - 54*R[2, 3, 5]))/
       12 - (3*HPL[{0}, r1]^3*HPL[{1}, r1]*(-7 + 4*R[2, 3, 4] + 
         8*R[2, 3, 5]))/2 + HPL[{0}, r1]^2*
       ((HPL[{2}, r1]*(59 - 37*R[2, 3, 4] - 42*R[2, 3, 5]))/2 + 
        HPL[{1}, r1]^2*(9 - 5*R[2, 3, 4] - (21*R[2, 3, 5])/2) + 
        (Pi^2*(-4 + R[2, 3, 4] + 6*R[2, 3, 5]))/6) + 
      HPL[{-2}, r1]*(HPL[{0}, r1]*HPL[{1}, r1]*(-7 + 2*R[2, 3, 4] + 
          11*R[2, 3, 5]) + HPL[{0}, r1]^2*(-19 + (23*R[2, 3, 4])/2 + 
          15*R[2, 3, 5])) + HPL[{1}, r1]*
       (HPL[{2, 1}, r1]*(15 - 8*R[2, 3, 4] - 18*R[2, 3, 5]) + 
        HPL[{-2, -1}, r1]*(3 - 6*R[2, 3, 5]) + HPL[{-2, 1}, r1]*
         (-9 + 4*R[2, 3, 4] + 12*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (-9 + 4*R[2, 3, 4] + 12*R[2, 3, 5]) + HPL[{3}, r1]*
         (-13 + 6*R[2, 3, 4] + 17*R[2, 3, 5]) + 
        ((-4 + 2*R[2, 3, 4] + 5*R[2, 3, 5])*Zeta[3])/2) + 
      HPL[{0}, r1]*(HPL[{2, 1}, r1]*(30 - 20*R[2, 3, 4] - 21*R[2, 3, 5]) + 
        HPL[{-2, -1}, r1]*(15/2 - 3*R[2, 3, 4] - 9*R[2, 3, 5]) + 
        HPL[{1}, r1]^3*(5/2 - (4*R[2, 3, 4])/3 - 3*R[2, 3, 5]) + 
        2*HPL[{-2, 1}, r1]*(-7 + 4*R[2, 3, 4] + 7*R[2, 3, 5]) + 
        2*HPL[{2, -1}, r1]*(-7 + 4*R[2, 3, 4] + 7*R[2, 3, 5]) + 
        (HPL[{3}, r1]*(-59 + 37*R[2, 3, 4] + 42*R[2, 3, 5]))/2 + 
        HPL[{1}, r1]*(HPL[{2}, r1]*(13 - 6*R[2, 3, 4] - 17*R[2, 3, 5]) + 
          (Pi^2*(-1 + 2*R[2, 3, 5]))/3) + 
        ((-21 + 17*R[2, 3, 4] + 5*R[2, 3, 5])*Zeta[3])/2)) + 
    HPL[{-2}, r1]*(HPL[{0}, r1]^4*(-43 + (113*R[2, 3, 4])/6 + 
        (146*R[2, 3, 5])/3) + HPL[{0}, r1]^3*HPL[{1}, r1]*
       (-199/6 + 5*R[2, 3, 4] + (230*R[2, 3, 5])/3) + 
      HPL[{0}, r1]^2*(HPL[{2}, r1]*(17 - 42*R[2, 3, 4] + 20*R[2, 3, 5]) + 
        (Pi^2*(-20 + 9*R[2, 3, 4] + 28*R[2, 3, 5]))/3 + 
        HPL[{1}, r1]^2*(5 - (29*R[2, 3, 4])/2 + (59*R[2, 3, 5])/2)) + 
      HPL[{0}, r1]*(HPL[{3}, r1]*(-17 + 42*R[2, 3, 4] - 20*R[2, 3, 5]) + 
        HPL[{-2, -1}, r1]*(12 - 5*R[2, 3, 4] - 17*R[2, 3, 5]) - 
        2*HPL[{2, -1}, r1]*(R[2, 3, 4] + 2*R[2, 3, 5]) + 
        4*HPL[{-2, 1}, r1]*(-5 + 2*R[2, 3, 4] + 6*R[2, 3, 5]) + 
        HPL[{2, 1}, r1]*(-8 - 13*R[2, 3, 4] + 23*R[2, 3, 5]) + 
        HPL[{1}, r1]^3*(-49/6 - 2*R[2, 3, 4] + 23*R[2, 3, 5]) + 
        HPL[{1}, r1]*(HPL[{2}, r1]*(-19 + 3*R[2, 3, 4] + 15*R[2, 3, 5]) + 
          (Pi^2*(-23 + 6*R[2, 3, 4] + 34*R[2, 3, 5]))/3) + 
        (51 - 43*R[2, 3, 4] - 12*R[2, 3, 5])*Zeta[3]) + 
      HPL[{1}, r1]*(HPL[{3}, r1]*(19 - 3*R[2, 3, 4] - 15*R[2, 3, 5]) - 
        2*HPL[{2, -1}, r1]*(-1 + R[2, 3, 4] + R[2, 3, 5]) + 
        HPL[{2, 1}, r1]*(-3 + 4*R[2, 3, 4] + 2*R[2, 3, 5]) + 
        (1 - 11*R[2, 3, 4] + 10*R[2, 3, 5])*Zeta[3])) + 
    HPL[{0}, r1]^2*(HPL[{-3, 1}, r1]*(13 + 64*R[2, 3, 4] - 155*R[2, 3, 5]) + 
      HPL[{3, -1}, r1]*(13 + 64*R[2, 3, 4] - 155*R[2, 3, 5]) + 
      HPL[{-2, -1, 1}, r1]*(12 + 20*R[2, 3, 4] - 58*R[2, 3, 5]) + 
      HPL[{-2, 1, -1}, r1]*(12 + 20*R[2, 3, 4] - 58*R[2, 3, 5]) + 
      HPL[{2, -1, -1}, r1]*(12 + 20*R[2, 3, 4] - 58*R[2, 3, 5]) + 
      HPL[{2, 1, 1}, r1]*(2 + 65*R[2, 3, 4] - 50*R[2, 3, 5]) + 
      (Pi^2*HPL[{2}, r1]*(-5 + 26*R[2, 3, 4] - 18*R[2, 3, 5]))/6 + 
      HPL[{2}, r1]^2*(9 + 7*R[2, 3, 4] - 6*R[2, 3, 5]) + 
      (3*Pi^4*(2 - 3*R[2, 3, 5]))/5 + HPL[{2, -2}, r1]*
       (-23 + 14*R[2, 3, 4] - R[2, 3, 5]) + HPL[{-2, 1, 1}, r1]*
       (-2 - 36*R[2, 3, 4] + 52*R[2, 3, 5]) + HPL[{2, -1, 1}, r1]*
       (-2 - 36*R[2, 3, 4] + 52*R[2, 3, 5]) + HPL[{2, 1, -1}, r1]*
       (-2 - 36*R[2, 3, 4] + 52*R[2, 3, 5]) - 4*HPL[{4}, r1]*
       (-42 + 5*R[2, 3, 4] + 78*R[2, 3, 5]) + HPL[{-2, -1, -1}, r1]*
       (-74 + 31*R[2, 3, 4] + 91*R[2, 3, 5]) + HPL[{3, 1}, r1]*
       (-6 - 95*R[2, 3, 4] + 162*R[2, 3, 5]) + HPL[{-3, -1}, r1]*
       (-91 - 11*R[2, 3, 4] + 188*R[2, 3, 5]) + HPL[{-4}, r1]*
       (-210 + 92*R[2, 3, 4] + 315*R[2, 3, 5]) + 
      (3*HPL[{1}, r1]^4*(3*R[2, 3, 4] - 2*(1 + R[2, 3, 5])))/4 + 
      HPL[{1}, r1]^2*(HPL[{2}, r1]*(-9 + (45*R[2, 3, 4])/2 - 25*R[2, 3, 5]) + 
        (Pi^2*(-16 + 11*R[2, 3, 4] + 9*R[2, 3, 5]))/3) + 
      HPL[{1}, r1]*(HPL[{2, 1}, r1]*(22 + 43*R[2, 3, 4] - 134*R[2, 3, 5]) + 
        HPL[{-2, -1}, r1]*(39 + 15*R[2, 3, 4] - 101*R[2, 3, 5]) - 
        4*HPL[{-2, 1}, r1]*(8 + 4*R[2, 3, 4] - 31*R[2, 3, 5]) - 
        4*HPL[{2, -1}, r1]*(8 + 4*R[2, 3, 4] - 31*R[2, 3, 5]) + 
        3*HPL[{3}, r1]*(-44 + 5*R[2, 3, 4] + 78*R[2, 3, 5]) + 
        ((65 - 80*R[2, 3, 4] + 22*R[2, 3, 5])*Zeta[3])/2)) + 
    HPL[{-1}, r1]*(HPL[{2, 1, -2}, r1]*(9 - 4*R[2, 3, 4]) + 
      HPL[{2, -2, 1}, r1]*(5 - 2*R[2, 3, 4]) + HPL[{2, 2, -1}, r1]*
       (5 - 2*R[2, 3, 4]) + 6*HPL[{-2, -2, -1}, r1]*(-1 + R[2, 3, 4]) + 
      HPL[{2, 2, 1}, r1]*(-4 + 8*R[2, 3, 4]) + HPL[{-3, 1, 1}, r1]*
       (53 - 16*R[2, 3, 4] - 74*R[2, 3, 5]) + HPL[{3, -1, 1}, r1]*
       (53 - 16*R[2, 3, 4] - 74*R[2, 3, 5]) + HPL[{3, 1, -1}, r1]*
       (53 - 16*R[2, 3, 4] - 74*R[2, 3, 5]) + HPL[{4, 1}, r1]*
       (-16 + 49*R[2, 3, 4] - 55*R[2, 3, 5]) + 
      (HPL[{0}, r1]^5*(31 - 7*R[2, 3, 4] - 50*R[2, 3, 5]))/3 + 
      HPL[{-2, -1, 1, 1}, r1]*(28 - 8*R[2, 3, 4] - 48*R[2, 3, 5]) + 
      HPL[{-2, 1, -1, 1}, r1]*(28 - 8*R[2, 3, 4] - 48*R[2, 3, 5]) + 
      HPL[{-2, 1, 1, -1}, r1]*(28 - 8*R[2, 3, 4] - 48*R[2, 3, 5]) + 
      HPL[{2, -1, -1, 1}, r1]*(28 - 8*R[2, 3, 4] - 48*R[2, 3, 5]) + 
      HPL[{2, -1, 1, -1}, r1]*(28 - 8*R[2, 3, 4] - 48*R[2, 3, 5]) + 
      HPL[{2, 1, -1, -1}, r1]*(28 - 8*R[2, 3, 4] - 48*R[2, 3, 5]) + 
      HPL[{-4, -1}, r1]*(54 - 31*R[2, 3, 4] - 45*R[2, 3, 5]) + 
      HPL[{0}, r1]^4*HPL[{1}, r1]*(3/2 + 6*R[2, 3, 4] - 35*R[2, 3, 5]) + 
      HPL[{-3, 2}, r1]*(25 - 12*R[2, 3, 4] - 31*R[2, 3, 5]) + 
      HPL[{-3, -1, -1}, r1]*(4 + 11*R[2, 3, 4] - 30*R[2, 3, 5]) + 
      HPL[{3, -2}, r1]*(22 - 9*R[2, 3, 4] - 17*R[2, 3, 5]) + 
      12*HPL[{2, 1, 1, 1}, r1]*(2 + R[2, 3, 4] - 8*R[2, 3, 5]) + 
      (4*Pi^2*HPL[{-2, 1}, r1]*(-1 + 2*R[2, 3, 5]))/3 + 
      (4*Pi^2*HPL[{2, -1}, r1]*(-1 + 2*R[2, 3, 5]))/3 + 
      HPL[{2, -2, -1}, r1]*(-1 + 2*R[2, 3, 4] + 4*R[2, 3, 5]) + 
      (HPL[{-2}, r1]^2*HPL[{0}, r1]*(1 - 5*R[2, 3, 4] + 8*R[2, 3, 5]))/2 + 
      HPL[{-3, -2}, r1]*(1 - 5*R[2, 3, 4] + 8*R[2, 3, 5]) + 
      4*HPL[{3, 2}, r1]*(-9 + 8*R[2, 3, 4] + 8*R[2, 3, 5]) - 
      (2*Pi^2*HPL[{2, 1}, r1]*(-5 + R[2, 3, 4] + 12*R[2, 3, 5]))/3 + 
      (Pi^2*HPL[{3}, r1]*(-13 + 3*R[2, 3, 4] + 12*R[2, 3, 5]))/3 + 
      HPL[{-2, -1, -1, 1}, r1]*(-18 + 36*R[2, 3, 5]) + 
      HPL[{-2, -1, 1, -1}, r1]*(-18 + 36*R[2, 3, 5]) + 
      HPL[{-2, 1, -1, -1}, r1]*(-18 + 36*R[2, 3, 5]) + 
      HPL[{2, -1, -1, -1}, r1]*(-18 + 36*R[2, 3, 5]) + 
      HPL[{-4, 1}, r1]*(-7 + R[2, 3, 4] + 38*R[2, 3, 5]) + 
      HPL[{4, -1}, r1]*(-7 + R[2, 3, 4] + 38*R[2, 3, 5]) + 
      HPL[{-2, 1, 1, 1}, r1]*(-26 + 60*R[2, 3, 5]) + 
      HPL[{2, -1, 1, 1}, r1]*(-26 + 60*R[2, 3, 5]) + 
      HPL[{2, 1, -1, 1}, r1]*(-26 + 60*R[2, 3, 5]) + 
      HPL[{2, 1, 1, -1}, r1]*(-26 + 60*R[2, 3, 5]) + 
      HPL[{-3, -1, 1}, r1]*(-39 + 12*R[2, 3, 4] + 62*R[2, 3, 5]) + 
      HPL[{-3, 1, -1}, r1]*(-39 + 12*R[2, 3, 4] + 62*R[2, 3, 5]) + 
      HPL[{3, -1, -1}, r1]*(-39 + 12*R[2, 3, 4] + 62*R[2, 3, 5]) + 
      2*HPL[{5}, r1]*(-109 + 70*R[2, 3, 4] + 64*R[2, 3, 5]) + 
      HPL[{3, 1, 1}, r1]*(-59 + 22*R[2, 3, 4] + 98*R[2, 3, 5]) + 
      HPL[{0}, r1]^3*((HPL[{2}, r1]*(35 + 142*R[2, 3, 4] - 236*R[2, 3, 5]))/
         6 + (HPL[{1}, r1]^2*(-23 + 68*R[2, 3, 4] - 164*R[2, 3, 5]))/6 - 
        (Pi^2*(-64 + 21*R[2, 3, 4] + 74*R[2, 3, 5]))/9) + 
      (Pi^2*(-10 + 4*R[2, 3, 4] + 7*R[2, 3, 5])*Zeta[3])/3 + 
      HPL[{1}, r1]^2*(HPL[{-2, -1}, r1]*(14 - 4*R[2, 3, 4] - 24*R[2, 3, 5]) + 
        6*HPL[{2, 1}, r1]*(2 + R[2, 3, 4] - 8*R[2, 3, 5]) + 
        HPL[{-2, 1}, r1]*(-13 + 30*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (-13 + 30*R[2, 3, 5]) + HPL[{3}, r1]*(-51/2 + 3*R[2, 3, 4] + 
          49*R[2, 3, 5]) - (5*R[2, 3, 4]*Zeta[3])/2 + 
        11*R[2, 3, 5]*Zeta[3]) + HPL[{-2}, r1]*
       (HPL[{2, 1}, r1]*(-9 + 4*R[2, 3, 4]) + HPL[{0}, r1]^3*
         (-2/3 - (7*R[2, 3, 4])/2 + 16*R[2, 3, 5]) + 
        HPL[{3}, r1]*(-22 + 9*R[2, 3, 4] + 17*R[2, 3, 5]) + 
        HPL[{0}, r1]^2*HPL[{1}, r1]*(-43 + 11*R[2, 3, 4] + 49*R[2, 3, 5]) + 
        HPL[{0}, r1]*(HPL[{2}, r1]*(22 - 9*R[2, 3, 4] - 17*R[2, 3, 5]) + 
          HPL[{1}, r1]^2*(-53/2 + 8*R[2, 3, 4] + 37*R[2, 3, 5])) + 
        (-9 + 4*R[2, 3, 4] + 4*R[2, 3, 5])*Zeta[3]) + 
      HPL[{2}, r1]*(-4*HPL[{3}, r1]*(-9 + 8*R[2, 3, 4] + 8*R[2, 3, 5]) + 
        (-6 - 7*R[2, 3, 4] + 15*R[2, 3, 5])*Zeta[3]) + 
      HPL[{0}, r1]^2*(HPL[{2, 1}, r1]*(3 + 31*R[2, 3, 4] - 105*R[2, 3, 5]) + 
        (HPL[{1}, r1]^3*(-7 + 34*R[2, 3, 4] - 78*R[2, 3, 5]))/6 + 
        HPL[{-2, -1}, r1]*(43 - 24*R[2, 3, 4] - 39*R[2, 3, 5]) + 
        HPL[{-2, 1}, r1]*(-21 - 4*R[2, 3, 4] + 66*R[2, 3, 5]) + 
        HPL[{2, -1}, r1]*(-21 - 4*R[2, 3, 4] + 66*R[2, 3, 5]) + 
        HPL[{3}, r1]*(-157/2 + 23*R[2, 3, 4] + 82*R[2, 3, 5]) + 
        HPL[{1}, r1]*(HPL[{2}, r1]*(25 + 13*R[2, 3, 4] - 71*R[2, 3, 5]) - 
          Pi^2*(-5 + R[2, 3, 4] + 12*R[2, 3, 5])) + 
        ((-65 + 31*R[2, 3, 4] + 60*R[2, 3, 5])*Zeta[3])/2) + 
      HPL[{0}, r1]*(HPL[{-3, 1}, r1]*(57 - 25*R[2, 3, 4] - 100*R[2, 3, 5]) + 
        HPL[{3, -1}, r1]*(57 - 25*R[2, 3, 4] - 100*R[2, 3, 5]) + 
        HPL[{2, 1, 1}, r1]*(47 + 2*R[2, 3, 4] - 98*R[2, 3, 5]) + 
        HPL[{-2, -1, 1}, r1]*(38 - 10*R[2, 3, 4] - 58*R[2, 3, 5]) + 
        HPL[{-2, 1, -1}, r1]*(38 - 10*R[2, 3, 4] - 58*R[2, 3, 5]) + 
        HPL[{2, -1, -1}, r1]*(38 - 10*R[2, 3, 4] - 58*R[2, 3, 5]) + 
        HPL[{2, -2}, r1]*(3 - 3*R[2, 3, 4] - 14*R[2, 3, 5]) + 
        (HPL[{1}, r1]^4*(2 + R[2, 3, 4] - 8*R[2, 3, 5]))/2 + 
        2*HPL[{2}, r1]^2*(-9 + 8*R[2, 3, 4] + 8*R[2, 3, 5]) - 
        (Pi^2*HPL[{2}, r1]*(-13 + 3*R[2, 3, 4] + 12*R[2, 3, 5]))/3 + 
        HPL[{-2, -1, -1}, r1]*(-22 + 7*R[2, 3, 4] + 30*R[2, 3, 5]) + 
        2*HPL[{-4}, r1]*(-89 + 57*R[2, 3, 4] + 54*R[2, 3, 5]) + 
        HPL[{-3, -1}, r1]*(-52 + 21*R[2, 3, 4] + 61*R[2, 3, 5]) - 
        2*HPL[{4}, r1]*(-109 + 70*R[2, 3, 4] + 64*R[2, 3, 5]) + 
        HPL[{-2, 1, 1}, r1]*(-52 + 16*R[2, 3, 4] + 74*R[2, 3, 5]) + 
        HPL[{2, -1, 1}, r1]*(-52 + 16*R[2, 3, 4] + 74*R[2, 3, 5]) + 
        HPL[{2, 1, -1}, r1]*(-52 + 16*R[2, 3, 4] + 74*R[2, 3, 5]) + 
        HPL[{3, 1}, r1]*(-56 + 15*R[2, 3, 4] + 119*R[2, 3, 5]) + 
        HPL[{1}, r1]^2*(HPL[{2}, r1]*(51/2 - 3*R[2, 3, 4] - 49*R[2, 3, 5]) - 
          (Pi^2*(-5 + R[2, 3, 4] + 12*R[2, 3, 5]))/3) + 
        HPL[{1}, r1]*(HPL[{2, 1}, r1]*(-7 + 34*R[2, 3, 4] - 78*R[2, 3, 5]) - 
          3*HPL[{-2, -1}, r1]*(-9 + 4*R[2, 3, 4] + 14*R[2, 3, 5]) + 
          HPL[{-2, 1}, r1]*(-2 - 14*R[2, 3, 4] + 42*R[2, 3, 5]) + 
          HPL[{2, -1}, r1]*(-2 - 14*R[2, 3, 4] + 42*R[2, 3, 5]) + 
          HPL[{3}, r1]*(-25 - 13*R[2, 3, 4] + 71*R[2, 3, 5]) + 
          (1 - 2*R[2, 3, 4] + 32*R[2, 3, 5])*Zeta[3])) + 
      4*(-9 + 7*R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[5]) + 
    HPL[{1}, r1]*(-16*HPL[{3, 2}, r1]*(-1 + R[2, 3, 4]) + 
      HPL[{-4, -1}, r1]*(146 - 13*R[2, 3, 4] - 273*R[2, 3, 5]) + 
      HPL[{-3, 1, 1}, r1]*(49 + 12*R[2, 3, 4] - 138*R[2, 3, 5]) + 
      HPL[{3, -1, 1}, r1]*(49 + 12*R[2, 3, 4] - 138*R[2, 3, 5]) + 
      HPL[{3, 1, -1}, r1]*(49 + 12*R[2, 3, 4] - 138*R[2, 3, 5]) + 
      HPL[{-3, -1, -1}, r1]*(43 + 8*R[2, 3, 4] - 112*R[2, 3, 5]) + 
      3*HPL[{4, 1}, r1]*(46 + R[2, 3, 4] - 98*R[2, 3, 5]) + 
      HPL[{-2, -1, 1, 1}, r1]*(22 + 16*R[2, 3, 4] - 84*R[2, 3, 5]) + 
      HPL[{-2, 1, -1, 1}, r1]*(22 + 16*R[2, 3, 4] - 84*R[2, 3, 5]) + 
      HPL[{-2, 1, 1, -1}, r1]*(22 + 16*R[2, 3, 4] - 84*R[2, 3, 5]) + 
      HPL[{2, -1, -1, 1}, r1]*(22 + 16*R[2, 3, 4] - 84*R[2, 3, 5]) + 
      HPL[{2, -1, 1, -1}, r1]*(22 + 16*R[2, 3, 4] - 84*R[2, 3, 5]) + 
      HPL[{2, 1, -1, -1}, r1]*(22 + 16*R[2, 3, 4] - 84*R[2, 3, 5]) + 
      HPL[{-2, -1, -1, -1}, r1]*(36 - 72*R[2, 3, 5]) - 
      2*HPL[{-3, -1, 1}, r1]*(24 + 6*R[2, 3, 4] - 59*R[2, 3, 5]) + 
      HPL[{-3, -2}, r1]*(17 - R[2, 3, 4] - 19*R[2, 3, 5]) - 
      (2*Pi^2*HPL[{3}, r1]*(7 + R[2, 3, 4] - 15*R[2, 3, 5]))/3 + 
      12*HPL[{2, 1, 1, 1}, r1]*(1 + 4*R[2, 3, 4] - 10*R[2, 3, 5]) - 
      12*HPL[{-2, 1, 1, 1}, r1]*(1 + 2*R[2, 3, 4] - 8*R[2, 3, 5]) - 
      12*HPL[{2, -1, 1, 1}, r1]*(1 + 2*R[2, 3, 4] - 8*R[2, 3, 5]) - 
      12*HPL[{2, 1, -1, 1}, r1]*(1 + 2*R[2, 3, 4] - 8*R[2, 3, 5]) - 
      12*HPL[{2, 1, 1, -1}, r1]*(1 + 2*R[2, 3, 4] - 8*R[2, 3, 5]) - 
      (4*Pi^2*HPL[{-2, 1}, r1]*(1 + R[2, 3, 4] - 6*R[2, 3, 5]))/3 - 
      (4*Pi^2*HPL[{2, -1}, r1]*(1 + R[2, 3, 4] - 6*R[2, 3, 5]))/3 - 
      2*HPL[{2, -2, -1}, r1]*(2 + R[2, 3, 4] - 3*R[2, 3, 5]) + 
      (10*Pi^2*HPL[{-2, -1}, r1]*(1 - 2*R[2, 3, 5]))/3 + 
      HPL[{2, -2, 1}, r1]*(3 - 4*R[2, 3, 4] - 2*R[2, 3, 5]) + 
      HPL[{2, 1, -2}, r1]*(3 - 4*R[2, 3, 4] - 2*R[2, 3, 5]) + 
      HPL[{2, 2, -1}, r1]*(3 - 4*R[2, 3, 4] - 2*R[2, 3, 5]) + 
      2*Pi^2*HPL[{2, 1}, r1]*(-1 + 2*R[2, 3, 4] - 2*R[2, 3, 5]) + 
      HPL[{-3, 2}, r1]*(-18 + 14*R[2, 3, 4] - R[2, 3, 5]) - 
      2*HPL[{-2, -2, 1}, r1]*(-1 + R[2, 3, 4] + R[2, 3, 5]) + 
      2*HPL[{2, -1, -2}, r1]*(-1 + R[2, 3, 4] + R[2, 3, 5]) + 
      HPL[{3, -2}, r1]*(-19 + 3*R[2, 3, 4] + 15*R[2, 3, 5]) + 
      HPL[{-2, -1, -1, 1}, r1]*(-30 + 72*R[2, 3, 5]) + 
      HPL[{-2, -1, 1, -1}, r1]*(-30 + 72*R[2, 3, 5]) + 
      HPL[{-2, 1, -1, -1}, r1]*(-30 + 72*R[2, 3, 5]) + 
      HPL[{2, -1, -1, -1}, r1]*(-30 + 72*R[2, 3, 5]) + 
      HPL[{-3, 1, -1}, r1]*(-52 - 8*R[2, 3, 4] + 122*R[2, 3, 5]) + 
      HPL[{3, -1, -1}, r1]*(-56 - 4*R[2, 3, 4] + 126*R[2, 3, 5]) + 
      HPL[{3, 1, 1}, r1]*(-44 - 34*R[2, 3, 4] + 156*R[2, 3, 5]) + 
      HPL[{-4, 1}, r1]*(-143 + 15*R[2, 3, 4] + 266*R[2, 3, 5]) + 
      HPL[{4, -1}, r1]*(-143 + 15*R[2, 3, 4] + 266*R[2, 3, 5]) + 
      HPL[{5}, r1]*(-304 + 60*R[2, 3, 4] + 496*R[2, 3, 5]) + 
      HPL[{-2, -2, -1}, r1]*(8*R[2, 3, 4] - 2*(3 + R[2, 3, 5])) - 
      (Pi^2*(-4 + 3*R[2, 3, 4] + 5*R[2, 3, 5])*Zeta[3])/3 + 
      HPL[{2}, r1]*(16*HPL[{3}, r1]*(-1 + R[2, 3, 4]) + 
        (4 + R[2, 3, 4] - 7*R[2, 3, 5])*Zeta[3]) + 
      2*(1 - 10*R[2, 3, 4] + 13*R[2, 3, 5])*Zeta[5]) + 
    HPL[{0}, r1]*(HPL[{2, 2, 1}, r1]*(40 - 16*R[2, 3, 4]) + 
      HPL[{1}, r1]^3*((HPL[{2}, r1]*(22 + 17*R[2, 3, 4] - 78*R[2, 3, 5]))/3 + 
        (Pi^2*(-1 + 2*R[2, 3, 4] - 2*R[2, 3, 5]))/3) + 
      HPL[{-4, -1}, r1]*(213 - 41*R[2, 3, 4] - 340*R[2, 3, 5]) + 
      HPL[{4, 1}, r1]*(234 - 5*R[2, 3, 4] - 282*R[2, 3, 5]) + 
      HPL[{-2, -1, -1, -1}, r1]*(77 - 19*R[2, 3, 4] - 116*R[2, 3, 5]) + 
      HPL[{-3, -2}, r1]*(61 - 26*R[2, 3, 4] - 76*R[2, 3, 5]) + 
      HPL[{3, 2}, r1]*(114 - 50*R[2, 3, 4] - 60*R[2, 3, 5]) + 
      HPL[{-3, 1, 1}, r1]*(-24 + 57*R[2, 3, 4] - 58*R[2, 3, 5]) + 
      HPL[{3, -1, 1}, r1]*(-24 + 57*R[2, 3, 4] - 58*R[2, 3, 5]) + 
      HPL[{3, 1, -1}, r1]*(-24 + 57*R[2, 3, 4] - 58*R[2, 3, 5]) + 
      HPL[{-2, -1, 1, 1}, r1]*(-12 + 34*R[2, 3, 4] - 36*R[2, 3, 5]) + 
      HPL[{-2, 1, -1, 1}, r1]*(-12 + 34*R[2, 3, 4] - 36*R[2, 3, 5]) + 
      HPL[{-2, 1, 1, -1}, r1]*(-12 + 34*R[2, 3, 4] - 36*R[2, 3, 5]) + 
      HPL[{2, -1, -1, 1}, r1]*(-12 + 34*R[2, 3, 4] - 36*R[2, 3, 5]) + 
      HPL[{2, -1, 1, -1}, r1]*(-12 + 34*R[2, 3, 4] - 36*R[2, 3, 5]) + 
      HPL[{2, 1, -1, -1}, r1]*(-12 + 34*R[2, 3, 4] - 36*R[2, 3, 5]) + 
      HPL[{-3, -1, -1}, r1]*(8 + 23*R[2, 3, 4] - 31*R[2, 3, 5]) + 
      HPL[{-3, -1, 1}, r1]*(54 - 53*R[2, 3, 4] - 29*R[2, 3, 5]) + 
      HPL[{-2, -2, 1}, r1]*(20 - 10*R[2, 3, 4] - 28*R[2, 3, 5]) + 
      HPL[{2, 1, -2}, r1]*(26 - 11*R[2, 3, 4] - 22*R[2, 3, 5]) + 
      HPL[{2, -2, 1}, r1]*(5*R[2, 3, 4] - 14*R[2, 3, 5]) + 
      HPL[{2, 2, -1}, r1]*(5*R[2, 3, 4] - 14*R[2, 3, 5]) + 
      HPL[{1}, r1]^5*(1/10 + (2*R[2, 3, 4])/5 - R[2, 3, 5]) + 
      (4*Pi^2*HPL[{-2, 1}, r1]*(2 - 3*R[2, 3, 4] + 4*R[2, 3, 5]))/3 + 
      (4*Pi^2*HPL[{2, -1}, r1]*(2 - 3*R[2, 3, 4] + 4*R[2, 3, 5]))/3 + 
      (2*Pi^2*HPL[{2, 1}, r1]*(-16 + 12*R[2, 3, 4] + 9*R[2, 3, 5]))/3 + 
      (Pi^2*HPL[{3}, r1]*(5 - 26*R[2, 3, 4] + 18*R[2, 3, 5]))/6 + 
      HPL[{-2, -2, -1}, r1]*(-22 + 18*R[2, 3, 4] + 20*R[2, 3, 5]) + 
      HPL[{2, -2, -1}, r1]*(-14 + 7*R[2, 3, 4] + 25*R[2, 3, 5]) + 
      HPL[{-3, 1, -1}, r1]*(14 - 33*R[2, 3, 4] + 27*R[2, 3, 5]) + 
      HPL[{2, -1, -2}, r1]*(-20 + 10*R[2, 3, 4] + 28*R[2, 3, 5]) - 
      (Pi^2*HPL[{-2, -1}, r1]*(-16 + R[2, 3, 4] + 30*R[2, 3, 5]))/3 + 
      HPL[{-2, -1, -1, 1}, r1]*(-12*R[2, 3, 4] + 34*R[2, 3, 5]) + 
      HPL[{-2, -1, 1, -1}, r1]*(-12*R[2, 3, 4] + 34*R[2, 3, 5]) + 
      HPL[{-2, 1, -1, -1}, r1]*(-12*R[2, 3, 4] + 34*R[2, 3, 5]) + 
      HPL[{2, -1, -1, -1}, r1]*(-12*R[2, 3, 4] + 34*R[2, 3, 5]) + 
      HPL[{-2, 1, 1, 1}, r1]*(20 - 40*R[2, 3, 4] + 40*R[2, 3, 5]) + 
      HPL[{2, -1, 1, 1}, r1]*(20 - 40*R[2, 3, 4] + 40*R[2, 3, 5]) + 
      HPL[{2, 1, -1, 1}, r1]*(20 - 40*R[2, 3, 4] + 40*R[2, 3, 5]) + 
      HPL[{2, 1, 1, -1}, r1]*(20 - 40*R[2, 3, 4] + 40*R[2, 3, 5]) + 
      HPL[{3, 1, 1}, r1]*(118 - 113*R[2, 3, 4] + 50*R[2, 3, 5]) + 
      HPL[{-3, 2}, r1]*(-99 + 43*R[2, 3, 4] + 68*R[2, 3, 5]) + 
      HPL[{3, -2}, r1]*(-76 + 29*R[2, 3, 4] + 69*R[2, 3, 5]) + 
      4*HPL[{5}, r1]*(-42 + 5*R[2, 3, 4] + 78*R[2, 3, 5]) + 
      HPL[{3, -1, -1}, r1]*(-26 - 13*R[2, 3, 4] + 83*R[2, 3, 5]) + 
      HPL[{-4, 1}, r1]*(-211 + 22*R[2, 3, 4] + 291*R[2, 3, 5]) + 
      HPL[{4, -1}, r1]*(-211 + 22*R[2, 3, 4] + 291*R[2, 3, 5]) + 
      HPL[{-4}, r1]*HPL[{1}, r1]*(-304 + 78*R[2, 3, 4] + 478*R[2, 3, 5]) + 
      HPL[{2, 1, 1, 1}, r1]*(74*R[2, 3, 4] - 4*(8 + 9*R[2, 3, 5])) + 
      HPL[{1}, r1]*(HPL[{2}, r1]^2*(8 - 8*R[2, 3, 4]) + 
        HPL[{4}, r1]*(304 - 60*R[2, 3, 4] - 496*R[2, 3, 5]) + 
        HPL[{-3, 1}, r1]*(107 + 13*R[2, 3, 4] - 268*R[2, 3, 5]) + 
        HPL[{3, -1}, r1]*(107 + 13*R[2, 3, 4] - 268*R[2, 3, 5]) + 
        HPL[{2, 1, 1}, r1]*(44 + 34*R[2, 3, 4] - 156*R[2, 3, 5]) - 
        2*HPL[{-2, 1, 1}, r1]*(23 + 8*R[2, 3, 4] - 68*R[2, 3, 5]) - 
        2*HPL[{2, -1, 1}, r1]*(23 + 8*R[2, 3, 4] - 68*R[2, 3, 5]) - 
        2*HPL[{2, 1, -1}, r1]*(23 + 8*R[2, 3, 4] - 68*R[2, 3, 5]) + 
        2*HPL[{-2, -1, 1}, r1]*(26 + R[2, 3, 4] - 60*R[2, 3, 5]) + 
        2*HPL[{-2, 1, -1}, r1]*(26 + R[2, 3, 4] - 60*R[2, 3, 5]) + 
        2*HPL[{2, -1, -1}, r1]*(26 + R[2, 3, 4] - 60*R[2, 3, 5]) + 
        HPL[{2, -2}, r1]*(1 + 11*R[2, 3, 4] - 16*R[2, 3, 5]) + 
        (2*Pi^2*HPL[{2}, r1]*(7 + R[2, 3, 4] - 15*R[2, 3, 5]))/3 + 
        (3*Pi^4*(1 - 2*R[2, 3, 5]))/5 + HPL[{-2, -1, -1}, r1]*
         (-61 + 16*R[2, 3, 4] + 106*R[2, 3, 5]) + HPL[{-3, -1}, r1]*
         (-112 + 11*R[2, 3, 4] + 235*R[2, 3, 5]) + HPL[{3, 1}, r1]*
         (-106 - 35*R[2, 3, 4] + 294*R[2, 3, 5])) - 
      (4*Pi^2*(R[2, 3, 4] - R[2, 3, 5])*Zeta[3])/3 + 
      HPL[{2}, r1]*(4*HPL[{2, 1}, r1]*(-5 + 9*R[2, 3, 4]) + 
        HPL[{-2, 1}, r1]*(28 - 26*R[2, 3, 4] - 16*R[2, 3, 5]) + 
        HPL[{2, -1}, r1]*(28 - 26*R[2, 3, 4] - 16*R[2, 3, 5]) - 
        2*HPL[{3}, r1]*(9 + 7*R[2, 3, 4] - 6*R[2, 3, 5]) + 
        HPL[{-2, -1}, r1]*(-40 + 27*R[2, 3, 4] + 23*R[2, 3, 5]) + 
        (-34 + 16*R[2, 3, 4] - 3*R[2, 3, 5])*Zeta[3]) + 
      HPL[{1}, r1]^2*(HPL[{-2, -1}, r1]*(-7 + 18*R[2, 3, 4] - 
          19*R[2, 3, 5]) + HPL[{-2, 1}, r1]*(11 - 16*R[2, 3, 4] + 
          20*R[2, 3, 5]) + HPL[{2, -1}, r1]*(11 - 16*R[2, 3, 4] + 
          20*R[2, 3, 5]) + HPL[{3}, r1]*(9 - (45*R[2, 3, 4])/2 + 
          25*R[2, 3, 5]) + 9*HPL[{2, 1}, r1]*(3*R[2, 3, 4] - 
          2*(1 + R[2, 3, 5])) + ((16 - 29*R[2, 3, 4] + 24*R[2, 3, 5])*
          Zeta[3])/2) + (-36*R[2, 3, 4] + 89*R[2, 3, 5])*Zeta[5])
 
hHPL[4, {0, 0}, {1, -1, 1}] = (19*HPL[{-1}, r1]^5*HPL[{0}, r1]*R[3, 4, 5]*
      (-1 + Rb[2, 3, 4]))/15 - (6*Pi^4*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*
      Rb[2, 3, 4])/5 - (4*Pi^2*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/
     3 - (16*HPL[{1}, r1]^6*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 + 
    (HPL[{0}, r1]^6*(-5 + R[3, 4, 5]*(5 - 70*Rb[2, 3, 4]) + 65*Rb[2, 3, 4]))/
     6 + HPL[{-2, -1}, r1]^2*(-4 - 4*(-1 + R[3, 4, 5])*Rb[2, 3, 4]) + 
    HPL[{-1}, r1]^4*((HPL[{0}, r1]^2*(R[3, 4, 5]*(125 - 128*Rb[2, 3, 4]) + 
         3*(-1 + Rb[2, 3, 4])))/24 + (HPL[{0}, r1]*HPL[{1}, r1]*
        (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]))/12) + 
    2*HPL[{2, 1}, r1]^2*(5*(1 + Rb[2, 3, 4]) + 
      R[3, 4, 5]*(-11 + 6*Rb[2, 3, 4])) + HPL[{-3}, r1]^2*
     (-13 + 11*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 12*Rb[2, 3, 4])) - 
    (5*HPL[{0}, r1]^5*HPL[{1}, r1]*(3 - 31*Rb[2, 3, 4] + 
       R[3, 4, 5]*(-3 + 34*Rb[2, 3, 4])))/3 + 
    HPL[{3}, r1]^2*(27 + 17*Rb[2, 3, 4] + R[3, 4, 5]*
       (-57 + 40*Rb[2, 3, 4])) + HPL[{-2}, r1]^2*
     (HPL[{0}, r1]^2*(-30 + R[3, 4, 5]*(17 - 61*Rb[2, 3, 4]) + 
        44*Rb[2, 3, 4]) + (HPL[{0}, r1]*HPL[{1}, r1]*
        (-9 + R[3, 4, 5]*(9 - 66*Rb[2, 3, 4]) + 57*Rb[2, 3, 4]))/2) + 
    HPL[{0}, r1]^4*(HPL[{1}, r1]^2*(-2 + R[3, 4, 5]*(2 - 85*Rb[2, 3, 4]) + 
        83*Rb[2, 3, 4]) + (Pi^2*(9 + 47*Rb[2, 3, 4] + 
         R[3, 4, 5]*(-57 + 10*Rb[2, 3, 4])))/18 + 
      HPL[{2}, r1]*(95/3 - 73*Rb[2, 3, 4] + R[3, 4, 5]*
         (-49 + 122*Rb[2, 3, 4]))) + HPL[{-5}, r1]*
     (2*HPL[{-1}, r1]*(9*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
         (-115 + 106*Rb[2, 3, 4])) + HPL[{1}, r1]*(46 - 166*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-46 + 212*Rb[2, 3, 4])) + HPL[{0}, r1]*
       (165 - 129*Rb[2, 3, 4] + R[3, 4, 5]*(-545 + 674*Rb[2, 3, 4]))) - 
    2*HPL[{2, 1}, r1]*(5 + 4*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) + 4*Rb[2, 3, 4])*
     Zeta[3] + (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4])*
     Zeta[3]^2 + HPL[{-1}, r1]^3*((2*HPL[{-2, -1}, r1]*R[3, 4, 5]*
        (-1 + Rb[2, 3, 4]))/3 + (5*HPL[{0}, r1]^2*HPL[{1}, r1]*
        (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]))/3 + 
      (5*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]))/
       3 + HPL[{0}, r1]*((HPL[{2}, r1]*(R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) + 
           5*(-1 + Rb[2, 3, 4])))/3 + (10*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/
         9 + (5*HPL[{1}, r1]^2*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
           Rb[2, 3, 4]))/6) + HPL[{-2, 1}, r1]*(1 - Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*
       (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 
      (HPL[{3}, r1]*(5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])))/
       3 + (HPL[{-2}, r1]*HPL[{0}, r1]*(5 - 5*Rb[2, 3, 4] + 
         R[3, 4, 5]*(-27 + 32*Rb[2, 3, 4])))/6 + 
      (HPL[{0}, r1]^3*(2*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
          (-35 + 33*Rb[2, 3, 4])))/3 - 6*R[3, 4, 5]*(-1 + Rb[2, 3, 4])*
       Zeta[3]) + HPL[{-3}, r1]*
     ((HPL[{-1}, r1]^3*(R[3, 4, 5]*(27 - 32*Rb[2, 3, 4]) + 
         5*(-1 + Rb[2, 3, 4])))/6 + HPL[{3}, r1]*
       (-29 + R[3, 4, 5]*(107 - 90*Rb[2, 3, 4]) - 17*Rb[2, 3, 4]) + 
      HPL[{-2, -1}, r1]*(3 + R[3, 4, 5]*(17 - 10*Rb[2, 3, 4]) - 
        7*Rb[2, 3, 4]) + HPL[{-2, 1}, r1]*
       (-8 + R[3, 4, 5]*(28 - 60*Rb[2, 3, 4]) + 32*Rb[2, 3, 4]) + 
      HPL[{2, -1}, r1]*(-8 + R[3, 4, 5]*(28 - 60*Rb[2, 3, 4]) + 
        32*Rb[2, 3, 4]) + HPL[{-1}, r1]^2*
       (HPL[{0}, r1]*(-1 + R[3, 4, 5]*(24 - 25*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
        (7*HPL[{1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]))/
         2) + (HPL[{1}, r1]^3*(9 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
          (-9 + 14*Rb[2, 3, 4])))/6 + HPL[{2, 1}, r1]*(10 - 22*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-30 + 52*Rb[2, 3, 4])) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (17 - 109*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 126*Rb[2, 3, 4])) + 
      (HPL[{0}, r1]^3*(507 - 455*Rb[2, 3, 4] + R[3, 4, 5]*
          (-1481 + 1936*Rb[2, 3, 4])))/6 + HPL[{1}, r1]*
       (HPL[{2}, r1]*(-16 + R[3, 4, 5]*(16 - 50*Rb[2, 3, 4]) + 
          34*Rb[2, 3, 4]) + Pi^2*(1 - 7*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4]))) + HPL[{0}, r1]*
       (HPL[{2}, r1]*(-23 + R[3, 4, 5]*(13 - 66*Rb[2, 3, 4]) + 
          53*Rb[2, 3, 4]) + (HPL[{1}, r1]^2*(7 - 29*Rb[2, 3, 4] + 
           R[3, 4, 5]*(-7 + 36*Rb[2, 3, 4])))/2 + 
        (Pi^2*(35 - 51*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-39 + 56*Rb[2, 3, 4])))/
         6) + HPL[{-2}, r1]*(HPL[{0}, r1]*(60 - 88*Rb[2, 3, 4] + 
          2*R[3, 4, 5]*(-17 + 61*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (9 - 57*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 66*Rb[2, 3, 4]))) + 
      HPL[{-1}, r1]*((-5*Pi^2*(1 + R[3, 4, 5] - Rb[2, 3, 4]))/2 + 
        2*HPL[{-2}, r1]*(5*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
           (-8 + 3*Rb[2, 3, 4])) + HPL[{1}, r1]^2*(6 - 4*Rb[2, 3, 4] + 
          2*R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) + HPL[{2}, r1]*
         (11 - 7*Rb[2, 3, 4] + 7*R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) + 
        4*HPL[{0}, r1]*HPL[{1}, r1]*(8 - 7*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-8 + 15*Rb[2, 3, 4])) + 
        (HPL[{0}, r1]^2*(-37 + 53*Rb[2, 3, 4] + R[3, 4, 5]*
            (-329 + 276*Rb[2, 3, 4])))/2) + 
      2*(-15 + R[3, 4, 5]*(27 - 44*Rb[2, 3, 4]) + 17*Rb[2, 3, 4])*Zeta[3]) + 
    HPL[{-2, 1}, r1]*(-4*HPL[{2, 1}, r1]*
       (-1 + R[3, 4, 5]*(-5 + Rb[2, 3, 4]) + 4*Rb[2, 3, 4]) - 
      2*(1 - 15*Rb[2, 3, 4] + 5*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{2, -1}, r1]*(-4*HPL[{2, 1}, r1]*
       (-1 + R[3, 4, 5]*(-5 + Rb[2, 3, 4]) + 4*Rb[2, 3, 4]) - 
      2*(1 - 15*Rb[2, 3, 4] + 5*R[3, 4, 5]*(1 + 2*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{-2, -1}, r1]*(2*HPL[{-2, 1}, r1]*
       (-1 + R[3, 4, 5]*(5 - 6*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      2*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5]*(5 - 6*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + HPL[{2, 1}, r1]*(17 - 9*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-33 + 42*Rb[2, 3, 4])) + 
      2*(6 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(4 + 7*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{0}, r1]^3*((HPL[{-2, 1}, r1]*(-55 + R[3, 4, 5]*
          (129 - 44*Rb[2, 3, 4]) - 85*Rb[2, 3, 4]))/3 + 
      (HPL[{2, -1}, r1]*(-55 + R[3, 4, 5]*(129 - 44*Rb[2, 3, 4]) - 
         85*Rb[2, 3, 4]))/3 + 
      (HPL[{3}, r1]*(-293 + R[3, 4, 5]*(617 - 1046*Rb[2, 3, 4]) + 
         429*Rb[2, 3, 4]))/3 + (HPL[{-2, -1}, r1]*(-87 + 279*Rb[2, 3, 4] - 
         R[3, 4, 5]*(187 + 92*Rb[2, 3, 4])))/6 + 
      (HPL[{2, 1}, r1]*(103 + 39*Rb[2, 3, 4] + R[3, 4, 5]*
          (-151 + 112*Rb[2, 3, 4])))/3 - 
      (4*HPL[{1}, r1]^3*(3 - 197*Rb[2, 3, 4] + R[3, 4, 5]*
          (-3 + 200*Rb[2, 3, 4])))/9 + HPL[{1}, r1]*
       ((4*HPL[{2}, r1]*(-1 - 57*Rb[2, 3, 4] + R[3, 4, 5]*
            (1 + 56*Rb[2, 3, 4])))/3 + 
        (Pi^2*(7 + 85*Rb[2, 3, 4] - R[3, 4, 5]*(7 + 78*Rb[2, 3, 4])))/9) + 
      4*(1 - 12*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 13*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{1}, r1]^3*((HPL[{3}, r1]*(-2 + R[3, 4, 5]*(2 - 6*Rb[2, 3, 4]) + 
         4*Rb[2, 3, 4]))/3 + 2*HPL[{2, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) + 5*Rb[2, 3, 4]) + 
      (HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 18*Rb[2, 3, 4]) + 
         17*Rb[2, 3, 4]))/3 + HPL[{-2, 1}, r1]*(2 - 6*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-2 + 8*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*
       (2 - 6*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 8*Rb[2, 3, 4])) + 
      ((1 - 39*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 40*Rb[2, 3, 4]))*Zeta[3])/3) + 
    HPL[{3}, r1]*(HPL[{-2, 1}, r1]*(12 + 40*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + 
      HPL[{2, -1}, r1]*(12 + 40*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + 
      HPL[{2, 1}, r1]*(-25 + R[3, 4, 5]*(45 - 48*Rb[2, 3, 4]) + 
        3*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*(-6 - 8*Rb[2, 3, 4] + 
        2*R[3, 4, 5]*(3 + Rb[2, 3, 4])) + 
      (27 - 51*Rb[2, 3, 4] + R[3, 4, 5]*(-49 + 100*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{-1}, r1]^2*((-11*HPL[{0}, r1]^3*HPL[{1}, r1]*(1 - Rb[2, 3, 4] + 
         R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/2 + 
      (13*HPL[{0}, r1]^4*(3*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
          (-11 + 8*Rb[2, 3, 4])))/12 + HPL[{-2}, r1]*
       ((7*HPL[{0}, r1]*HPL[{1}, r1]*(1 - Rb[2, 3, 4] + 
           R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/2 + HPL[{0}, r1]^2*
         (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-24 + 25*Rb[2, 3, 4]))) + 
      HPL[{0}, r1]^2*((-13*HPL[{1}, r1]^2*(1 - Rb[2, 3, 4] + 
           R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/4 + 
        (Pi^2*(13*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-29 + 16*Rb[2, 3, 4])))/
         12 + (HPL[{2}, r1]*(7 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
            (-23 + 30*Rb[2, 3, 4])))/2) + HPL[{1}, r1]*
       (5*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
          Rb[2, 3, 4]) + 9*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5]*
           (1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
        (9*HPL[{3}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/
         2 + HPL[{-2, 1}, r1]*(6 - 6*Rb[2, 3, 4] + 6*R[3, 4, 5]*
           (-1 + 2*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(6 - 6*Rb[2, 3, 4] + 
          6*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 
        4*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))*Zeta[3]) + 
      HPL[{0}, r1]*(HPL[{-2, -1}, r1]*(R[3, 4, 5]*(8 - 14*Rb[2, 3, 4]) + 
          6*(-1 + Rb[2, 3, 4])) + (HPL[{3}, r1]*
          (R[3, 4, 5]*(23 - 30*Rb[2, 3, 4]) + 7*(-1 + Rb[2, 3, 4])))/2 + 
        (HPL[{2, 1}, r1]*(R[3, 4, 5]*(21 - 34*Rb[2, 3, 4]) + 
           13*(-1 + Rb[2, 3, 4])))/2 + (3*HPL[{1}, r1]^3*
          (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]))/2 + 
        HPL[{1}, r1]*(Pi^2*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
            Rb[2, 3, 4]) + (9*HPL[{2}, r1]*(-1 + R[3, 4, 5]*
              (1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]))/2) + 
        HPL[{-2, 1}, r1]*(5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (1 + 4*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(5 - 5*Rb[2, 3, 4] + 
          R[3, 4, 5]*(1 + 4*Rb[2, 3, 4])) + 
        ((-13*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(9 + 4*Rb[2, 3, 4]))*Zeta[3])/
         2)) + HPL[{-2}, r1]*((HPL[{0}, r1]^3*HPL[{1}, r1]*
        (-5 + R[3, 4, 5]*(5 - 166*Rb[2, 3, 4]) + 161*Rb[2, 3, 4]))/3 + 
      (HPL[{0}, r1]^4*(-177 + R[3, 4, 5]*(391 - 588*Rb[2, 3, 4]) + 
         197*Rb[2, 3, 4]))/6 + HPL[{0}, r1]^2*
       ((HPL[{1}, r1]^2*(-7 + R[3, 4, 5]*(7 - 36*Rb[2, 3, 4]) + 
           29*Rb[2, 3, 4]))/2 + HPL[{2}, r1]*(3 - 53*Rb[2, 3, 4] + 
          R[3, 4, 5]*(9 + 44*Rb[2, 3, 4])) - 
        (Pi^2*(35 - 51*Rb[2, 3, 4] + 3*R[3, 4, 5]*(-39 + 56*Rb[2, 3, 4])))/
         6) + HPL[{1}, r1]*(6*HPL[{2, -1}, r1]*
         (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
        HPL[{3}, r1]*(-8 + R[3, 4, 5]*(8 - 38*Rb[2, 3, 4]) + 
          30*Rb[2, 3, 4]) + HPL[{2, 1}, r1]*(5 + 11*Rb[2, 3, 4] - 
          R[3, 4, 5]*(5 + 6*Rb[2, 3, 4])) + 4*(-1 - 9*Rb[2, 3, 4] + 
          R[3, 4, 5]*(1 + 8*Rb[2, 3, 4]))*Zeta[3]) + 
      HPL[{0}, r1]*(3*HPL[{2, 1}, r1]*(5 - R[3, 4, 5] + Rb[2, 3, 4]) - 
        4*HPL[{2, -1}, r1]*(1 + R[3, 4, 5]*(-3 + Rb[2, 3, 4]) + 
          2*Rb[2, 3, 4]) + (HPL[{1}, r1]^3*(-9 + R[3, 4, 5]*
            (9 - 14*Rb[2, 3, 4]) + 5*Rb[2, 3, 4]))/6 + 
        HPL[{-2, -1}, r1]*(-3 + 7*Rb[2, 3, 4] + R[3, 4, 5]*
           (-17 + 10*Rb[2, 3, 4])) + 4*HPL[{-2, 1}, r1]*(2 - 8*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-7 + 15*Rb[2, 3, 4])) + HPL[{3}, r1]*
         (-3 + 53*Rb[2, 3, 4] - R[3, 4, 5]*(9 + 44*Rb[2, 3, 4])) + 
        HPL[{1}, r1]*(Pi^2*(-1 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) + 
            7*Rb[2, 3, 4]) + HPL[{2}, r1]*(8 - 30*Rb[2, 3, 4] + 
            R[3, 4, 5]*(-8 + 38*Rb[2, 3, 4]))) + 
        2*(19 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(-24 + 53*Rb[2, 3, 4]))*
         Zeta[3])) + HPL[{0}, r1]^2*
     (HPL[{2, -2}, r1]*(20 + 22*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + 
      HPL[{3, 1}, r1]*(-25 + R[3, 4, 5]*(65 - 6*Rb[2, 3, 4]) - 
        59*Rb[2, 3, 4]) + (HPL[{2}, r1]^2*
        (-9 + R[3, 4, 5]*(17 - 50*Rb[2, 3, 4]) + 33*Rb[2, 3, 4]))/2 + 
      (HPL[{1}, r1]^4*(-3 + R[3, 4, 5]*(3 - 379*Rb[2, 3, 4]) + 
         376*Rb[2, 3, 4]))/6 + HPL[{-2, -1, -1}, r1]*(16 - 48*Rb[2, 3, 4] + 
        6*R[3, 4, 5]*(3 + 5*Rb[2, 3, 4])) + 2*HPL[{-2, -1, 1}, r1]*
       (7 + 17*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 6*Rb[2, 3, 4])) + 
      2*HPL[{-2, 1, -1}, r1]*(7 + 17*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-23 + 6*Rb[2, 3, 4])) + 2*HPL[{2, -1, -1}, r1]*
       (7 + 17*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 6*Rb[2, 3, 4])) - 
      (3*Pi^4*(1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 6*Rb[2, 3, 4])))/5 + 
      HPL[{-3, 1}, r1]*(28 + 92*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (37 + 9*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*(28 + 92*Rb[2, 3, 4] - 
        2*R[3, 4, 5]*(37 + 9*Rb[2, 3, 4])) - 2*HPL[{-2, 1, 1}, r1]*
       (7 + Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 16*Rb[2, 3, 4])) - 
      2*HPL[{2, -1, 1}, r1]*(7 + Rb[2, 3, 4] + R[3, 4, 5]*
         (-17 + 16*Rb[2, 3, 4])) - 2*HPL[{2, 1, -1}, r1]*
       (7 + Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 16*Rb[2, 3, 4])) + 
      HPL[{-4}, r1]*(R[3, 4, 5]*(545 - 674*Rb[2, 3, 4]) + 
        3*(-55 + 43*Rb[2, 3, 4])) + (2*Pi^2*HPL[{2}, r1]*
        (17 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(-32 + 61*Rb[2, 3, 4])))/3 + 
      HPL[{4}, r1]*(198 - 210*Rb[2, 3, 4] + 10*R[3, 4, 5]*
         (-47 + 68*Rb[2, 3, 4])) + HPL[{2, 1, 1}, r1]*(27 - 35*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-39 + 74*Rb[2, 3, 4])) + HPL[{-3, -1}, r1]*
       (40 - 120*Rb[2, 3, 4] + R[3, 4, 5]*(22 + 98*Rb[2, 3, 4])) + 
      HPL[{1}, r1]^2*(17*HPL[{2}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] + 
        (Pi^2*(11 + 41*Rb[2, 3, 4] - R[3, 4, 5]*(11 + 30*Rb[2, 3, 4])))/6) + 
      HPL[{1}, r1]*(HPL[{2, 1}, r1]*(-4 + R[3, 4, 5]*(4 - 26*Rb[2, 3, 4]) + 
          22*Rb[2, 3, 4]) + 4*HPL[{-2, 1}, r1]*(-2 - 5*Rb[2, 3, 4] + 
          R[3, 4, 5]*(2 + 3*Rb[2, 3, 4])) + 4*HPL[{2, -1}, r1]*
         (-2 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(2 + 3*Rb[2, 3, 4])) + 
        HPL[{-2, -1}, r1]*(19 + 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (-19 + 16*Rb[2, 3, 4])) - 4*HPL[{3}, r1]*(3 - 37*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-3 + 40*Rb[2, 3, 4])) + 
        (7 - 83*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 90*Rb[2, 3, 4]))*Zeta[3])) + 
    HPL[{-1}, r1]*(HPL[{-3, -1, -1}, r1]*(R[3, 4, 5]*(14 - 20*Rb[2, 3, 4]) + 
        6*(-1 + Rb[2, 3, 4])) + HPL[{5}, r1]*
       (R[3, 4, 5]*(262 - 272*Rb[2, 3, 4]) + 10*(-1 + Rb[2, 3, 4])) + 
      HPL[{-4, 1}, r1]*(2 + R[3, 4, 5]*(70 - 56*Rb[2, 3, 4]) - 
        14*Rb[2, 3, 4]) + HPL[{4, -1}, r1]*
       (2 + R[3, 4, 5]*(70 - 56*Rb[2, 3, 4]) - 14*Rb[2, 3, 4]) + 
      HPL[{3, -1, -1}, r1]*(10 + R[3, 4, 5]*(22 - 8*Rb[2, 3, 4]) - 
        14*Rb[2, 3, 4]) + HPL[{-4, -1}, r1]*
       (8 + R[3, 4, 5]*(50 - 42*Rb[2, 3, 4]) - 8*Rb[2, 3, 4]) + 
      HPL[{-2}, r1]^2*HPL[{0}, r1]*(5 + R[3, 4, 5]*(8 - 3*Rb[2, 3, 4]) - 
        5*Rb[2, 3, 4]) + 2*HPL[{-3, -2}, r1]*
       (5 + R[3, 4, 5]*(8 - 3*Rb[2, 3, 4]) - 5*Rb[2, 3, 4]) - 
      (4*Pi^2*HPL[{-2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 + 
      16*HPL[{-2, -2, 1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) - 
      16*HPL[{2, -1, -2}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
      4*HPL[{2, -2, -1}, r1]*(-1 + R[3, 4, 5]*(7 - 8*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + 24*HPL[{2, 1, 1, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + 2*Rb[2, 3, 4]) + 
      2*HPL[{-2, -1, 1, 1}, r1]*(-5 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 
        9*Rb[2, 3, 4]) + 2*HPL[{-2, 1, -1, 1}, r1]*
       (-5 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]) + 
      2*HPL[{-2, 1, 1, -1}, r1]*(-5 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 
        9*Rb[2, 3, 4]) + 2*HPL[{2, -1, -1, 1}, r1]*
       (-5 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]) + 
      2*HPL[{2, -1, 1, -1}, r1]*(-5 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 
        9*Rb[2, 3, 4]) + 2*HPL[{2, 1, -1, -1}, r1]*
       (-5 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]) + 
      HPL[{0}, r1]^4*HPL[{1}, r1]*(-9 + R[3, 4, 5]*(9 - 24*Rb[2, 3, 4]) + 
        15*Rb[2, 3, 4]) + HPL[{-2, -2, -1}, r1]*(4 - 4*Rb[2, 3, 4] + 
        2*R[3, 4, 5]*(1 + Rb[2, 3, 4])) + 2*Pi^2*HPL[{-2, 1}, r1]*
       (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 
      2*Pi^2*HPL[{2, -1}, r1]*(1 - Rb[2, 3, 4] + R[3, 4, 5]*
         (-1 + 2*Rb[2, 3, 4])) + 14*HPL[{-2, -1, -1, 1}, r1]*
       (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 
      14*HPL[{-2, -1, 1, -1}, r1]*(1 - Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 14*HPL[{-2, 1, -1, -1}, r1]*
       (1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 
      14*HPL[{2, -1, -1, -1}, r1]*(1 - Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) - 4*HPL[{2, 2, 1}, r1]*
       (3 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(7 + 2*Rb[2, 3, 4])) - 
      (Pi^2*HPL[{3}, r1]*(-1 + 3*Rb[2, 3, 4] + 3*R[3, 4, 5]*
          (-5 + 4*Rb[2, 3, 4])))/3 + 2*HPL[{-3, -1, 1}, r1]*
       (5 - 7*Rb[2, 3, 4] + 7*R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])) + 
      4*HPL[{-3, 1, 1}, r1]*(3 - 2*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 5*Rb[2, 3, 4])) + 4*HPL[{3, -1, 1}, r1]*
       (3 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) + 
      4*HPL[{3, 1, -1}, r1]*(3 - 2*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 5*Rb[2, 3, 4])) + HPL[{-3, 2}, r1]*(-11 + 7*Rb[2, 3, 4] - 
        7*R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) + HPL[{3, -2}, r1]*
       (-9 + 5*Rb[2, 3, 4] - 5*R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) - 
      (2*Pi^2*HPL[{2, 1}, r1]*(5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
          (-5 + 12*Rb[2, 3, 4])))/3 + 2*HPL[{-3, 1, -1}, r1]*
       (5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 12*Rb[2, 3, 4])) + 
      2*HPL[{2, -2, 1}, r1]*(5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
         (-5 + 12*Rb[2, 3, 4])) + 2*HPL[{2, 2, -1}, r1]*
       (5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 12*Rb[2, 3, 4])) + 
      2*HPL[{2, 1, -2}, r1]*(5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
         (-9 + 14*Rb[2, 3, 4])) + (2*HPL[{0}, r1]^5*(7 - Rb[2, 3, 4] + 
         R[3, 4, 5]*(-14 + 15*Rb[2, 3, 4])))/3 + 2*HPL[{-2, 1, 1, 1}, r1]*
       (5 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 18*Rb[2, 3, 4])) + 
      2*HPL[{2, -1, 1, 1}, r1]*(5 - 13*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-5 + 18*Rb[2, 3, 4])) + 2*HPL[{2, 1, -1, 1}, r1]*
       (5 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 18*Rb[2, 3, 4])) + 
      2*HPL[{2, 1, 1, -1}, r1]*(5 - 13*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-5 + 18*Rb[2, 3, 4])) + HPL[{3, 1, 1}, r1]*
       (-31 + 67*Rb[2, 3, 4] - R[3, 4, 5]*(49 + 18*Rb[2, 3, 4])) + 
      HPL[{3, 2}, r1]*(23 + Rb[2, 3, 4] + R[3, 4, 5]*
         (-59 + 58*Rb[2, 3, 4])) + HPL[{4, 1}, r1]*(29 + 43*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-137 + 94*Rb[2, 3, 4])) + HPL[{0}, r1]^3*
       ((2*Pi^2*(6 + 13*R[3, 4, 5]*(-1 + Rb[2, 3, 4])))/9 + 
        (HPL[{1}, r1]^2*(-41 + R[3, 4, 5]*(41 - 130*Rb[2, 3, 4]) + 
           89*Rb[2, 3, 4]))/6 + (2*HPL[{2}, r1]*(31 + 8*Rb[2, 3, 4] + 
           R[3, 4, 5]*(-109 + 101*Rb[2, 3, 4])))/3) - 
      (2*Pi^2*(2 + (-1 + R[3, 4, 5])*Rb[2, 3, 4])*Zeta[3])/3 + 
      HPL[{-2}, r1]*(2*HPL[{2, 1}, r1]*(R[3, 4, 5]*(9 - 14*Rb[2, 3, 4]) + 
          5*(-1 + Rb[2, 3, 4])) + (HPL[{0}, r1]^3*
          (75 + R[3, 4, 5]*(527 - 404*Rb[2, 3, 4]) - 123*Rb[2, 3, 4]))/6 + 
        16*HPL[{2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
        4*HPL[{0}, r1]^2*HPL[{1}, r1]*(-8 + R[3, 4, 5]*(8 - 15*Rb[2, 3, 4]) + 
          7*Rb[2, 3, 4]) + HPL[{3}, r1]*(9 - 5*Rb[2, 3, 4] + 
          5*R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) + HPL[{0}, r1]*
         ((5*Pi^2*(1 + R[3, 4, 5] - Rb[2, 3, 4]))/2 + HPL[{1}, r1]^2*
           (-6 + R[3, 4, 5]*(6 - 10*Rb[2, 3, 4]) + 4*Rb[2, 3, 4]) + 
          HPL[{2}, r1]*(-9 + 5*Rb[2, 3, 4] - 5*R[3, 4, 5]*
             (-5 + 6*Rb[2, 3, 4]))) + 2*(-6 + 7*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-15 + 8*Rb[2, 3, 4]))*Zeta[3]) + 
      HPL[{0}, r1]^2*(HPL[{-2, -1}, r1]*(-2 + R[3, 4, 5]*
           (50 - 60*Rb[2, 3, 4]) + 10*Rb[2, 3, 4]) + 
        (HPL[{1}, r1]^3*(-15 + R[3, 4, 5]*(15 - 58*Rb[2, 3, 4]) + 
           43*Rb[2, 3, 4]))/6 + HPL[{2, 1}, r1]*(-34 + 82*Rb[2, 3, 4] - 
          2*R[3, 4, 5]*(9 + 32*Rb[2, 3, 4])) + HPL[{-2, 1}, r1]*
         (22 - 46*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 48*Rb[2, 3, 4])) + 
        HPL[{2, -1}, r1]*(22 - 46*Rb[2, 3, 4] + R[3, 4, 5]*
           (-2 + 48*Rb[2, 3, 4])) - 2*HPL[{3}, r1]*(12 + Rb[2, 3, 4] + 
          R[3, 4, 5]*(-80 + 79*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (Pi^2*(-3 + R[3, 4, 5]*(3 - 8*Rb[2, 3, 4]) + 5*Rb[2, 3, 4]) + 
          HPL[{2}, r1]*(25 - 13*Rb[2, 3, 4] + R[3, 4, 5]*
             (-25 + 38*Rb[2, 3, 4]))) - (7 + 3*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-11 + 8*Rb[2, 3, 4]))*Zeta[3]) + 
      HPL[{2}, r1]*(HPL[{3}, r1]*(-23 + R[3, 4, 5]*(59 - 58*Rb[2, 3, 4]) - 
          Rb[2, 3, 4]) + (9 - 17*Rb[2, 3, 4] + R[3, 4, 5]*
           (9 + 8*Rb[2, 3, 4]))*Zeta[3]) + HPL[{1}, r1]^2*
       ((HPL[{3}, r1]*(-7 + R[3, 4, 5]*(7 - 2*Rb[2, 3, 4]) - 5*Rb[2, 3, 4]))/
         2 + 12*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + 
          2*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*
         (-5 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 9*Rb[2, 3, 4]) + 
        HPL[{-2, 1}, r1]*(5 - 13*Rb[2, 3, 4] + R[3, 4, 5]*
           (-5 + 18*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(5 - 13*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-5 + 18*Rb[2, 3, 4])) + 
        ((17 - 23*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 40*Rb[2, 3, 4]))*Zeta[3])/
         2) + HPL[{0}, r1]*(HPL[{-4}, r1]*
         (R[3, 4, 5]*(230 - 212*Rb[2, 3, 4]) - 18*(-1 + Rb[2, 3, 4])) + 
        2*HPL[{-2, 1, 1}, r1]*(-1 + 5*R[3, 4, 5] - 5*Rb[2, 3, 4]) + 
        2*HPL[{2, -1, 1}, r1]*(-1 + 5*R[3, 4, 5] - 5*Rb[2, 3, 4]) + 
        2*HPL[{2, 1, -1}, r1]*(-1 + 5*R[3, 4, 5] - 5*Rb[2, 3, 4]) + 
        (6*Pi^4*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/5 + 2*HPL[{2, -2}, r1]*
         (-1 + R[3, 4, 5]*(5 - 6*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
        HPL[{1}, r1]^4*(-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + 
          2*Rb[2, 3, 4]) - 4*HPL[{-3, 1}, r1]*(6 + 7*(-1 + R[3, 4, 5])*
           Rb[2, 3, 4]) - 4*HPL[{3, -1}, r1]*(6 + 7*(-1 + R[3, 4, 5])*
           Rb[2, 3, 4]) + (Pi^2*HPL[{2}, r1]*(-1 + 3*Rb[2, 3, 4] + 
           3*R[3, 4, 5]*(-5 + 4*Rb[2, 3, 4])))/3 + 6*HPL[{-3, -1}, r1]*
         (2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) + 
        HPL[{2, 1, 1}, r1]*(-5 + 41*Rb[2, 3, 4] - R[3, 4, 5]*
           (35 + 6*Rb[2, 3, 4])) + HPL[{-2, -1, 1}, r1]*
         (R[3, 4, 5]*(6 - 24*Rb[2, 3, 4]) + 2*(-7 + 9*Rb[2, 3, 4])) + 
        HPL[{-2, 1, -1}, r1]*(R[3, 4, 5]*(6 - 24*Rb[2, 3, 4]) + 
          2*(-7 + 9*Rb[2, 3, 4])) + HPL[{2, -1, -1}, r1]*
         (R[3, 4, 5]*(6 - 24*Rb[2, 3, 4]) + 2*(-7 + 9*Rb[2, 3, 4])) + 
        2*HPL[{-2, -1, -1}, r1]*(9 - 9*Rb[2, 3, 4] + R[3, 4, 5]*
           (-4 + 13*Rb[2, 3, 4])) + HPL[{3, 1}, r1]*(17 - 41*Rb[2, 3, 4] + 
          R[3, 4, 5]*(19 + 22*Rb[2, 3, 4])) + 
        (HPL[{2}, r1]^2*(23 + Rb[2, 3, 4] + R[3, 4, 5]*
            (-59 + 58*Rb[2, 3, 4])))/2 + 2*HPL[{4}, r1]*(5 - 5*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-131 + 136*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
         ((Pi^2*(-5 + R[3, 4, 5]*(5 - 12*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]))/3 + 
          (HPL[{2}, r1]*(7 + 5*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 2*
                Rb[2, 3, 4])))/2) + HPL[{1}, r1]*
         (HPL[{3}, r1]*(-25 + R[3, 4, 5]*(25 - 38*Rb[2, 3, 4]) + 
            13*Rb[2, 3, 4]) + HPL[{2, 1}, r1]*(-15 + R[3, 4, 5]*
             (15 - 58*Rb[2, 3, 4]) + 43*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*
           (2 + 10*Rb[2, 3, 4] - 2*R[3, 4, 5]*(1 + 4*Rb[2, 3, 4])) + 
          8*HPL[{-2, 1}, r1]*(1 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
             (-1 + 5*Rb[2, 3, 4])) + 8*HPL[{2, -1}, r1]*(1 - 4*Rb[2, 3, 4] + 
            R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) + 3*(7 - 9*Rb[2, 3, 4] + 
            R[3, 4, 5]*(-7 + 16*Rb[2, 3, 4]))*Zeta[3])) + 
      4*(R[3, 4, 5]*(-5 + Rb[2, 3, 4]) + 4*(-1 + Rb[2, 3, 4]))*Zeta[5]) + 
    HPL[{1}, r1]*(HPL[{-3, 1, -1}, r1]*
       (-23 + R[3, 4, 5]*(23 - 10*Rb[2, 3, 4]) - 13*Rb[2, 3, 4]) + 
      HPL[{-3, -1, 1}, r1]*(-35 + R[3, 4, 5]*(35 - 34*Rb[2, 3, 4]) - 
        Rb[2, 3, 4]) + 2*Pi^2*HPL[{2, 1}, r1]*(1 - R[3, 4, 5] + 
        Rb[2, 3, 4]) + 2*Pi^2*HPL[{-2, -1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      16*HPL[{3, 2}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + 6*HPL[{-2, -2, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      5*HPL[{2, -2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + 18*HPL[{-2, -1, -1, -1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      12*HPL[{2, 1, 1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 6*Rb[2, 3, 4]) + 
        5*Rb[2, 3, 4]) + HPL[{3, 1, 1}, r1]*
       (-4 + R[3, 4, 5]*(4 - 12*Rb[2, 3, 4]) + 8*Rb[2, 3, 4]) + 
      HPL[{-3, -1, -1}, r1]*(-3 + R[3, 4, 5]*(3 - 26*Rb[2, 3, 4]) + 
        23*Rb[2, 3, 4]) + HPL[{-2, -1, 1, 1}, r1]*
       (-2 + R[3, 4, 5]*(2 - 36*Rb[2, 3, 4]) + 34*Rb[2, 3, 4]) + 
      HPL[{-2, 1, -1, 1}, r1]*(-2 + R[3, 4, 5]*(2 - 36*Rb[2, 3, 4]) + 
        34*Rb[2, 3, 4]) + HPL[{-2, 1, 1, -1}, r1]*
       (-2 + R[3, 4, 5]*(2 - 36*Rb[2, 3, 4]) + 34*Rb[2, 3, 4]) + 
      HPL[{2, -1, -1, 1}, r1]*(-2 + R[3, 4, 5]*(2 - 36*Rb[2, 3, 4]) + 
        34*Rb[2, 3, 4]) + HPL[{2, -1, 1, -1}, r1]*
       (-2 + R[3, 4, 5]*(2 - 36*Rb[2, 3, 4]) + 34*Rb[2, 3, 4]) + 
      HPL[{2, 1, -1, -1}, r1]*(-2 + R[3, 4, 5]*(2 - 36*Rb[2, 3, 4]) + 
        34*Rb[2, 3, 4]) + HPL[{-3, -2}, r1]*
       (-9 + R[3, 4, 5]*(9 - 66*Rb[2, 3, 4]) + 57*Rb[2, 3, 4]) + 
      HPL[{4, 1}, r1]*(-36 + R[3, 4, 5]*(36 - 110*Rb[2, 3, 4]) + 
        74*Rb[2, 3, 4]) + HPL[{-4, -1}, r1]*
       (-34 + R[3, 4, 5]*(34 - 246*Rb[2, 3, 4]) + 212*Rb[2, 3, 4]) + 
      HPL[{2, -1, -2}, r1]*(6 - 6*Rb[2, 3, 4] + 6*R[3, 4, 5]*
         (-1 + 2*Rb[2, 3, 4])) + (4*Pi^2*HPL[{-2, 1}, r1]*
        (1 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])))/3 + 
      (4*Pi^2*HPL[{2, -1}, r1]*(1 - 2*Rb[2, 3, 4] + 
         R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])))/3 + HPL[{-2, -2, -1}, r1]*
       (2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 4*Rb[2, 3, 4])) + 
      12*HPL[{-2, 1, 1, 1}, r1]*(1 - 3*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) + 12*HPL[{2, -1, 1, 1}, r1]*
       (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) + 
      12*HPL[{2, 1, -1, 1}, r1]*(1 - 3*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) + 12*HPL[{2, 1, 1, -1}, r1]*
       (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) - 
      (7*Pi^2*HPL[{3}, r1]*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
          (-1 + 6*Rb[2, 3, 4])))/3 + HPL[{2, -2, 1}, r1]*
       (-5 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 6*Rb[2, 3, 4])) + 
      HPL[{2, 1, -2}, r1]*(-5 - 11*Rb[2, 3, 4] + R[3, 4, 5]*
         (5 + 6*Rb[2, 3, 4])) + HPL[{2, 2, -1}, r1]*(-5 - 11*Rb[2, 3, 4] + 
        R[3, 4, 5]*(5 + 6*Rb[2, 3, 4])) + 4*HPL[{-2, -1, -1, 1}, r1]*
       (1 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4])) + 
      4*HPL[{-2, -1, 1, -1}, r1]*(1 - 7*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4])) + 4*HPL[{-2, 1, -1, -1}, r1]*
       (1 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4])) + 
      4*HPL[{2, -1, -1, -1}, r1]*(1 - 7*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4])) + HPL[{-3, 1, 1}, r1]*
       (9 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 14*Rb[2, 3, 4])) + 
      HPL[{3, -1, 1}, r1]*(9 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
         (-9 + 14*Rb[2, 3, 4])) + HPL[{3, 1, -1}, r1]*
       (9 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 14*Rb[2, 3, 4])) + 
      HPL[{3, -1, -1}, r1]*(-11 - 25*Rb[2, 3, 4] + 
        R[3, 4, 5]*(11 + 14*Rb[2, 3, 4])) + 2*HPL[{-3, 2}, r1]*
       (8 - 17*Rb[2, 3, 4] + R[3, 4, 5]*(-8 + 25*Rb[2, 3, 4])) - 
      8*HPL[{5}, r1]*(5 - 27*Rb[2, 3, 4] + R[3, 4, 5]*
         (-5 + 32*Rb[2, 3, 4])) + HPL[{3, -2}, r1]*(8 - 30*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-8 + 38*Rb[2, 3, 4])) + 4*HPL[{-4, 1}, r1]*
       (7 - 32*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 39*Rb[2, 3, 4])) + 
      4*HPL[{4, -1}, r1]*(7 - 32*Rb[2, 3, 4] + R[3, 4, 5]*
         (-7 + 39*Rb[2, 3, 4])) + Pi^2*(-1 - 3*Rb[2, 3, 4] + 
        R[3, 4, 5]*(1 + 2*Rb[2, 3, 4]))*Zeta[3] + 
      HPL[{2}, r1]*(16*HPL[{3}, r1]*(1 - Rb[2, 3, 4] + 
          R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 
        (-3 + R[3, 4, 5]*(3 - 8*Rb[2, 3, 4]) + 5*Rb[2, 3, 4])*Zeta[3]) + 
      8*(1 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 8*Rb[2, 3, 4]))*Zeta[5]) + 
    HPL[{0}, r1]*((Pi^2*HPL[{-2, -1}, r1]*(R[3, 4, 5]*(25 - 48*Rb[2, 3, 4]) + 
         23*(-1 + Rb[2, 3, 4])))/6 + HPL[{-2, -1, -1, -1}, r1]*
       (R[3, 4, 5]*(67 - 120*Rb[2, 3, 4]) + 53*(-1 + Rb[2, 3, 4])) + 
      (Pi^2*HPL[{-2, 1}, r1]*(-1 + 15*R[3, 4, 5] - 15*Rb[2, 3, 4]))/3 + 
      (Pi^2*HPL[{2, -1}, r1]*(-1 + 15*R[3, 4, 5] - 15*Rb[2, 3, 4]))/3 + 
      HPL[{3, 2}, r1]*(-63 + R[3, 4, 5]*(131 - 130*Rb[2, 3, 4]) - 
        Rb[2, 3, 4]) + HPL[{2, -2, 1}, r1]*
       (-11 + R[3, 4, 5]*(15 - 16*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      HPL[{2, 2, -1}, r1]*(-11 + R[3, 4, 5]*(15 - 16*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + HPL[{2, 1, -2}, r1]*
       (-25 + R[3, 4, 5]*(33 - 52*Rb[2, 3, 4]) + 19*Rb[2, 3, 4]) + 
      HPL[{-3, 1, -1}, r1]*(-45 + R[3, 4, 5]*(69 - 92*Rb[2, 3, 4]) + 
        23*Rb[2, 3, 4]) + HPL[{3, 1, 1}, r1]*
       (-21 + R[3, 4, 5]*(57 - 98*Rb[2, 3, 4]) + 41*Rb[2, 3, 4]) + 
      HPL[{4, 1}, r1]*(-101 + R[3, 4, 5]*(197 - 254*Rb[2, 3, 4]) + 
        57*Rb[2, 3, 4]) + HPL[{-3, -2}, r1]*
       (-34 + R[3, 4, 5]*(80 - 146*Rb[2, 3, 4]) + 66*Rb[2, 3, 4]) + 
      HPL[{-3, -1, 1}, r1]*(-69 + R[3, 4, 5]*(149 - 220*Rb[2, 3, 4]) + 
        71*Rb[2, 3, 4]) + HPL[{-4}, r1]*HPL[{1}, r1]*
       (-46 + R[3, 4, 5]*(46 - 212*Rb[2, 3, 4]) + 166*Rb[2, 3, 4]) + 
      (HPL[{1}, r1]^5*(-1 + R[3, 4, 5]*(1 - 262*Rb[2, 3, 4]) + 
         261*Rb[2, 3, 4]))/10 + HPL[{2, 2, 1}, r1]*
       (R[3, 4, 5]*(6 - 8*Rb[2, 3, 4]) + 2*(1 + Rb[2, 3, 4])) + 
      HPL[{-2, -1, 1, 1}, r1]*(4 + 32*Rb[2, 3, 4] - 
        4*R[3, 4, 5]*(5 + 3*Rb[2, 3, 4])) + HPL[{-2, 1, -1, 1}, r1]*
       (4 + 32*Rb[2, 3, 4] - 4*R[3, 4, 5]*(5 + 3*Rb[2, 3, 4])) + 
      HPL[{-2, 1, 1, -1}, r1]*(4 + 32*Rb[2, 3, 4] - 
        4*R[3, 4, 5]*(5 + 3*Rb[2, 3, 4])) + HPL[{2, -1, -1, 1}, r1]*
       (4 + 32*Rb[2, 3, 4] - 4*R[3, 4, 5]*(5 + 3*Rb[2, 3, 4])) + 
      HPL[{2, -1, 1, -1}, r1]*(4 + 32*Rb[2, 3, 4] - 
        4*R[3, 4, 5]*(5 + 3*Rb[2, 3, 4])) + HPL[{2, 1, -1, -1}, r1]*
       (4 + 32*Rb[2, 3, 4] - 4*R[3, 4, 5]*(5 + 3*Rb[2, 3, 4])) + 
      HPL[{-2, -1, -1, 1}, r1]*(-6 - 26*Rb[2, 3, 4] + 
        R[3, 4, 5]*(22 + 4*Rb[2, 3, 4])) + HPL[{-2, -1, 1, -1}, r1]*
       (-6 - 26*Rb[2, 3, 4] + R[3, 4, 5]*(22 + 4*Rb[2, 3, 4])) + 
      HPL[{-2, 1, -1, -1}, r1]*(-6 - 26*Rb[2, 3, 4] + 
        R[3, 4, 5]*(22 + 4*Rb[2, 3, 4])) + HPL[{2, -1, -1, -1}, r1]*
       (-6 - 26*Rb[2, 3, 4] + R[3, 4, 5]*(22 + 4*Rb[2, 3, 4])) + 
      HPL[{2, 1, 1, 1}, r1]*(8 + 52*Rb[2, 3, 4] - 4*R[3, 4, 5]*
         (8 + 5*Rb[2, 3, 4])) + HPL[{-2, -2, 1}, r1]*(-12 + 24*Rb[2, 3, 4] - 
        8*R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) + 4*HPL[{2, -1, -2}, r1]*
       (3 - 6*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-5 + 8*Rb[2, 3, 4])) + 
      HPL[{-2, 1, 1, 1}, r1]*(6 - 38*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (9 + 10*Rb[2, 3, 4])) + HPL[{2, -1, 1, 1}, r1]*
       (6 - 38*Rb[2, 3, 4] + 2*R[3, 4, 5]*(9 + 10*Rb[2, 3, 4])) + 
      HPL[{2, 1, -1, 1}, r1]*(6 - 38*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (9 + 10*Rb[2, 3, 4])) + HPL[{2, 1, 1, -1}, r1]*
       (6 - 38*Rb[2, 3, 4] + 2*R[3, 4, 5]*(9 + 10*Rb[2, 3, 4])) + 
      HPL[{-3, -1, -1}, r1]*(2 + 6*Rb[2, 3, 4] + 6*R[3, 4, 5]*
         (-25 + 24*Rb[2, 3, 4])) + HPL[{5}, r1]*
       (R[3, 4, 5]*(470 - 680*Rb[2, 3, 4]) + 6*(-33 + 35*Rb[2, 3, 4])) + 
      HPL[{3, -1, -1}, r1]*(-21 - 25*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-11 + 36*Rb[2, 3, 4])) + 4*HPL[{-3, 2}, r1]*
       (13 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-30 + 39*Rb[2, 3, 4])) + 
      (Pi^2*HPL[{2, 1}, r1]*(3*(7 + Rb[2, 3, 4]) + R[3, 4, 5]*
          (-43 + 40*Rb[2, 3, 4])))/3 + HPL[{2, -2, -1}, r1]*
       (-7 + 9*Rb[2, 3, 4] + R[3, 4, 5]*(-57 + 48*Rb[2, 3, 4])) + 
      HPL[{-3, 1, 1}, r1]*(17 - 15*Rb[2, 3, 4] + R[3, 4, 5]*
         (-37 + 52*Rb[2, 3, 4])) + HPL[{3, -1, 1}, r1]*
       (17 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-37 + 52*Rb[2, 3, 4])) + 
      HPL[{3, 1, -1}, r1]*(17 - 15*Rb[2, 3, 4] + R[3, 4, 5]*
         (-37 + 52*Rb[2, 3, 4])) + HPL[{-2, -2, -1}, r1]*
       (6 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-44 + 58*Rb[2, 3, 4])) - 
      (2*Pi^2*HPL[{3}, r1]*(17 - 29*Rb[2, 3, 4] + R[3, 4, 5]*
          (-32 + 61*Rb[2, 3, 4])))/3 - 6*HPL[{-4, -1}, r1]*
       (18 - 42*Rb[2, 3, 4] + R[3, 4, 5]*(-23 + 65*Rb[2, 3, 4])) + 
      HPL[{3, -2}, r1]*(32 - 36*Rb[2, 3, 4] + 2*R[3, 4, 5]*
         (-49 + 67*Rb[2, 3, 4])) + 2*HPL[{-4, 1}, r1]*(38 - 82*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-83 + 165*Rb[2, 3, 4])) + 2*HPL[{4, -1}, r1]*
       (38 - 82*Rb[2, 3, 4] + R[3, 4, 5]*(-83 + 165*Rb[2, 3, 4])) + 
      HPL[{1}, r1]^3*((2*HPL[{2}, r1]*(1 - 2*Rb[2, 3, 4] + 
           R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])))/3 - 
        (Pi^2*(-1 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 8*Rb[2, 3, 4])))/3) + 
      HPL[{1}, r1]*(8*HPL[{2}, r1]^2*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
          Rb[2, 3, 4]) + HPL[{2, -2}, r1]*(8 - 4*Rb[2, 3, 4] + 
          4*R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])) + HPL[{2, 1, 1}, r1]*
         (4 - 8*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-1 + 3*Rb[2, 3, 4])) - 
        2*HPL[{-2, 1, 1}, r1]*(7 + 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (-7 + 4*Rb[2, 3, 4])) - 2*HPL[{2, -1, 1}, r1]*
         (7 + 3*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 4*Rb[2, 3, 4])) - 
        2*HPL[{2, 1, -1}, r1]*(7 + 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (-7 + 4*Rb[2, 3, 4])) + HPL[{-2, -1, 1}, r1]*(6 + 30*Rb[2, 3, 4] - 
          6*R[3, 4, 5]*(1 + 4*Rb[2, 3, 4])) + HPL[{-2, 1, -1}, r1]*
         (6 + 30*Rb[2, 3, 4] - 6*R[3, 4, 5]*(1 + 4*Rb[2, 3, 4])) + 
        HPL[{2, -1, -1}, r1]*(6 + 30*Rb[2, 3, 4] - 6*R[3, 4, 5]*
           (1 + 4*Rb[2, 3, 4])) - (3*Pi^4*(1 - 5*Rb[2, 3, 4] + 
           R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])))/5 + 
        (7*Pi^2*HPL[{2}, r1]*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
            (-1 + 6*Rb[2, 3, 4])))/3 + HPL[{-3, 1}, r1]*(4 + 60*Rb[2, 3, 4] - 
          4*R[3, 4, 5]*(1 + 14*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*
         (4 + 60*Rb[2, 3, 4] - 4*R[3, 4, 5]*(1 + 14*Rb[2, 3, 4])) + 
        8*HPL[{4}, r1]*(5 - 27*Rb[2, 3, 4] + R[3, 4, 5]*
           (-5 + 32*Rb[2, 3, 4])) + HPL[{-2, -1, -1}, r1]*
         (9 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 38*Rb[2, 3, 4])) + 
        HPL[{3, 1}, r1]*(4 - 42*Rb[2, 3, 4] + R[3, 4, 5]*
           (-4 + 46*Rb[2, 3, 4])) + 2*HPL[{-3, -1}, r1]*(8 - 49*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-8 + 57*Rb[2, 3, 4]))) + 
      (8*Pi^2*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3])/3 + 
      HPL[{1}, r1]^2*(-17*HPL[{3}, r1]*(-1 + R[3, 4, 5])*Rb[2, 3, 4] + 
        HPL[{2, 1}, r1]*(-6 + R[3, 4, 5]*(6 - 22*Rb[2, 3, 4]) + 
          16*Rb[2, 3, 4]) + (7*HPL[{-2, -1}, r1]*(3 + Rb[2, 3, 4] + 
           R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4])))/2 + HPL[{-2, 1}, r1]*
         (1 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 12*Rb[2, 3, 4])) + 
        HPL[{2, -1}, r1]*(1 - 11*Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 12*Rb[2, 3, 4])) + 38*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*
         Zeta[3]) + HPL[{2}, r1]*(HPL[{-2, 1}, r1]*
         (-12 - 40*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + HPL[{2, -1}, r1]*
         (-12 - 40*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*
         (6 + 8*Rb[2, 3, 4] - 2*R[3, 4, 5]*(3 + Rb[2, 3, 4])) + 
        HPL[{2, 1}, r1]*(25 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
           (-45 + 48*Rb[2, 3, 4])) + HPL[{3}, r1]*(9 - 33*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-17 + 50*Rb[2, 3, 4])) + 
        (-43 + R[3, 4, 5]*(63 - 136*Rb[2, 3, 4]) + 73*Rb[2, 3, 4])*Zeta[3]) + 
      (53 - 125*Rb[2, 3, 4] + R[3, 4, 5]*(-53 + 178*Rb[2, 3, 4]))*Zeta[5])
 
hHPL[4, {0, 0}, {1, 1, 1}] = 20*HPL[{-3}, r1]^2 + 
    HPL[{-5}, r1]*(48*HPL[{-1}, r1] - 592*HPL[{0}, r1] - 336*HPL[{1}, r1]) + 
    (40*HPL[{0}, r1]^5*HPL[{1}, r1])/3 + (6*Pi^4*HPL[{1}, r1]^2)/5 + 
    (4*Pi^2*HPL[{1}, r1]^4)/3 + (16*HPL[{1}, r1]^6)/3 + 
    HPL[{0}, r1]^4*((-8*Pi^2)/3 + (176*HPL[{-2}, r1])/3 + 46*HPL[{1}, r1]^2 - 
      (256*HPL[{2}, r1])/3) - 4*HPL[{3}, r1]^2 + 8*HPL[{-2, 1}, r1]^2 + 
    8*HPL[{2, -1}, r1]^2 + HPL[{0}, r1]^3*(84*HPL[{-2}, r1]*HPL[{1}, r1] + 
      68*HPL[{1}, r1]^3 + HPL[{1}, r1]*((-16*Pi^2)/9 - 156*HPL[{2}, r1]) + 
      (1040*HPL[{3}, r1])/3 - 80*HPL[{-2, -1}, r1] + 88*HPL[{-2, 1}, r1] + 
      88*HPL[{2, -1}, r1] - 84*HPL[{2, 1}, r1]) + 28*HPL[{2, 1}, r1]^2 + 
    HPL[{0}, r1]^2*((6*Pi^4)/5 + 592*HPL[{-4}, r1] + 44*HPL[{-2}, r1]^2 + 
      (167*HPL[{1}, r1]^4)/3 + HPL[{1}, r1]^2*((-4*Pi^2)/3 - 
        88*HPL[{2}, r1]) + HPL[{-2}, r1]*((28*Pi^2)/3 + 60*HPL[{1}, r1]^2 - 
        76*HPL[{2}, r1]) - 28*Pi^2*HPL[{2}, r1] + 92*HPL[{2}, r1]^2 - 
      784*HPL[{4}, r1] + 136*HPL[{-3, -1}, r1] - 180*HPL[{-3, 1}, r1] - 
      20*HPL[{2, -2}, r1] - 180*HPL[{3, -1}, r1] + 168*HPL[{3, 1}, r1] + 
      60*HPL[{-2, -1, -1}, r1] - 96*HPL[{-2, -1, 1}, r1] - 
      96*HPL[{-2, 1, -1}, r1] + 88*HPL[{-2, 1, 1}, r1] - 
      96*HPL[{2, -1, -1}, r1] + 88*HPL[{2, -1, 1}, r1] + 
      88*HPL[{2, 1, -1}, r1] - 72*HPL[{2, 1, 1}, r1] + 
      HPL[{1}, r1]*(300*HPL[{3}, r1] - 56*HPL[{-2, -1}, r1] + 
        104*HPL[{-2, 1}, r1] + 104*HPL[{2, -1}, r1] - 192*HPL[{2, 1}, r1] - 
        16*Zeta[3])) + HPL[{3}, r1]*(48*HPL[{-2, -1}, r1] + 
      8*HPL[{2, 1}, r1] - 96*Zeta[3]) + HPL[{-2}, r1]*HPL[{1}, r1]*
     (56*HPL[{3}, r1] + 16*HPL[{2, 1}, r1] - 32*Zeta[3]) + 
    HPL[{2, -1}, r1]*(-16*HPL[{2, 1}, r1] - 8*Zeta[3]) + 
    HPL[{-2, 1}, r1]*(16*HPL[{2, -1}, r1] - 16*HPL[{2, 1}, r1] - 8*Zeta[3]) + 
    HPL[{1}, r1]^3*((100*HPL[{3}, r1])/3 - (32*HPL[{-2, -1}, r1])/3 + 
      16*HPL[{-2, 1}, r1] + 16*HPL[{2, -1}, r1] - 24*HPL[{2, 1}, r1] - 
      (16*Zeta[3])/3) + HPL[{-2, -1}, r1]*(-24*HPL[{2, 1}, r1] + 
      32*Zeta[3]) + HPL[{-3}, r1]*(-256*HPL[{0}, r1]^3 - 
      64*HPL[{-2}, r1]*HPL[{1}, r1] - 196*HPL[{0}, r1]^2*HPL[{1}, r1] - 
      24*HPL[{1}, r1]^3 + HPL[{-1}, r1]*(-16*HPL[{0}, r1]^2 - 
        56*HPL[{0}, r1]*HPL[{1}, r1] - 20*HPL[{1}, r1]^2 - 16*HPL[{2}, r1]) + 
      HPL[{1}, r1]*(-10*Pi^2 + 80*HPL[{2}, r1]) + 
      HPL[{0}, r1]*((-28*Pi^2)/3 - 88*HPL[{-2}, r1] - 60*HPL[{1}, r1]^2 + 
        96*HPL[{2}, r1]) + 20*HPL[{3}, r1] + 4*HPL[{-2, -1}, r1] + 
      8*HPL[{-2, 1}, r1] + 8*HPL[{2, -1}, r1] - 64*HPL[{2, 1}, r1] + 
      88*Zeta[3]) + HPL[{0}, r1]*(336*HPL[{-4}, r1]*HPL[{1}, r1] + 
      32*HPL[{-2}, r1]^2*HPL[{1}, r1] + (122*HPL[{1}, r1]^5)/5 + 
      HPL[{1}, r1]^3*((2*Pi^2)/3 - (100*HPL[{2}, r1])/3) + 
      28*Pi^2*HPL[{3}, r1] + 784*HPL[{5}, r1] - 40*HPL[{-4, -1}, r1] - 
      52*HPL[{-4, 1}, r1] + 48*HPL[{-3, -2}, r1] - 116*HPL[{-3, 2}, r1] + 
      (20*Pi^2*HPL[{-2, 1}, r1])/3 + (20*Pi^2*HPL[{2, -1}, r1])/3 - 
      (44*Pi^2*HPL[{2, 1}, r1])/3 - 96*HPL[{3, -2}, r1] + 
      192*HPL[{3, 2}, r1] - 52*HPL[{4, -1}, r1] + 216*HPL[{4, 1}, r1] - 
      60*HPL[{-3, -1, -1}, r1] + 176*HPL[{-3, -1, 1}, r1] + 
      144*HPL[{-3, 1, -1}, r1] - 152*HPL[{-3, 1, 1}, r1] + 
      16*HPL[{-2, -2, 1}, r1] + 16*HPL[{2, -2, -1}, r1] - 
      8*HPL[{2, -2, 1}, r1] - 16*HPL[{2, -1, -2}, r1] + 
      48*HPL[{2, 1, -2}, r1] + HPL[{1}, r1]*((12*Pi^4)/5 - 
        (64*Pi^2*HPL[{2}, r1])/3 + 32*HPL[{2}, r1]^2 - 432*HPL[{4}, r1] + 
        40*HPL[{-3, -1}, r1] - 136*HPL[{-3, 1}, r1] - 24*HPL[{2, -2}, r1] - 
        136*HPL[{3, -1}, r1] + 200*HPL[{3, 1}, r1] + 
        40*HPL[{-2, -1, -1}, r1] - 80*HPL[{-2, -1, 1}, r1] - 
        80*HPL[{-2, 1, -1}, r1] + 128*HPL[{-2, 1, 1}, r1] - 
        80*HPL[{2, -1, -1}, r1] + 128*HPL[{2, -1, 1}, r1] + 
        128*HPL[{2, 1, -1}, r1] - 200*HPL[{2, 1, 1}, r1]) - 
      8*HPL[{2, 2, -1}, r1] + 112*HPL[{2, 2, 1}, r1] + 
      112*HPL[{3, -1, -1}, r1] - 152*HPL[{3, -1, 1}, r1] - 
      152*HPL[{3, 1, -1}, r1] + 408*HPL[{3, 1, 1}, r1] + 
      64*HPL[{-2, -1, -1, 1}, r1] + 64*HPL[{-2, -1, 1, -1}, r1] - 
      64*HPL[{-2, -1, 1, 1}, r1] + 64*HPL[{-2, 1, -1, -1}, r1] - 
      64*HPL[{-2, 1, -1, 1}, r1] - 64*HPL[{-2, 1, 1, -1}, r1] + 
      48*HPL[{-2, 1, 1, 1}, r1] + 64*HPL[{2, -1, -1, -1}, r1] - 
      64*HPL[{2, -1, -1, 1}, r1] - 64*HPL[{2, -1, 1, -1}, r1] + 
      48*HPL[{2, -1, 1, 1}, r1] - 64*HPL[{2, 1, -1, -1}, r1] + 
      48*HPL[{2, 1, -1, 1}, r1] + 48*HPL[{2, 1, 1, -1}, r1] - 
      80*HPL[{2, 1, 1, 1}, r1] + HPL[{-2}, r1]*(24*HPL[{1}, r1]^3 + 
        HPL[{1}, r1]*(10*Pi^2 - 56*HPL[{2}, r1]) + 76*HPL[{3}, r1] - 
        4*HPL[{-2, -1}, r1] - 8*HPL[{-2, 1}, r1] + 8*HPL[{2, -1}, r1] + 
        16*HPL[{2, 1}, r1] - 68*Zeta[3]) + HPL[{1}, r1]^2*
       (88*HPL[{3}, r1] - 28*HPL[{-2, -1}, r1] + 32*HPL[{-2, 1}, r1] + 
        32*HPL[{2, -1}, r1] - 68*HPL[{2, 1}, r1] - 6*Zeta[3]) + 
      HPL[{2}, r1]*(-184*HPL[{3}, r1] - 48*HPL[{-2, -1}, r1] - 
        8*HPL[{2, 1}, r1] + 92*Zeta[3])) + HPL[{-1}, r1]*
     (-8*HPL[{0}, r1]^5 - 12*HPL[{0}, r1]^4*HPL[{1}, r1] + 
      HPL[{0}, r1]^3*((4*Pi^2)/3 + 32*HPL[{-2}, r1] - 16*HPL[{1}, r1]^2 - 
        68*HPL[{2}, r1]) - (2*Pi^2*HPL[{3}, r1])/3 - 48*HPL[{5}, r1] + 
      48*HPL[{-4, 1}, r1] + 16*HPL[{-3, 2}, r1] + (4*Pi^2*HPL[{2, 1}, r1])/
       3 + 16*HPL[{3, -2}, r1] - 48*HPL[{3, 2}, r1] + 48*HPL[{4, -1}, r1] - 
      144*HPL[{4, 1}, r1] + 8*HPL[{-3, -1, 1}, r1] + 8*HPL[{-3, 1, -1}, r1] - 
      40*HPL[{-3, 1, 1}, r1] - 8*HPL[{2, -2, 1}, r1] - 
      16*HPL[{2, 1, -2}, r1] - 8*HPL[{2, 2, -1}, r1] - 
      16*HPL[{2, 2, 1}, r1] + 8*HPL[{3, -1, -1}, r1] - 
      40*HPL[{3, -1, 1}, r1] - 40*HPL[{3, 1, -1}, r1] + 
      24*HPL[{3, 1, 1}, r1] - 16*HPL[{-2, -1, 1, 1}, r1] - 
      16*HPL[{-2, 1, -1, 1}, r1] - 16*HPL[{-2, 1, 1, -1}, r1] + 
      32*HPL[{-2, 1, 1, 1}, r1] - 16*HPL[{2, -1, -1, 1}, r1] - 
      16*HPL[{2, -1, 1, -1}, r1] + 32*HPL[{2, -1, 1, 1}, r1] - 
      16*HPL[{2, 1, -1, -1}, r1] + 32*HPL[{2, 1, -1, 1}, r1] + 
      32*HPL[{2, 1, 1, -1}, r1] - 48*HPL[{2, 1, 1, 1}, r1] + 
      HPL[{-2}, r1]*(-16*HPL[{3}, r1] + 16*HPL[{2, 1}, r1] - 12*Zeta[3]) - 
      (2*Pi^2*Zeta[3])/3 + HPL[{1}, r1]^2*(28*HPL[{3}, r1] - 
        8*HPL[{-2, -1}, r1] + 16*HPL[{-2, 1}, r1] + 16*HPL[{2, -1}, r1] - 
        24*HPL[{2, 1}, r1] + 2*Zeta[3]) + HPL[{2}, r1]*
       (48*HPL[{3}, r1] + 12*Zeta[3]) + HPL[{0}, r1]^2*
       (56*HPL[{-2}, r1]*HPL[{1}, r1] - (28*HPL[{1}, r1]^3)/3 + 
        HPL[{1}, r1]*(2*Pi^2 - 72*HPL[{2}, r1]) + 52*HPL[{3}, r1] - 
        16*HPL[{-2, -1}, r1] + 24*HPL[{-2, 1}, r1] + 24*HPL[{2, -1}, r1] - 
        64*HPL[{2, 1}, r1] + 12*Zeta[3]) + HPL[{0}, r1]*
       (-48*HPL[{-4}, r1] - 2*HPL[{1}, r1]^4 + HPL[{1}, r1]^2*
         ((2*Pi^2)/3 - 28*HPL[{2}, r1]) + (2*Pi^2*HPL[{2}, r1])/3 - 
        24*HPL[{2}, r1]^2 + HPL[{-2}, r1]*(20*HPL[{1}, r1]^2 + 
          16*HPL[{2}, r1]) + 48*HPL[{4}, r1] - 16*HPL[{-3, 1}, r1] - 
        16*HPL[{3, -1}, r1] + 48*HPL[{3, 1}, r1] - 8*HPL[{-2, -1, 1}, r1] - 
        8*HPL[{-2, 1, -1}, r1] + 40*HPL[{-2, 1, 1}, r1] - 
        8*HPL[{2, -1, -1}, r1] + 40*HPL[{2, -1, 1}, r1] + 
        40*HPL[{2, 1, -1}, r1] - 72*HPL[{2, 1, 1}, r1] + 
        HPL[{1}, r1]*(72*HPL[{3}, r1] - 24*HPL[{-2, -1}, r1] + 
          32*HPL[{-2, 1}, r1] + 32*HPL[{2, -1}, r1] - 56*HPL[{2, 1}, r1] + 
          4*Zeta[3]))) + HPL[{1}, r1]*((64*Pi^2*HPL[{3}, r1])/3 + 
      432*HPL[{5}, r1] + 88*HPL[{-4, -1}, r1] - 24*HPL[{-4, 1}, r1] + 
      64*HPL[{-3, -2}, r1] - 80*HPL[{-3, 2}, r1] + (20*Pi^2*HPL[{-2, 1}, r1])/
       3 + (20*Pi^2*HPL[{2, -1}, r1])/3 - 12*Pi^2*HPL[{2, 1}, r1] - 
      56*HPL[{3, -2}, r1] + 64*HPL[{3, 2}, r1] - 24*HPL[{4, -1}, r1] - 
      72*HPL[{4, 1}, r1] - 40*HPL[{-3, -1, -1}, r1] + 
      88*HPL[{-3, -1, 1}, r1] + 88*HPL[{-3, 1, -1}, r1] - 
      144*HPL[{-3, 1, 1}, r1] + 8*HPL[{2, -2, -1}, r1] - 
      16*HPL[{2, -2, 1}, r1] - 16*HPL[{2, 1, -2}, r1] - 
      16*HPL[{2, 2, -1}, r1] + 88*HPL[{3, -1, -1}, r1] - 
      144*HPL[{3, -1, 1}, r1] - 144*HPL[{3, 1, -1}, r1] + 
      200*HPL[{3, 1, 1}, r1] + 48*HPL[{-2, -1, -1, 1}, r1] + 
      48*HPL[{-2, -1, 1, -1}, r1] - 64*HPL[{-2, -1, 1, 1}, r1] + 
      48*HPL[{-2, 1, -1, -1}, r1] - 64*HPL[{-2, 1, -1, 1}, r1] - 
      64*HPL[{-2, 1, 1, -1}, r1] + 96*HPL[{-2, 1, 1, 1}, r1] + 
      48*HPL[{2, -1, -1, -1}, r1] - 64*HPL[{2, -1, -1, 1}, r1] - 
      64*HPL[{2, -1, 1, -1}, r1] + 96*HPL[{2, -1, 1, 1}, r1] - 
      64*HPL[{2, 1, -1, -1}, r1] + 96*HPL[{2, 1, -1, 1}, r1] + 
      96*HPL[{2, 1, 1, -1}, r1] - 144*HPL[{2, 1, 1, 1}, r1] + 
      HPL[{2}, r1]*(-64*HPL[{3}, r1] + 32*Zeta[3]) - 
      2*(Pi^2*Zeta[3] + 16*Zeta[5]))
 
hHPL[4, {0, 1}, {-1, 1, 1}] = HPL[{-5}, r1]*(48 - 78*R[2, 3, 4]) + 
    HPL[{2, 2, 1}, r1]*(8 - 16*R[2, 3, 4]) + 
    (HPL[{-1}, r1]^3*HPL[{0}, r1]^2*(1 - R[2, 3, 4]))/3 + 
    10*HPL[{2, -2, 1}, r1]*(-1 + R[2, 3, 4]) + 10*HPL[{2, 2, -1}, r1]*
     (-1 + R[2, 3, 4]) + 2*HPL[{-2, -2, 1}, r1]*R[2, 3, 4] - 
    2*HPL[{2, -1, -2}, r1]*R[2, 3, 4] + HPL[{2, 1, -2}, r1]*
     (-10 + 4*R[2, 3, 4]) + HPL[{-4}, r1]*HPL[{0}, r1]*
     (-48 + 78*R[2, 3, 4]) + HPL[{3, 1, 1}, r1]*(56 - 22*R[2, 3, 4] - 
      92*R[2, 3, 5]) + HPL[{3, -1, -1}, r1]*(22 - 44*R[2, 3, 5]) + 
    HPL[{-3, 1, -1}, r1]*(22 + 4*R[2, 3, 4] - 44*R[2, 3, 5]) + 
    HPL[{-3, -1, 1}, r1]*(22 + 8*R[2, 3, 4] - 44*R[2, 3, 5]) + 
    HPL[{-2, -1, -1, 1}, r1]*(12 - 24*R[2, 3, 5]) + 
    HPL[{-2, -1, 1, -1}, r1]*(12 - 24*R[2, 3, 5]) + 
    HPL[{-2, 1, -1, -1}, r1]*(12 - 24*R[2, 3, 5]) + 
    HPL[{2, -1, -1, -1}, r1]*(12 - 24*R[2, 3, 5]) + 
    4*HPL[{-2, 1, 1, 1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) + 
    4*HPL[{2, -1, 1, 1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) + 
    4*HPL[{2, 1, -1, 1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) + 
    4*HPL[{2, 1, 1, -1}, r1]*(3 + 4*R[2, 3, 4] - 18*R[2, 3, 5]) + 
    2*HPL[{-4, 1}, r1]*(-14 + 6*R[2, 3, 4] - 9*R[2, 3, 5]) + 
    2*HPL[{4, -1}, r1]*(-14 + 6*R[2, 3, 4] - 9*R[2, 3, 5]) - 
    12*HPL[{2, 1, 1, 1}, r1]*(1 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) + 
    HPL[{-2}, r1]^2*HPL[{0}, r1]*(15 - 9*R[2, 3, 4] - 7*R[2, 3, 5]) - 
    8*HPL[{-2, -1, 1, 1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) - 
    8*HPL[{-2, 1, -1, 1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) - 
    8*HPL[{-2, 1, 1, -1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) - 
    8*HPL[{2, -1, -1, 1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) - 
    8*HPL[{2, -1, 1, -1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) - 
    8*HPL[{2, 1, -1, -1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) + 
    HPL[{2, -2, -1}, r1]*(6 - 8*R[2, 3, 4] - 4*R[2, 3, 5]) - 
    2*Pi^2*HPL[{2, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) + 
    2*Pi^2*HPL[{-2, 1}, r1]*(1 - 2*R[2, 3, 5]) + 2*Pi^2*HPL[{2, -1}, r1]*
     (1 - 2*R[2, 3, 5]) + Pi^2*HPL[{3}, r1]*(3*R[2, 3, 4] - 2*R[2, 3, 5]) - 
    (20*HPL[{0}, r1]^5*(R[2, 3, 4] - R[2, 3, 5]))/3 - 
    8*HPL[{3, 2}, r1]*(-3 + R[2, 3, 4] + 4*R[2, 3, 5]) + 
    HPL[{-4, -1}, r1]*(56 - 52*R[2, 3, 4] + 6*R[2, 3, 5]) - 
    2*HPL[{-3, -2}, r1]*(-15 + 9*R[2, 3, 4] + 7*R[2, 3, 5]) + 
    HPL[{-2, -2, -1}, r1]*(-4 + 8*R[2, 3, 5]) + 6*HPL[{4, 1}, r1]*
     (2 - 6*R[2, 3, 4] + 9*R[2, 3, 5]) + HPL[{3, -2}, r1]*
     (-26 + 4*R[2, 3, 4] + 18*R[2, 3, 5]) + HPL[{-3, -1, -1}, r1]*
     (-10 - 4*R[2, 3, 4] + 28*R[2, 3, 5]) + 
    (2*HPL[{0}, r1]^4*HPL[{1}, r1]*(5 - 21*R[2, 3, 4] + 32*R[2, 3, 5]))/3 + 
    HPL[{-3, 2}, r1]*(-30 + 4*R[2, 3, 4] + 36*R[2, 3, 5]) + 
    HPL[{-3, 1, 1}, r1]*(-42 + 8*R[2, 3, 4] + 68*R[2, 3, 5]) + 
    HPL[{3, -1, 1}, r1]*(-42 + 8*R[2, 3, 4] + 68*R[2, 3, 5]) + 
    HPL[{3, 1, -1}, r1]*(-42 + 8*R[2, 3, 4] + 68*R[2, 3, 5]) + 
    HPL[{5}, r1]*(86*R[2, 3, 4] - 8*(4 + 3*R[2, 3, 5])) + 
    HPL[{0}, r1]^3*(4*Pi^2*(-R[2, 3, 4] + R[2, 3, 5]) + 
      (2*HPL[{2}, r1]*(8 - 32*R[2, 3, 4] + 15*R[2, 3, 5]))/3 + 
      HPL[{1}, r1]^2*(8 - 16*R[2, 3, 4] + 16*R[2, 3, 5])) + 
    HPL[{-3}, r1]*(HPL[{2}, r1]*(30 - 4*R[2, 3, 4] - 36*R[2, 3, 5]) + 
      HPL[{-1}, r1]^2*(-1 + 2*R[2, 3, 5]) - 
      Pi^2*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) + 2*HPL[{-2}, r1]*
       (-15 + 9*R[2, 3, 4] + 7*R[2, 3, 5]) + HPL[{1}, r1]^2*
       (-21 + 4*R[2, 3, 4] + 34*R[2, 3, 5]) + HPL[{0}, r1]*HPL[{1}, r1]*
       (-40 + 8*R[2, 3, 4] + 54*R[2, 3, 5]) + HPL[{0}, r1]^2*
       (-26*R[2, 3, 4] + 6*(2 + R[2, 3, 5])) + HPL[{-1}, r1]*
       (6*HPL[{0}, r1]*(1 - 2*R[2, 3, 4] + R[2, 3, 5]) + 
        4*HPL[{1}, r1]*(-3 + 4*R[2, 3, 5]))) + 
    HPL[{1}, r1]^2*(HPL[{3}, r1]*(20 + 5*R[2, 3, 4] - 46*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(6 + 8*R[2, 3, 4] - 36*R[2, 3, 5]) + 
      HPL[{2, -1}, r1]*(6 + 8*R[2, 3, 4] - 36*R[2, 3, 5]) - 
      6*HPL[{2, 1}, r1]*(1 + 3*R[2, 3, 4] - 8*R[2, 3, 5]) - 
      4*HPL[{-2, -1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) + 
      ((-2 + 11*R[2, 3, 4] - 16*R[2, 3, 5])*Zeta[3])/2) + 
    HPL[{2}, r1]*(8*HPL[{3}, r1]*(-3 + R[2, 3, 4] + 4*R[2, 3, 5]) + 
      (2 + 5*R[2, 3, 4] - 4*R[2, 3, 5])*Zeta[3]) + 
    HPL[{0}, r1]^2*(HPL[{-2, 1}, r1]*(28*R[2, 3, 4] - 60*R[2, 3, 5]) + 
      HPL[{2, -1}, r1]*(28*R[2, 3, 4] - 60*R[2, 3, 5]) + 
      2*HPL[{3}, r1]*(-8 + 25*R[2, 3, 4] - 9*R[2, 3, 5]) - 
      (5*HPL[{1}, r1]^3*(-2 + 5*R[2, 3, 4] - 6*R[2, 3, 5]))/3 + 
      HPL[{-2, -1}, r1]*(12 - 30*R[2, 3, 4] + 10*R[2, 3, 5]) + 
      HPL[{2, 1}, r1]*(-48*R[2, 3, 4] + 82*R[2, 3, 5]) + 
      HPL[{1}, r1]*(-2*HPL[{2}, r1]*(8 + 8*R[2, 3, 4] - 27*R[2, 3, 5]) + 
        Pi^2*(-2 - 3*R[2, 3, 4] + 10*R[2, 3, 5])) + 
      32*(R[2, 3, 4] - R[2, 3, 5])*Zeta[3]) + HPL[{-1}, r1]^2*
     (HPL[{3}, r1]*(7 - 4*R[2, 3, 4] - 6*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(2 - 4*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (2 - 4*R[2, 3, 5]) + 4*HPL[{2, 1}, r1]*(-2 + R[2, 3, 4] + 
        2*R[2, 3, 5]) + HPL[{0}, r1]^3*(-28/3 + (19*R[2, 3, 4])/3 + 
        6*R[2, 3, 5]) + HPL[{0}, r1]^2*HPL[{1}, r1]*(-11 + 6*R[2, 3, 4] + 
        10*R[2, 3, 5]) + HPL[{0}, r1]*(2*HPL[{1}, r1]^2*(-2 + R[2, 3, 4] + 
          2*R[2, 3, 5]) + HPL[{2}, r1]*(-7 + 4*R[2, 3, 4] + 6*R[2, 3, 5])) - 
      ((-8 + 7*R[2, 3, 4] + 2*R[2, 3, 5])*Zeta[3])/2) + 
    HPL[{-2}, r1]*(HPL[{2, 1}, r1]*(10 - 4*R[2, 3, 4]) + 
      2*HPL[{2, -1}, r1]*R[2, 3, 4] + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (40 - 8*R[2, 3, 4] - 54*R[2, 3, 5]) + HPL[{3}, r1]*
       (26 - 4*R[2, 3, 4] - 18*R[2, 3, 5]) + HPL[{0}, r1]^3*
       (4 - 6*R[2, 3, 5]) + HPL[{-1}, r1]^2*HPL[{0}, r1]*(1 - 2*R[2, 3, 5]) + 
      HPL[{0}, r1]*(HPL[{1}, r1]^2*(21 - 4*R[2, 3, 4] - 34*R[2, 3, 5]) + 
        Pi^2*(-2 + R[2, 3, 4] + 2*R[2, 3, 5]) + HPL[{2}, r1]*
         (-26 + 4*R[2, 3, 4] + 18*R[2, 3, 5])) + 
      HPL[{-1}, r1]*(HPL[{0}, r1]*HPL[{1}, r1]*(12 - 16*R[2, 3, 5]) + 
        HPL[{0}, r1]^2*(12*R[2, 3, 4] - 6*(1 + R[2, 3, 5]))) + 
      (13*R[2, 3, 4] - 6*(1 + R[2, 3, 5]))*Zeta[3]) + 
    HPL[{0}, r1]*(HPL[{3, 1}, r1]*(36 + 20*R[2, 3, 4] - 118*R[2, 3, 5]) + 
      HPL[{-2, 1, 1}, r1]*(32 + 8*R[2, 3, 4] - 68*R[2, 3, 5]) + 
      HPL[{2, -1, 1}, r1]*(32 + 8*R[2, 3, 4] - 68*R[2, 3, 5]) + 
      HPL[{2, 1, -1}, r1]*(32 + 8*R[2, 3, 4] - 68*R[2, 3, 5]) + 
      HPL[{-3, -1}, r1]*(4 + 16*R[2, 3, 4] - 34*R[2, 3, 5]) - 
      8*HPL[{-2, -1, 1}, r1]*(2 + R[2, 3, 4] - 5*R[2, 3, 5]) - 
      8*HPL[{-2, 1, -1}, r1]*(2 + R[2, 3, 4] - 5*R[2, 3, 5]) - 
      8*HPL[{2, -1, -1}, r1]*(2 + R[2, 3, 4] - 5*R[2, 3, 5]) + 
      HPL[{-2, -1, -1}, r1]*(-2 + 4*R[2, 3, 4] - 4*R[2, 3, 5]) + 
      Pi^2*HPL[{2}, r1]*(-3*R[2, 3, 4] + 2*R[2, 3, 5]) - 
      4*HPL[{2}, r1]^2*(-3 + R[2, 3, 4] + 4*R[2, 3, 5]) + 
      (HPL[{1}, r1]^4*(-1 - 3*R[2, 3, 4] + 8*R[2, 3, 5]))/2 + 
      HPL[{2, -2}, r1]*(-4 + 18*R[2, 3, 5]) + HPL[{4}, r1]*
       (32 - 86*R[2, 3, 4] + 24*R[2, 3, 5]) + HPL[{-3, 1}, r1]*
       (-32 - 4*R[2, 3, 4] + 90*R[2, 3, 5]) + HPL[{3, -1}, r1]*
       (-32 - 4*R[2, 3, 4] + 90*R[2, 3, 5]) + HPL[{2, 1, 1}, r1]*
       (-32 - 26*R[2, 3, 4] + 92*R[2, 3, 5]) + HPL[{1}, r1]^2*
       (-(Pi^2*(1 + R[2, 3, 4] - 4*R[2, 3, 5])) + HPL[{2}, r1]*
         (-20 - 5*R[2, 3, 4] + 46*R[2, 3, 5])) + 
      HPL[{1}, r1]*(HPL[{-2, 1}, r1]*(-16 + 30*R[2, 3, 4] - 52*R[2, 3, 5]) + 
        HPL[{2, -1}, r1]*(-16 + 30*R[2, 3, 4] - 52*R[2, 3, 5]) + 
        2*HPL[{3}, r1]*(8 + 8*R[2, 3, 4] - 27*R[2, 3, 5]) - 
        2*HPL[{-2, -1}, r1]*(5 + 8*R[2, 3, 4] - 22*R[2, 3, 5]) + 
        HPL[{2, 1}, r1]*(20 - 50*R[2, 3, 4] + 60*R[2, 3, 5]) + 
        2*(-4 + 13*R[2, 3, 4] - 18*R[2, 3, 5])*Zeta[3])) + 
    HPL[{-1}, r1]*((-2*HPL[{0}, r1]^3*HPL[{1}, r1]*(5 + 22*R[2, 3, 4] - 
         74*R[2, 3, 5]))/3 - (2*HPL[{0}, r1]^4*(13 + 11*R[2, 3, 4] - 
         40*R[2, 3, 5]))/3 + HPL[{0}, r1]^2*
       (-2*HPL[{2}, r1]*(8 + 8*R[2, 3, 4] - 19*R[2, 3, 5]) + 
        Pi^2*(-4 + R[2, 3, 4] + 6*R[2, 3, 5]) + HPL[{1}, r1]^2*
         (-5 - 8*R[2, 3, 4] + 38*R[2, 3, 5])) + 
      HPL[{0}, r1]*(2*HPL[{3}, r1]*(8 + 8*R[2, 3, 4] - 19*R[2, 3, 5]) + 
        2*HPL[{-2, 1}, r1]*(8 + R[2, 3, 4] - 18*R[2, 3, 5]) + 
        2*HPL[{2, -1}, r1]*(8 + R[2, 3, 4] - 18*R[2, 3, 5]) - 
        (2*HPL[{1}, r1]^3*(5 + 2*R[2, 3, 4] - 18*R[2, 3, 5]))/3 + 
        2*HPL[{-2, -1}, r1]*(-7 + R[2, 3, 4] + 12*R[2, 3, 5]) + 
        HPL[{2, 1}, r1]*(-14 - 24*R[2, 3, 4] + 76*R[2, 3, 5]) + 
        HPL[{1}, r1]*(2*Pi^2*(-1 + 2*R[2, 3, 5]) + HPL[{2}, r1]*
           (-18 - 4*R[2, 3, 4] + 44*R[2, 3, 5])) + 
        2*(12 + 2*R[2, 3, 4] - 21*R[2, 3, 5])*Zeta[3]) + 
      HPL[{1}, r1]*(HPL[{3}, r1]*(18 + 4*R[2, 3, 4] - 44*R[2, 3, 5]) + 
        HPL[{-2, 1}, r1]*(16 - 32*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (16 - 32*R[2, 3, 5]) + HPL[{-2, -1}, r1]*(-8 + 16*R[2, 3, 5]) + 
        HPL[{2, 1}, r1]*(-20 - 8*R[2, 3, 4] + 72*R[2, 3, 5]) + 
        2*(1 + 2*R[2, 3, 4] - 11*R[2, 3, 5])*Zeta[3])) + 
    2*(R[2, 3, 4] - R[2, 3, 5])*(Pi^2*Zeta[3] + 10*Zeta[5])
 
hHPL[4, {0, 1}, {1, -1, 1}] = 
   HPL[{-2, -2, 1}, r1]*(R[3, 4, 5]*(22 - 18*Rb[2, 3, 4]) + 
      6*(-1 + Rb[2, 3, 4])) + HPL[{2, -2, -1}, r1]*
     (5 + 37*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) - 3*Rb[2, 3, 4]) - 
    (5*HPL[{-1}, r1]^4*HPL[{0}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/2 + 
    2*Pi^2*HPL[{-2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
    12*HPL[{-2, -1, -1, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
    (16*Pi^2*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/3 + 
    (64*HPL[{1}, r1]^5*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 - 
    4*Pi^2*HPL[{-2, 1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] - 
    4*Pi^2*HPL[{2, -1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] + 
    4*HPL[{-2, -1, -1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + 
      Rb[2, 3, 4]) + 4*HPL[{-2, -1, 1, -1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
    4*HPL[{-2, 1, -1, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + 
      Rb[2, 3, 4]) + 4*HPL[{2, -1, -1, -1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
    HPL[{-2, -2, -1}, r1]*(-1 + R[3, 4, 5]*(7 - 5*Rb[2, 3, 4]) + 
      Rb[2, 3, 4]) + 8*HPL[{-2, 1, 1, 1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + 2*Rb[2, 3, 4]) + 
    8*HPL[{2, -1, 1, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + 
      2*Rb[2, 3, 4]) + 8*HPL[{2, 1, -1, 1}, r1]*
     (-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + 2*Rb[2, 3, 4]) + 
    8*HPL[{2, 1, 1, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 5*Rb[2, 3, 4]) + 
      2*Rb[2, 3, 4]) + HPL[{2, -2, 1}, r1]*
     (-7 - 7*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 5*Rb[2, 3, 4]) + 
    HPL[{2, 2, -1}, r1]*(-7 - 7*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
      5*Rb[2, 3, 4]) + 4*HPL[{2, 2, 1}, r1]*
     (-4 + R[3, 4, 5]*(7 - 10*Rb[2, 3, 4]) + 6*Rb[2, 3, 4]) + 
    (5*HPL[{0}, r1]^5*(-1 + R[3, 4, 5])*(-1 + 7*Rb[2, 3, 4]))/3 + 
    Pi^2*HPL[{3}, r1]*(-5 + R[3, 4, 5]*(7 - 14*Rb[2, 3, 4]) + 
      9*Rb[2, 3, 4]) + HPL[{2, 1, -2}, r1]*
     (-11 + R[3, 4, 5]*(23 - 41*Rb[2, 3, 4]) + 23*Rb[2, 3, 4]) + 
    HPL[{-3, 1, -1}, r1]*(-19 + R[3, 4, 5]*(19 - 33*Rb[2, 3, 4]) + 
      27*Rb[2, 3, 4]) + HPL[{-3, -1, 1}, r1]*
     (-31 + R[3, 4, 5]*(63 - 69*Rb[2, 3, 4]) + 39*Rb[2, 3, 4]) + 
    HPL[{3, 1, 1}, r1]*(-42 + R[3, 4, 5]*(66 - 128*Rb[2, 3, 4]) + 
      86*Rb[2, 3, 4]) + HPL[{-4}, r1]*HPL[{0}, r1]*
     (-109 + R[3, 4, 5]*(181 - 333*Rb[2, 3, 4]) + 171*Rb[2, 3, 4]) + 
    HPL[{5}, r1]*(-140 + R[3, 4, 5]*(208 - 384*Rb[2, 3, 4]) + 
      226*Rb[2, 3, 4]) + HPL[{3, -1, -1}, r1]*(-7 + 15*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-25 + 3*Rb[2, 3, 4])) + HPL[{4, 1}, r1]*
     (R[3, 4, 5]*(48 - 93*Rb[2, 3, 4]) + 6*(-3 + 4*Rb[2, 3, 4])) + 
    HPL[{3, 2}, r1]*(R[3, 4, 5]*(24 - 78*Rb[2, 3, 4]) + 
      7*(-2 + 5*Rb[2, 3, 4])) + 2*Pi^2*HPL[{2, 1}, r1]*
     (1 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 5*Rb[2, 3, 4])) + 
    HPL[{-3, 2}, r1]*(-3 - 11*Rb[2, 3, 4] + 7*R[3, 4, 5]*
       (-1 + 7*Rb[2, 3, 4])) + HPL[{2, -1, -2}, r1]*
     (6 - 6*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-11 + 9*Rb[2, 3, 4])) + 
    HPL[{-3, -2}, r1]*(-24*(-1 + Rb[2, 3, 4]) - 
      R[3, 4, 5]*(6 + 11*Rb[2, 3, 4])) + HPL[{-2}, r1]^2*HPL[{0}, r1]*
     (-12*(-1 + Rb[2, 3, 4]) - (R[3, 4, 5]*(6 + 11*Rb[2, 3, 4]))/2) + 
    (10*HPL[{0}, r1]^4*HPL[{1}, r1]*(1 - 15*Rb[2, 3, 4] + 
       R[3, 4, 5]*(-1 + 17*Rb[2, 3, 4])))/3 + 4*HPL[{2, 1, 1, 1}, r1]*
     (3 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 19*Rb[2, 3, 4])) + 
    HPL[{-3, -1, -1}, r1]*(3 - 3*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-2 + 20*Rb[2, 3, 4])) + HPL[{-2, -1, 1, 1}, r1]*
     (6 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 26*Rb[2, 3, 4])) + 
    HPL[{-2, 1, -1, 1}, r1]*(6 - 14*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 26*Rb[2, 3, 4])) + HPL[{-2, 1, 1, -1}, r1]*
     (6 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 26*Rb[2, 3, 4])) + 
    HPL[{2, -1, -1, 1}, r1]*(6 - 14*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 26*Rb[2, 3, 4])) + HPL[{2, -1, 1, -1}, r1]*
     (6 - 14*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 26*Rb[2, 3, 4])) + 
    HPL[{2, 1, -1, -1}, r1]*(6 - 14*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 26*Rb[2, 3, 4])) + HPL[{-3, 1, 1}, r1]*
     (7 - 23*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 29*Rb[2, 3, 4])) + 
    HPL[{3, -1, 1}, r1]*(7 - 23*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-7 + 29*Rb[2, 3, 4])) + HPL[{3, 1, -1}, r1]*
     (7 - 23*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 29*Rb[2, 3, 4])) + 
    HPL[{-4, 1}, r1]*(-23 + 22*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-7 + 34*Rb[2, 3, 4])) + HPL[{4, -1}, r1]*
     (-23 + 22*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 34*Rb[2, 3, 4])) + 
    HPL[{3, -2}, r1]*(-3*Rb[2, 3, 4] + R[3, 4, 5]*(-22 + 51*Rb[2, 3, 4])) + 
    HPL[{-4, -1}, r1]*(86 - 92*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-79 + 68*Rb[2, 3, 4])) + HPL[{-5}, r1]*
     (109 - 171*Rb[2, 3, 4] + R[3, 4, 5]*(-181 + 333*Rb[2, 3, 4])) + 
    HPL[{-1}, r1]^3*((2*HPL[{0}, r1]*HPL[{1}, r1]*(1 - Rb[2, 3, 4] + 
         R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/3 + 
      (HPL[{0}, r1]^2*(5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
          (-23 + 28*Rb[2, 3, 4])))/6) + HPL[{0}, r1]^3*
     ((4*Pi^2*(-1 + R[3, 4, 5])*(-2 + 5*Rb[2, 3, 4]))/3 + 
      (HPL[{2}, r1]*(1 - 41*Rb[2, 3, 4] + 7*R[3, 4, 5]*(1 + 6*Rb[2, 3, 4])))/
       3 + HPL[{1}, r1]^2*(5 - 100*Rb[2, 3, 4] + R[3, 4, 5]*
         (-5 + 107*Rb[2, 3, 4]))) + HPL[{-3}, r1]*
     (HPL[{2}, r1]*(3 + R[3, 4, 5]*(7 - 49*Rb[2, 3, 4]) + 11*Rb[2, 3, 4]) + 
      HPL[{0}, r1]*HPL[{1}, r1]*(-2 + R[3, 4, 5]*(2 - 43*Rb[2, 3, 4]) + 
        41*Rb[2, 3, 4]) + (HPL[{1}, r1]^2*(7 + 41*Rb[2, 3, 4] - 
         7*R[3, 4, 5]*(1 + 5*Rb[2, 3, 4])))/2 + 
      Pi^2*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 6*Rb[2, 3, 4])) + 
      HPL[{-1}, r1]^2*((-5*(-1 + Rb[2, 3, 4]))/2 + 
        R[3, 4, 5]*(-5 + 7*Rb[2, 3, 4])) + HPL[{-2}, r1]*
       (24*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(6 + 11*Rb[2, 3, 4])) + 
      HPL[{0}, r1]^2*(23 - 37*Rb[2, 3, 4] + R[3, 4, 5]*
         (-46 + 105*Rb[2, 3, 4])) + HPL[{-1}, r1]*
       (HPL[{0}, r1]*(38 + R[3, 4, 5]*(-7 + Rb[2, 3, 4]) - 42*Rb[2, 3, 4]) + 
        HPL[{1}, r1]*(19 - 21*Rb[2, 3, 4] + R[3, 4, 5]*
           (-19 + 23*Rb[2, 3, 4])))) + HPL[{-1}, r1]^2*
     ((HPL[{3}, r1]*(R[3, 4, 5]*(1 - 11*Rb[2, 3, 4]) + 9*(-1 + Rb[2, 3, 4])))/
       2 + (HPL[{0}, r1]^3*R[3, 4, 5]*(89 - 68*Rb[2, 3, 4]))/6 + 
      2*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + 2*HPL[{2, -1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      HPL[{2, 1}, r1]*(3 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 13*Rb[2, 3, 4])) + (HPL[{0}, r1]^2*HPL[{1}, r1]*
        (3 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 25*Rb[2, 3, 4])))/2 + 
      HPL[{0}, r1]*(-3*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
        (HPL[{2}, r1]*(9 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 11*Rb[2, 3, 4])))/
         2 + (HPL[{1}, r1]^2*(3 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
            (-3 + 13*Rb[2, 3, 4])))/2) + (R[3, 4, 5]*(-11 + 10*Rb[2, 3, 4])*
        Zeta[3])/2) + HPL[{0}, r1]^2*
     (HPL[{3}, r1]*(-47 + R[3, 4, 5]*(67 - 142*Rb[2, 3, 4]) + 
        89*Rb[2, 3, 4]) - 2*HPL[{-2, 1}, r1]*(5 - 23*Rb[2, 3, 4] + 
        R[3, 4, 5]*(1 + 29*Rb[2, 3, 4])) - 2*HPL[{2, -1}, r1]*
       (5 - 23*Rb[2, 3, 4] + R[3, 4, 5]*(1 + 29*Rb[2, 3, 4])) + 
      HPL[{-2, -1}, r1]*(38 - 48*Rb[2, 3, 4] + R[3, 4, 5]*
         (-50 + 48*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(-8 - 62*Rb[2, 3, 4] + 
        R[3, 4, 5]*(26 + 71*Rb[2, 3, 4])) + 
      (HPL[{1}, r1]^3*(5 - 295*Rb[2, 3, 4] + R[3, 4, 5]*
          (-5 + 302*Rb[2, 3, 4])))/3 + HPL[{1}, r1]*
       (Pi^2*(1 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 16*Rb[2, 3, 4])) + 
        HPL[{2}, r1]*(2 + 15*Rb[2, 3, 4] - R[3, 4, 5]*
           (2 + 21*Rb[2, 3, 4]))) - 2*(-1 + R[3, 4, 5])*(-9 + 32*Rb[2, 3, 4])*
       Zeta[3]) + HPL[{1}, r1]^2*
     (HPL[{-2, 1}, r1]*(-4 + R[3, 4, 5]*(4 - 20*Rb[2, 3, 4]) + 
        8*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*
       (-4 + R[3, 4, 5]*(4 - 20*Rb[2, 3, 4]) + 8*Rb[2, 3, 4]) + 
      HPL[{3}, r1]*(-5 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 8*Rb[2, 3, 4])) + 
      HPL[{-2, -1}, r1]*(3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 13*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(6 - 26*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-6 + 38*Rb[2, 3, 4])) + 
      ((-3 + R[3, 4, 5]*(3 - 76*Rb[2, 3, 4]) + 71*Rb[2, 3, 4])*Zeta[3])/2) + 
    HPL[{2}, r1]*(HPL[{3}, r1]*(14 - 35*Rb[2, 3, 4] + 
        6*R[3, 4, 5]*(-4 + 13*Rb[2, 3, 4])) + 
      (8 - 3*Rb[2, 3, 4] + 2*R[3, 4, 5]*(-5 + 2*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{-2}, r1]*(HPL[{-1}, r1]^2*HPL[{0}, r1]*
       (R[3, 4, 5]*(5 - 7*Rb[2, 3, 4]) + (5*(-1 + Rb[2, 3, 4]))/2) + 
      HPL[{2, -1}, r1]*(R[3, 4, 5]*(22 - 18*Rb[2, 3, 4]) + 
        6*(-1 + Rb[2, 3, 4])) + HPL[{3}, r1]*
       (R[3, 4, 5]*(22 - 51*Rb[2, 3, 4]) + 3*Rb[2, 3, 4]) + 
      HPL[{0}, r1]^3*(40/3 - 20*Rb[2, 3, 4] + R[3, 4, 5]*
         (-43/3 + 6*Rb[2, 3, 4])) + HPL[{2, 1}, r1]*(11 - 23*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-23 + 41*Rb[2, 3, 4])) + HPL[{-1}, r1]*
       (HPL[{0}, r1]*HPL[{1}, r1]*(-19 + R[3, 4, 5]*(19 - 23*Rb[2, 3, 4]) + 
          21*Rb[2, 3, 4]) + HPL[{0}, r1]^2*(-38 - R[3, 4, 5]*
           (-7 + Rb[2, 3, 4]) + 42*Rb[2, 3, 4])) + 
      HPL[{0}, r1]^2*HPL[{1}, r1]*(2 - 41*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-2 + 43*Rb[2, 3, 4])) + HPL[{0}, r1]*
       (Pi^2*(-1 + R[3, 4, 5]*(3 - 6*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
        (HPL[{1}, r1]^2*(-7 - 41*Rb[2, 3, 4] + 7*R[3, 4, 5]*
            (1 + 5*Rb[2, 3, 4])))/2 + HPL[{2}, r1]*(-3*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-22 + 51*Rb[2, 3, 4]))) + 
      (R[3, 4, 5]*(24 - 25*Rb[2, 3, 4]) + 3*(-7 + 9*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{0}, r1]*(HPL[{-2, -1, -1}, r1]*(R[3, 4, 5]*(23 - 35*Rb[2, 3, 4]) + 
        6*(-1 + Rb[2, 3, 4])) + HPL[{2, -2}, r1]*
       (-3 + R[3, 4, 5]*(15 - 2*Rb[2, 3, 4]) - 8*Rb[2, 3, 4]) + 
      HPL[{2}, r1]^2*(-7 + R[3, 4, 5]*(12 - 39*Rb[2, 3, 4]) + 
        (35*Rb[2, 3, 4])/2) + HPL[{-3, -1}, r1]*
       (-38 + R[3, 4, 5]*(67 - 90*Rb[2, 3, 4]) + 44*Rb[2, 3, 4]) + 
      HPL[{3, 1}, r1]*(-10 + (46 - 63*R[3, 4, 5])*Rb[2, 3, 4]) - 
      2*HPL[{-2, 1, 1}, r1]*(5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
         (1 + Rb[2, 3, 4])) - 2*HPL[{2, -1, 1}, r1]*(5 - 5*Rb[2, 3, 4] + 
        R[3, 4, 5]*(1 + Rb[2, 3, 4])) - 2*HPL[{2, 1, -1}, r1]*
       (5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(1 + Rb[2, 3, 4])) + 
      Pi^2*HPL[{2}, r1]*(5 - 9*Rb[2, 3, 4] + 7*R[3, 4, 5]*
         (-1 + 2*Rb[2, 3, 4])) + 2*HPL[{2, 1, 1}, r1]*(-3 - 7*Rb[2, 3, 4] + 
        R[3, 4, 5]*(9 + 4*Rb[2, 3, 4])) + 2*HPL[{-2, -1, 1}, r1]*
       (6 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 17*Rb[2, 3, 4])) + 
      2*HPL[{-2, 1, -1}, r1]*(6 - 9*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-6 + 17*Rb[2, 3, 4])) + 2*HPL[{2, -1, -1}, r1]*
       (6 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 17*Rb[2, 3, 4])) + 
      HPL[{4}, r1]*(140 - 226*Rb[2, 3, 4] + 16*R[3, 4, 5]*
         (-13 + 24*Rb[2, 3, 4])) + HPL[{-3, 1}, r1]*(17 - 44*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-7 + 64*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*
       (17 - 44*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 64*Rb[2, 3, 4])) + 
      (HPL[{1}, r1]^4*(3 - 317*Rb[2, 3, 4] + R[3, 4, 5]*
          (-3 + 323*Rb[2, 3, 4])))/6 + HPL[{1}, r1]^2*
       (HPL[{2}, r1]*(5 + 13*Rb[2, 3, 4] - R[3, 4, 5]*(5 + 8*Rb[2, 3, 4])) + 
        Pi^2*(1 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 17*Rb[2, 3, 4]))) + 
      HPL[{1}, r1]*(HPL[{-2, 1}, r1]*(-10 + R[3, 4, 5]*
           (10 - 60*Rb[2, 3, 4]) + 44*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*
         (-10 + R[3, 4, 5]*(10 - 60*Rb[2, 3, 4]) + 44*Rb[2, 3, 4]) + 
        HPL[{-2, -1}, r1]*(15 - 27*Rb[2, 3, 4] + R[3, 4, 5]*
           (-15 + 17*Rb[2, 3, 4])) + HPL[{3}, r1]*(-2 - 15*Rb[2, 3, 4] + 
          R[3, 4, 5]*(2 + 21*Rb[2, 3, 4])) + 2*HPL[{2, 1}, r1]*
         (5 - 39*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 46*Rb[2, 3, 4])) + 
        2*(-4 + R[3, 4, 5]*(4 - 46*Rb[2, 3, 4]) + 41*Rb[2, 3, 4])*Zeta[3])) + 
    HPL[{-1}, r1]*((2*HPL[{0}, r1]^4*(-1 + 5*(-1 + 5*R[3, 4, 5])*
          Rb[2, 3, 4]))/3 + (2*HPL[{0}, r1]^3*HPL[{1}, r1]*
        (7 - 16*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 54*Rb[2, 3, 4])))/3 + 
      HPL[{0}, r1]^2*(HPL[{2}, r1]*(24 - (38 + 11*R[3, 4, 5])*Rb[2, 3, 4]) + 
        Pi^2*(-1 + Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 8*Rb[2, 3, 4])) + 
        (HPL[{1}, r1]^2*(13 - 23*Rb[2, 3, 4] + R[3, 4, 5]*
            (-13 + 51*Rb[2, 3, 4])))/2) + HPL[{1}, r1]*
       (HPL[{-2, 1}, r1]*(-6 + R[3, 4, 5]*(6 - 26*Rb[2, 3, 4]) + 
          10*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*
         (-6 + R[3, 4, 5]*(6 - 26*Rb[2, 3, 4]) + 10*Rb[2, 3, 4]) + 
        HPL[{3}, r1]*(-23 + R[3, 4, 5]*(23 - 37*Rb[2, 3, 4]) + 
          29*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*(4 - 4*Rb[2, 3, 4] + 
          4*R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4])) + 8*HPL[{2, 1}, r1]*
         (2 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 7*Rb[2, 3, 4])) + 
        (-4 + R[3, 4, 5]*(4 - 22*Rb[2, 3, 4]) + 5*Rb[2, 3, 4])*Zeta[3]) + 
      HPL[{0}, r1]*(HPL[{3}, r1]*(-24 + (38 + 11*R[3, 4, 5])*Rb[2, 3, 4]) + 
        HPL[{-2, 1}, r1]*(6*Rb[2, 3, 4] - 2*R[3, 4, 5]*(5 + 6*Rb[2, 3, 4])) + 
        HPL[{2, -1}, r1]*(6*Rb[2, 3, 4] - 2*R[3, 4, 5]*(5 + 6*Rb[2, 3, 4])) + 
        (4*HPL[{1}, r1]^3*(2 - 3*Rb[2, 3, 4] + R[3, 4, 5]*
            (-2 + 7*Rb[2, 3, 4])))/3 + HPL[{-2, -1}, r1]*
         (7 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-19 + 32*Rb[2, 3, 4])) + 
        HPL[{2, 1}, r1]*(13 - 27*Rb[2, 3, 4] + R[3, 4, 5]*
           (-1 + 35*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (4*Pi^2*R[3, 4, 5]*Rb[2, 3, 4] + HPL[{2}, r1]*(23 - 29*Rb[2, 3, 4] + 
            R[3, 4, 5]*(-23 + 37*Rb[2, 3, 4]))) - 
        (-5 + Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 28*Rb[2, 3, 4]))*Zeta[3])) - 
    (-1 + R[3, 4, 5])*(2*Pi^2*(-2 + 3*Rb[2, 3, 4])*Zeta[3] + 
      (-41 + 61*Rb[2, 3, 4])*Zeta[5])
 
hHPL[4, {0, 1}, {1, 1, 1}] = -76*HPL[{-5}, r1] + 
    76*HPL[{-4}, r1]*HPL[{0}, r1] + HPL[{0}, r1]^4*
     (8*HPL[{-1}, r1] - (40*HPL[{1}, r1])/3) - (16*Pi^2*HPL[{1}, r1]^3)/3 - 
    (64*HPL[{1}, r1]^5)/5 + HPL[{-3}, r1]*(4*HPL[{-1}, r1]*HPL[{1}, r1] + 
      44*HPL[{1}, r1]^2 + 24*HPL[{2}, r1]) + HPL[{0}, r1]^3*
     ((-76*HPL[{-2}, r1])/3 + 12*HPL[{-1}, r1]*HPL[{1}, r1] - 
      58*HPL[{1}, r1]^2 + (104*HPL[{2}, r1])/3) + 2*Pi^2*HPL[{3}, r1] + 
    92*HPL[{5}, r1] - 12*HPL[{-4, -1}, r1] - 44*HPL[{-4, 1}, r1] - 
    24*HPL[{-3, 2}, r1] + HPL[{0}, r1]^2*(-80*HPL[{-2}, r1]*HPL[{1}, r1] - 
      (226*HPL[{1}, r1]^3)/3 + HPL[{-1}, r1]*(-8*HPL[{-2}, r1] + 
        10*HPL[{1}, r1]^2 + 28*HPL[{2}, r1]) + HPL[{1}, r1]*
       (-6*Pi^2 + 108*HPL[{2}, r1]) - 4*HPL[{3}, r1] + 12*HPL[{-2, -1}, r1] + 
      36*HPL[{2, 1}, r1]) - 20*HPL[{3, -2}, r1] + 64*HPL[{3, 2}, r1] - 
    44*HPL[{4, -1}, r1] + 168*HPL[{4, 1}, r1] + 24*HPL[{-3, 1, 1}, r1] + 
    4*HPL[{2, -2, -1}, r1] + 20*HPL[{2, 1, -2}, r1] + 32*HPL[{2, 2, 1}, r1] + 
    24*HPL[{3, -1, 1}, r1] + 24*HPL[{3, 1, -1}, r1] + 4*HPL[{3, 1, 1}, r1] + 
    16*HPL[{-2, -1, 1, 1}, r1] + 16*HPL[{-2, 1, -1, 1}, r1] + 
    16*HPL[{-2, 1, 1, -1}, r1] - 48*HPL[{-2, 1, 1, 1}, r1] + 
    16*HPL[{2, -1, -1, 1}, r1] + 16*HPL[{2, -1, 1, -1}, r1] - 
    48*HPL[{2, -1, 1, 1}, r1] + 16*HPL[{2, 1, -1, -1}, r1] - 
    48*HPL[{2, 1, -1, 1}, r1] - 48*HPL[{2, 1, 1, -1}, r1] + 
    80*HPL[{2, 1, 1, 1}, r1] + HPL[{2}, r1]*(-64*HPL[{3}, r1] - 22*Zeta[3]) + 
    HPL[{-1}, r1]*HPL[{1}, r1]*(-12*HPL[{3}, r1] - 8*HPL[{-2, 1}, r1] - 
      8*HPL[{2, -1}, r1] + 16*HPL[{2, 1}, r1] - 2*Zeta[3]) + 
    HPL[{-2}, r1]*(20*HPL[{3}, r1] - 20*HPL[{2, 1}, r1] + 18*Zeta[3]) + 
    HPL[{1}, r1]^2*(-62*HPL[{3}, r1] + 8*HPL[{-2, -1}, r1] - 
      24*HPL[{-2, 1}, r1] - 24*HPL[{2, -1}, r1] + 40*HPL[{2, 1}, r1] + 
      19*Zeta[3]) + HPL[{0}, r1]*((-142*HPL[{1}, r1]^4)/3 + 
      HPL[{-3}, r1]*(8*HPL[{-1}, r1] + 80*HPL[{1}, r1]) + 
      HPL[{-2}, r1]*(-44*HPL[{1}, r1]^2 - 20*HPL[{2}, r1]) - 
      2*Pi^2*HPL[{2}, r1] + 32*HPL[{2}, r1]^2 + HPL[{1}, r1]^2*
       (-12*Pi^2 + 62*HPL[{2}, r1]) - 92*HPL[{4}, r1] + 
      12*HPL[{-3, -1}, r1] - 4*HPL[{-3, 1}, r1] - 4*HPL[{2, -2}, r1] - 
      4*HPL[{3, -1}, r1] - 40*HPL[{3, 1}, r1] + 4*HPL[{-2, -1, 1}, r1] + 
      4*HPL[{-2, 1, -1}, r1] - 44*HPL[{-2, 1, 1}, r1] + 
      4*HPL[{2, -1, -1}, r1] - 44*HPL[{2, -1, 1}, r1] - 
      44*HPL[{2, 1, -1}, r1] + 92*HPL[{2, 1, 1}, r1] + 
      HPL[{-1}, r1]*(-4*HPL[{-2}, r1]*HPL[{1}, r1] + (8*HPL[{1}, r1]^3)/3 + 
        12*HPL[{1}, r1]*HPL[{2}, r1] - 28*HPL[{3}, r1] - 
        12*HPL[{-2, 1}, r1] - 12*HPL[{2, -1}, r1] + 28*HPL[{2, 1}, r1] - 
        8*Zeta[3]) + HPL[{1}, r1]*(-108*HPL[{3}, r1] + 24*HPL[{-2, -1}, r1] - 
        24*HPL[{-2, 1}, r1] - 24*HPL[{2, -1}, r1] + 60*HPL[{2, 1}, r1] + 
        24*Zeta[3]))
 
hHPL[4, {0, 2}, {-1, 1, 1}] = 
   HPL[{0}, r1]^2*(HPL[{1}, r1]^2*(4 + 10*R[2, 3, 4] - 28*R[2, 3, 5]) + 
      HPL[{2}, r1]*(2 + 21*R[2, 3, 4] - 22*R[2, 3, 5]) + 
      HPL[{-2}, r1]*(6 - 3*R[2, 3, 4] - 8*R[2, 3, 5])) + 
    HPL[{-1}, r1]^2*(HPL[{0}, r1]^2*(4 - (5*R[2, 3, 4])/2 - 3*R[2, 3, 5]) + 
      HPL[{0}, r1]*HPL[{1}, r1]*(1 - 2*R[2, 3, 5])) + 
    HPL[{0}, r1]^3*HPL[{1}, r1]*(2 + 8*R[2, 3, 4] - 20*R[2, 3, 5]) + 
    (10*HPL[{0}, r1]^4*(R[2, 3, 4] - R[2, 3, 5]))/3 + 
    HPL[{-3}, r1]*(HPL[{0}, r1]*(-6 + 3*R[2, 3, 4] + 8*R[2, 3, 5]) + 
      HPL[{-1}, r1]*(-12 + 7*R[2, 3, 4] + 10*R[2, 3, 5]) + 
      HPL[{1}, r1]*(-3 - 4*R[2, 3, 4] + 14*R[2, 3, 5])) + 
    HPL[{0}, r1]*(HPL[{-2}, r1]*HPL[{1}, r1]*(3 + 4*R[2, 3, 4] - 
        14*R[2, 3, 5]) + 8*HPL[{2, 1}, r1]*(1 + 4*R[2, 3, 4] - 
        7*R[2, 3, 5]) + (4*HPL[{1}, r1]^3*(1 + 2*R[2, 3, 4] - 6*R[2, 3, 5]))/
       3 + 4*HPL[{1}, r1]*HPL[{2}, r1]*(R[2, 3, 4] - 2*R[2, 3, 5]) + 
      HPL[{3}, r1]*(-2 - 21*R[2, 3, 4] + 22*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(-10 - 20*R[2, 3, 4] + 52*R[2, 3, 5]) + 
      HPL[{2, -1}, r1]*(-10 - 20*R[2, 3, 4] + 52*R[2, 3, 5]) + 
      HPL[{-2, -1}, r1]*(9*R[2, 3, 4] - 6*(1 + R[2, 3, 5])) + 
      16*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) + 
    HPL[{1}, r1]*(8*HPL[{2, 1}, r1]*(1 + 2*R[2, 3, 4] - 6*R[2, 3, 5]) + 
      HPL[{-2, -1}, r1]*(2 - 4*R[2, 3, 5]) - 8*HPL[{-2, 1}, r1]*
       (1 + R[2, 3, 4] - 4*R[2, 3, 5]) - 8*HPL[{2, -1}, r1]*
       (1 + R[2, 3, 4] - 4*R[2, 3, 5]) + HPL[{3}, r1]*
       (-4*R[2, 3, 4] + 8*R[2, 3, 5]) + (-1 - 4*R[2, 3, 4] + 10*R[2, 3, 5])*
       Zeta[3]) + HPL[{-1}, r1]*
     (HPL[{0}, r1]*(HPL[{-2}, r1]*(12 - 7*R[2, 3, 4] - 10*R[2, 3, 5]) + 
        HPL[{2}, r1]*(-1 + 12*R[2, 3, 4] - 6*R[2, 3, 5]) + 
        4*HPL[{1}, r1]^2*(1 + R[2, 3, 4] - 4*R[2, 3, 5])) + 
      HPL[{0}, r1]^2*HPL[{1}, r1]*(9 + 12*R[2, 3, 4] - 42*R[2, 3, 5]) + 
      (2*HPL[{0}, r1]^3*(5 + 19*R[2, 3, 4] - 30*R[2, 3, 5]))/3 + 
      8*HPL[{2, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(-2 + 4*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (-2 + 4*R[2, 3, 5]) + HPL[{3}, r1]*(1 - 12*R[2, 3, 4] + 
        6*R[2, 3, 5]) + (-11 - 3*R[2, 3, 4] + 16*R[2, 3, 5])*Zeta[3])
 
hHPL[4, {0, 2}, {1, -1, 1}] = (13*HPL[{-1}, r1]^3*HPL[{0}, r1]*R[3, 4, 5]*
      (-1 + Rb[2, 3, 4]))/3 - 16*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*
     Rb[2, 3, 4] - (5*HPL[{0}, r1]^4*(-1 + R[3, 4, 5])*(-1 + 3*Rb[2, 3, 4]))/
     3 + (HPL[{0}, r1]^3*HPL[{1}, r1]*(-2 + R[3, 4, 5]*(2 - 90*Rb[2, 3, 4]) + 
       78*Rb[2, 3, 4]))/3 + HPL[{-3}, r1]*
     (HPL[{-1}, r1]*(R[3, 4, 5]*(7 - 8*Rb[2, 3, 4]) + 6*(-1 + Rb[2, 3, 4])) - 
      2*HPL[{1}, r1]*(5 + 2*R[3, 4, 5])*Rb[2, 3, 4] + 
      HPL[{0}, r1]*(6 - 12*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 2*Rb[2, 3, 4]))) + 
    HPL[{-1}, r1]^2*(-4*HPL[{0}, r1]*HPL[{1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] + 
      HPL[{0}, r1]^2*(2 - 2*Rb[2, 3, 4] - (R[3, 4, 5]*(5 + 4*Rb[2, 3, 4]))/
         2)) + HPL[{0}, r1]^2*
     (HPL[{-2}, r1]*(-6 + R[3, 4, 5]*(3 - 2*Rb[2, 3, 4]) + 12*Rb[2, 3, 4]) + 
      HPL[{1}, r1]^2*(-2 + R[3, 4, 5]*(2 - 61*Rb[2, 3, 4]) + 
        53*Rb[2, 3, 4]) + HPL[{2}, r1]*(R[3, 4, 5]*(19 - 50*Rb[2, 3, 4]) + 
        5*(-3 + 7*Rb[2, 3, 4]))) + HPL[{0}, r1]*
     (HPL[{-2, -1}, r1]*(R[3, 4, 5]*(11 - 14*Rb[2, 3, 4]) + 
        4*(-1 + Rb[2, 3, 4])) + 2*HPL[{-2}, r1]*HPL[{1}, r1]*
       (5 + 2*R[3, 4, 5])*Rb[2, 3, 4] + HPL[{1}, r1]*HPL[{2}, r1]*
       (-4 + R[3, 4, 5]*(4 - 46*Rb[2, 3, 4]) + 30*Rb[2, 3, 4]) + 
      (4*HPL[{1}, r1]^3*(-1 + R[3, 4, 5]*(1 - 40*Rb[2, 3, 4]) + 
         37*Rb[2, 3, 4]))/3 + HPL[{2, 1}, r1]*
       (-20 + R[3, 4, 5]*(28 - 74*Rb[2, 3, 4]) + 50*Rb[2, 3, 4]) + 
      HPL[{-2, 1}, r1]*(2 - 14*Rb[2, 3, 4] + 8*R[3, 4, 5]*
         (-1 + 6*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(2 - 14*Rb[2, 3, 4] + 
        8*R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (15 - 35*Rb[2, 3, 4] + R[3, 4, 5]*(-19 + 50*Rb[2, 3, 4])) + 
      4*(-1 + R[3, 4, 5])*(-5 + 9*Rb[2, 3, 4])*Zeta[3]) + 
    HPL[{-1}, r1]*(-6*HPL[{-2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
      4*HPL[{2, 1}, r1]*(1 - 8*R[3, 4, 5])*Rb[2, 3, 4] + 
      6*HPL[{0}, r1]^2*HPL[{1}, r1]*(1 - 6*R[3, 4, 5])*Rb[2, 3, 4] + 
      8*HPL[{-2, 1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] + 8*HPL[{2, -1}, r1]*
       R[3, 4, 5]*Rb[2, 3, 4] + HPL[{0}, r1]^3*
       (-2 + R[3, 4, 5]*(8 - 22*Rb[2, 3, 4]) + 6*Rb[2, 3, 4]) + 
      HPL[{3}, r1]*(4 - 6*Rb[2, 3, 4] + 4*R[3, 4, 5]*(-4 + 7*Rb[2, 3, 4])) + 
      HPL[{0}, r1]*(2*HPL[{1}, r1]^2*(1 - 8*R[3, 4, 5])*Rb[2, 3, 4] + 
        HPL[{2}, r1]*(-4 + 6*Rb[2, 3, 4] - 4*R[3, 4, 5]*
           (-4 + 7*Rb[2, 3, 4])) + HPL[{-2}, r1]*(6 - 6*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-7 + 8*Rb[2, 3, 4]))) + 
      (-3 + Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 16*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{1}, r1]*(-8*HPL[{-2, -1}, r1]*R[3, 4, 5]*Rb[2, 3, 4] + 
      4*HPL[{-2, 1}, r1]*(-1 + 8*R[3, 4, 5])*Rb[2, 3, 4] + 
      4*HPL[{2, -1}, r1]*(-1 + 8*R[3, 4, 5])*Rb[2, 3, 4] + 
      8*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5]*(1 - 8*Rb[2, 3, 4]) + 
        5*Rb[2, 3, 4]) + HPL[{3}, r1]*(4 - 30*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-4 + 46*Rb[2, 3, 4])) + 
      2*(2 - 16*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 17*Rb[2, 3, 4]))*Zeta[3])
 
hHPL[4, {0, 2}, {1, 1, 1}] = (16*HPL[{0}, r1]^3*HPL[{1}, r1])/3 + 
    16*HPL[{1}, r1]^4 + HPL[{0}, r1]^2*(30*HPL[{1}, r1]^2 + 8*HPL[{2}, r1]) + 
    HPL[{0}, r1]*((128*HPL[{1}, r1]^3)/3 + 20*HPL[{1}, r1]*HPL[{2}, r1] - 
      8*HPL[{3}, r1] - 12*HPL[{2, 1}, r1]) + 
    HPL[{1}, r1]*(-20*HPL[{3}, r1] - 12*Zeta[3])
 
hHPL[4, {1, 0}, {-1, 1, 1}] = HPL[{2, 2, 1}, r1]*(8 - 16*R[2, 3, 4]) + 
    HPL[{-2, -2, -1}, r1]*(2 - 2*R[2, 3, 4]) + 
    (HPL[{-1}, r1]^3*HPL[{0}, r1]^2*(1 - R[2, 3, 4]))/6 + 
    HPL[{3, -1, -1}, r1]*(30 - 4*R[2, 3, 4] - 54*R[2, 3, 5]) + 
    HPL[{-4}, r1]*HPL[{0}, r1]*(-4 - 22*R[2, 3, 4] - 53*R[2, 3, 5]) + 
    HPL[{-3, 1, -1}, r1]*(26 - 50*R[2, 3, 5]) + HPL[{-2, 1, 1, 1}, r1]*
     (16 - 48*R[2, 3, 5]) + HPL[{2, -1, 1, 1}, r1]*(16 - 48*R[2, 3, 5]) + 
    HPL[{2, 1, -1, 1}, r1]*(16 - 48*R[2, 3, 5]) + HPL[{2, 1, 1, -1}, r1]*
     (16 - 48*R[2, 3, 5]) + HPL[{-3, -1, 1}, r1]*(22 + 4*R[2, 3, 4] - 
      46*R[2, 3, 5]) - (2*HPL[{0}, r1]^4*HPL[{1}, r1]*
      (5 + 9*R[2, 3, 4] - 28*R[2, 3, 5]))/3 + HPL[{-2, -1, -1, 1}, r1]*
     (6 - 12*R[2, 3, 5]) + HPL[{-2, -1, 1, -1}, r1]*(6 - 12*R[2, 3, 5]) + 
    HPL[{-2, 1, -1, -1}, r1]*(6 - 12*R[2, 3, 5]) + 
    HPL[{2, -1, -1, -1}, r1]*(6 - 12*R[2, 3, 5]) + 
    HPL[{3, -2}, r1]*(3 - 5*R[2, 3, 4] - 5*R[2, 3, 5]) - 
    24*HPL[{2, 1, 1, 1}, r1]*(1 + R[2, 3, 4] - 4*R[2, 3, 5]) + 
    HPL[{-3, -1, -1}, r1]*(9 - 8*R[2, 3, 4] - 2*R[2, 3, 5]) - 
    4*Pi^2*HPL[{3}, r1]*R[2, 3, 5] + 2*HPL[{-2, -2, 1}, r1]*
     (-1 + R[2, 3, 4] + R[2, 3, 5]) - 2*HPL[{2, -1, -2}, r1]*
     (-1 + R[2, 3, 4] + R[2, 3, 5]) + HPL[{-2}, r1]^2*HPL[{0}, r1]*
     (-11/2 + (11*R[2, 3, 4])/2 + R[2, 3, 5]) + 4*Pi^2*HPL[{2, 1}, r1]*
     (-1 + 2*R[2, 3, 5]) - 16*HPL[{3, 2}, r1]*(-3 + 2*R[2, 3, 4] + 
      2*R[2, 3, 5]) + HPL[{-3, -2}, r1]*(-11 + 11*R[2, 3, 4] + 
      2*R[2, 3, 5]) - 6*HPL[{2, -2, -1}, r1]*(-3 + R[2, 3, 4] + 
      3*R[2, 3, 5]) + HPL[{2, 1, -2}, r1]*(-1 + 4*R[2, 3, 5]) + 
    HPL[{2, -2, 1}, r1]*(-3 + 4*R[2, 3, 4] + 4*R[2, 3, 5]) + 
    HPL[{2, 2, -1}, r1]*(-3 + 4*R[2, 3, 4] + 4*R[2, 3, 5]) + 
    HPL[{0}, r1]^5*((-10*R[2, 3, 4])/3 + 5*R[2, 3, 5]) + 
    HPL[{-4, -1}, r1]*(-3 + 9*R[2, 3, 4] + 5*R[2, 3, 5]) - 
    8*HPL[{3, 1, 1}, r1]*(-7 + 3*R[2, 3, 4] + 13*R[2, 3, 5]) + 
    HPL[{-3, 2}, r1]*(-33 + 10*R[2, 3, 4] + 29*R[2, 3, 5]) + 
    HPL[{-2, -1, 1, 1}, r1]*(-18 + 40*R[2, 3, 5]) + 
    HPL[{-2, 1, -1, 1}, r1]*(-18 + 40*R[2, 3, 5]) + 
    HPL[{-2, 1, 1, -1}, r1]*(-18 + 40*R[2, 3, 5]) + 
    HPL[{2, -1, -1, 1}, r1]*(-18 + 40*R[2, 3, 5]) + 
    HPL[{2, -1, 1, -1}, r1]*(-18 + 40*R[2, 3, 5]) + 
    HPL[{2, 1, -1, -1}, r1]*(-18 + 40*R[2, 3, 5]) - 
    2*HPL[{5}, r1]*(4 + 11*R[2, 3, 4] + 40*R[2, 3, 5]) + 
    HPL[{-5}, r1]*(4 + 22*R[2, 3, 4] + 53*R[2, 3, 5]) + 
    HPL[{4, 1}, r1]*(42 - 73*R[2, 3, 4] + 56*R[2, 3, 5]) + 
    HPL[{-3, 1, 1}, r1]*(-37 + 8*R[2, 3, 4] + 76*R[2, 3, 5]) + 
    HPL[{3, -1, 1}, r1]*(-37 + 8*R[2, 3, 4] + 76*R[2, 3, 5]) + 
    HPL[{3, 1, -1}, r1]*(-37 + 8*R[2, 3, 4] + 76*R[2, 3, 5]) + 
    HPL[{-4, 1}, r1]*(9*R[2, 3, 4] - 4*(5 + 6*R[2, 3, 5])) + 
    HPL[{4, -1}, r1]*(9*R[2, 3, 4] - 4*(5 + 6*R[2, 3, 5])) + 
    HPL[{0}, r1]^3*((8*Pi^2*R[2, 3, 5])/3 + HPL[{1}, r1]^2*
       (4 - (34*R[2, 3, 4])/3 + (44*R[2, 3, 5])/3) + 
      (HPL[{2}, r1]*(55 - 115*R[2, 3, 4] + 58*R[2, 3, 5]))/3) + 
    HPL[{-3}, r1]*(HPL[{2}, r1]*(33 - 10*R[2, 3, 4] - 29*R[2, 3, 5]) + 
      HPL[{-2}, r1]*(11 - 11*R[2, 3, 4] - 2*R[2, 3, 5]) + 
      HPL[{-1}, r1]^2*(-3/2 + R[2, 3, 4] + R[2, 3, 5]) + 
      HPL[{0}, r1]^2*(18 - 7*R[2, 3, 4] + 21*R[2, 3, 5]) + 
      HPL[{1}, r1]^2*(-37/2 + 4*R[2, 3, 4] + 38*R[2, 3, 5]) + 
      HPL[{0}, r1]*HPL[{1}, r1]*(-10 - R[2, 3, 4] + 43*R[2, 3, 5]) + 
      HPL[{-1}, r1]*(HPL[{1}, r1]*(-13 + 24*R[2, 3, 5]) + 
        HPL[{0}, r1]*(-24 + 10*R[2, 3, 4] + 35*R[2, 3, 5]))) + 
    HPL[{0}, r1]^2*(HPL[{3}, r1]*(-21 + 31*R[2, 3, 4] - 46*R[2, 3, 5]) + 
      4*HPL[{-2, 1}, r1]*(3 + 2*R[2, 3, 4] - 9*R[2, 3, 5]) + 
      4*HPL[{2, -1}, r1]*(3 + 2*R[2, 3, 4] - 9*R[2, 3, 5]) + 
      (4*HPL[{1}, r1]^3*(2 - 5*R[2, 3, 4] + 6*R[2, 3, 5]))/3 + 
      HPL[{-2, -1}, r1]*(5 - 10*R[2, 3, 4] + 25*R[2, 3, 5]) + 
      HPL[{2, 1}, r1]*(-18 - 47*R[2, 3, 4] + 80*R[2, 3, 5]) + 
      HPL[{1}, r1]*(4*Pi^2*(-1 + 2*R[2, 3, 5]) + HPL[{2}, r1]*
         (-2 - 21*R[2, 3, 4] + 56*R[2, 3, 5])) + 
      2*(7*R[2, 3, 4] - 16*R[2, 3, 5])*Zeta[3]) + 
    HPL[{1}, r1]^2*(HPL[{-2, 1}, r1]*(8 - 24*R[2, 3, 5]) + 
      HPL[{2, -1}, r1]*(8 - 24*R[2, 3, 5]) + 4*HPL[{3}, r1]*
       (5 + R[2, 3, 4] - 13*R[2, 3, 5]) - 12*HPL[{2, 1}, r1]*
       (1 + R[2, 3, 4] - 4*R[2, 3, 5]) + HPL[{-2, -1}, r1]*
       (-9 + 20*R[2, 3, 5]) + (2 + 5*R[2, 3, 4] - 12*R[2, 3, 5])*Zeta[3]) + 
    HPL[{-2}, r1]*(HPL[{-1}, r1]*(HPL[{0}, r1]^2*(24 - 10*R[2, 3, 4] - 
          35*R[2, 3, 5]) + HPL[{0}, r1]*HPL[{1}, r1]*(13 - 24*R[2, 3, 5])) + 
      HPL[{0}, r1]*(HPL[{1}, r1]^2*(37/2 - 4*R[2, 3, 4] - 38*R[2, 3, 5]) + 
        HPL[{2}, r1]*(3 - 5*R[2, 3, 4] - 5*R[2, 3, 5])) + 
      HPL[{0}, r1]^2*HPL[{1}, r1]*(10 + R[2, 3, 4] - 43*R[2, 3, 5]) + 
      HPL[{2, 1}, r1]*(1 - 4*R[2, 3, 5]) + HPL[{-1}, r1]^2*HPL[{0}, r1]*
       (3/2 - R[2, 3, 4] - R[2, 3, 5]) + 2*HPL[{2, -1}, r1]*
       (-1 + R[2, 3, 4] + R[2, 3, 5]) + HPL[{3}, r1]*(-3 + 5*R[2, 3, 4] + 
        5*R[2, 3, 5]) + (HPL[{0}, r1]^3*(43*R[2, 3, 4] - 
         10*(5 + R[2, 3, 5])))/3 + (7 - 2*R[2, 3, 4] - 6*R[2, 3, 5])*
       Zeta[3]) + HPL[{2}, r1]*(16*HPL[{3}, r1]*(-3 + 2*R[2, 3, 4] + 
        2*R[2, 3, 5]) + (-6 + 7*R[2, 3, 4] - 5*R[2, 3, 5])*Zeta[3]) + 
    HPL[{-1}, r1]^2*(HPL[{3}, r1]*(6 - 4*R[2, 3, 4] - 3*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(1 - 2*R[2, 3, 5]) + HPL[{2, -1}, r1]*
       (1 - 2*R[2, 3, 5]) + HPL[{0}, r1]^3*(-5 + (7*R[2, 3, 4])/2 + 
        3*R[2, 3, 5]) + HPL[{2, 1}, r1]*(-1 + 4*R[2, 3, 5]) + 
      HPL[{0}, r1]^2*HPL[{1}, r1]*(-1 + 5*R[2, 3, 5]) + 
      HPL[{0}, r1]*(HPL[{1}, r1]^2*(-1/2 + 2*R[2, 3, 5]) + 
        HPL[{2}, r1]*(-6 + 4*R[2, 3, 4] + 3*R[2, 3, 5])) - 
      ((-5 + 4*R[2, 3, 4] + R[2, 3, 5])*Zeta[3])/2) + 
    HPL[{0}, r1]*(HPL[{3, 1}, r1]*(54 + 9*R[2, 3, 4] - 120*R[2, 3, 5]) + 
      HPL[{-2, 1, 1}, r1]*(32 - 72*R[2, 3, 5]) + HPL[{2, -1, 1}, r1]*
       (32 - 72*R[2, 3, 5]) + HPL[{2, 1, -1}, r1]*(32 - 72*R[2, 3, 5]) - 
      2*HPL[{-2, -1, 1}, r1]*(6 + R[2, 3, 4] - 18*R[2, 3, 5]) - 
      2*HPL[{-2, 1, -1}, r1]*(6 + R[2, 3, 4] - 18*R[2, 3, 5]) - 
      2*HPL[{2, -1, -1}, r1]*(6 + R[2, 3, 4] - 18*R[2, 3, 5]) - 
      8*HPL[{2, 1, 1}, r1]*(4 + 3*R[2, 3, 4] - 13*R[2, 3, 5]) + 
      HPL[{-3, -1}, r1]*(-19 + 13*R[2, 3, 4] - R[2, 3, 5]) + 
      4*Pi^2*HPL[{2}, r1]*R[2, 3, 5] - 8*HPL[{2}, r1]^2*
       (-3 + 2*R[2, 3, 4] + 2*R[2, 3, 5]) + HPL[{-2, -1, -1}, r1]*
       (-3 + 2*R[2, 3, 4] + 2*R[2, 3, 5]) + HPL[{1}, r1]^4*
       (-1 - R[2, 3, 4] + 4*R[2, 3, 5]) + HPL[{2, -2}, r1]*
       (-36 + 15*R[2, 3, 4] + 34*R[2, 3, 5]) + HPL[{4}, r1]*
       (8 + 22*R[2, 3, 4] + 80*R[2, 3, 5]) + HPL[{-3, 1}, r1]*
       (-46 + 11*R[2, 3, 4] + 82*R[2, 3, 5]) + HPL[{3, -1}, r1]*
       (-46 + 11*R[2, 3, 4] + 82*R[2, 3, 5]) + HPL[{1}, r1]^2*
       (-4*HPL[{2}, r1]*(5 + R[2, 3, 4] - 13*R[2, 3, 5]) + 
        2*Pi^2*(-1 + 2*R[2, 3, 5])) + HPL[{1}, r1]*
       (HPL[{3}, r1]*(2 + 21*R[2, 3, 4] - 56*R[2, 3, 5]) + 
        HPL[{-2, 1}, r1]*(2 + 4*R[2, 3, 4] - 24*R[2, 3, 5]) + 
        HPL[{2, -1}, r1]*(2 + 4*R[2, 3, 4] - 24*R[2, 3, 5]) + 
        8*HPL[{2, 1}, r1]*(2 - 5*R[2, 3, 4] + 6*R[2, 3, 5]) + 
        HPL[{-2, -1}, r1]*(-16 - 4*R[2, 3, 4] + 42*R[2, 3, 5]) + 
        (3 + 16*R[2, 3, 4] - 34*R[2, 3, 5])*Zeta[3])) + 
    HPL[{-1}, r1]*((-4*HPL[{0}, r1]^4*(-2 + 2*R[2, 3, 4] - 5*R[2, 3, 5]))/3 + 
      (HPL[{0}, r1]^3*HPL[{1}, r1]*(-35 + 8*R[2, 3, 4] + 74*R[2, 3, 5]))/3 + 
      HPL[{0}, r1]^2*(HPL[{1}, r1]^2*(-25/2 + 4*R[2, 3, 4] + 26*R[2, 3, 5]) + 
        HPL[{2}, r1]*(-21 + 7*R[2, 3, 4] + 53*R[2, 3, 5])) + 
      HPL[{0}, r1]*(HPL[{3}, r1]*(21 - 7*R[2, 3, 4] - 53*R[2, 3, 5]) + 
        HPL[{-2, 1}, r1]*(6 - 22*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (6 - 22*R[2, 3, 5]) + 3*HPL[{-2, -1}, r1]*(-3 + R[2, 3, 4] + 
          4*R[2, 3, 5]) + (4*HPL[{1}, r1]^3*(-3 + R[2, 3, 4] + 6*R[2, 3, 5]))/
         3 + HPL[{1}, r1]*HPL[{2}, r1]*(-23 + 4*R[2, 3, 4] + 44*R[2, 3, 5]) + 
        HPL[{2, 1}, r1]*(-29 + 16*R[2, 3, 4] + 52*R[2, 3, 5]) + 
        (7 - 7*R[2, 3, 4] - 8*R[2, 3, 5])*Zeta[3]) + 
      HPL[{1}, r1]*(HPL[{3}, r1]*(23 - 4*R[2, 3, 4] - 44*R[2, 3, 5]) + 
        HPL[{-2, 1}, r1]*(10 - 24*R[2, 3, 5]) + HPL[{2, -1}, r1]*
         (10 - 24*R[2, 3, 5]) + 8*HPL[{2, 1}, r1]*(-3 + R[2, 3, 4] + 
          6*R[2, 3, 5]) + HPL[{-2, -1}, r1]*(-4 + 8*R[2, 3, 5]) + 
        (5 - 4*R[2, 3, 4] - 8*R[2, 3, 5])*Zeta[3])) - 
    R[2, 3, 5]*(4*Pi^2*Zeta[3] + 41*Zeta[5])
 
hHPL[4, {1, 0}, {1, -1, 1}] = 
   HPL[{2, -2, 1}, r1]*(-2 + R[3, 4, 5]*(2 - 7*Rb[2, 3, 4])) + 
    HPL[{2, 2, -1}, r1]*(-2 + R[3, 4, 5]*(2 - 7*Rb[2, 3, 4])) + 
    (HPL[{-2}, r1]^2*HPL[{0}, r1]*(R[3, 4, 5]*(35 - 11*Rb[2, 3, 4]) + 
       17*(-1 + Rb[2, 3, 4])))/2 + HPL[{-3, -2}, r1]*
     (R[3, 4, 5]*(35 - 11*Rb[2, 3, 4]) + 17*(-1 + Rb[2, 3, 4])) + 
    HPL[{-2, -2, -1}, r1]*(2 + R[3, 4, 5]*(4 - 5*Rb[2, 3, 4]) - 
      2*Rb[2, 3, 4]) - 4*Pi^2*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
     (-1 + Rb[2, 3, 4]) - 4*Pi^2*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
     (-1 + Rb[2, 3, 4]) - (5*HPL[{-1}, r1]^4*HPL[{0}, r1]*R[3, 4, 5]*
      (-1 + Rb[2, 3, 4]))/2 + 2*Pi^2*HPL[{-2, -1}, r1]*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) + 12*HPL[{-2, -1, -1, -1}, r1]*R[3, 4, 5]*
     (-1 + Rb[2, 3, 4]) + (16*Pi^2*HPL[{1}, r1]^3*(-1 + R[3, 4, 5])*
      Rb[2, 3, 4])/3 + (64*HPL[{1}, r1]^5*(-1 + R[3, 4, 5])*Rb[2, 3, 4])/5 + 
    (5*HPL[{0}, r1]^5*(-6 + 7*R[3, 4, 5])*Rb[2, 3, 4])/3 + 
    HPL[{-3, -1, 1}, r1]*(2 + R[3, 4, 5]*(30 - 69*Rb[2, 3, 4]) + 
      6*Rb[2, 3, 4]) + Pi^2*HPL[{3}, r1]*
     (-3 + R[3, 4, 5]*(5 - 14*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) + 
    HPL[{-3, 1, -1}, r1]*(-6 + R[3, 4, 5]*(6 - 33*Rb[2, 3, 4]) + 
      14*Rb[2, 3, 4]) + HPL[{2, 1, -2}, r1]*
     (-6 + R[3, 4, 5]*(18 - 41*Rb[2, 3, 4]) + 18*Rb[2, 3, 4]) + 
    HPL[{3, -1, -1}, r1]*(-14 + 3*R[3, 4, 5]*(-6 + Rb[2, 3, 4]) + 
      22*Rb[2, 3, 4]) + HPL[{4, 1}, r1]*
     (-39 + R[3, 4, 5]*(69 - 93*Rb[2, 3, 4]) + 45*Rb[2, 3, 4]) + 
    HPL[{3, 2}, r1]*(-33 + R[3, 4, 5]*(43 - 78*Rb[2, 3, 4]) + 
      54*Rb[2, 3, 4]) + HPL[{3, 1, 1}, r1]*
     (-18 + R[3, 4, 5]*(42 - 128*Rb[2, 3, 4]) + 62*Rb[2, 3, 4]) + 
    HPL[{5}, r1]*(-90 + R[3, 4, 5]*(158 - 384*Rb[2, 3, 4]) + 
      176*Rb[2, 3, 4]) + HPL[{-2, -2, 1}, r1]*(4 - 4*Rb[2, 3, 4] - 
      6*R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])) + HPL[{2, -1, -2}, r1]*
     (4*(-1 + Rb[2, 3, 4]) + 6*R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])) - 
    4*HPL[{-2, -1, -1, 1}, r1]*(4 - 4*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])) - 4*HPL[{-2, -1, 1, -1}, r1]*
     (4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])) - 
    4*HPL[{-2, 1, -1, -1}, r1]*(4 - 4*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])) - 4*HPL[{2, -1, -1, -1}, r1]*
     (4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])) - 
    8*HPL[{-2, 1, 1, 1}, r1]*(3 - 4*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) - 8*HPL[{2, -1, 1, 1}, r1]*
     (3 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) - 
    8*HPL[{2, 1, -1, 1}, r1]*(3 - 4*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) - 8*HPL[{2, 1, 1, -1}, r1]*
     (3 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) + 
    HPL[{2, 2, 1}, r1]*(-4 + 12*Rb[2, 3, 4] - 8*R[3, 4, 5]*
       (-2 + 5*Rb[2, 3, 4])) + 2*Pi^2*HPL[{2, 1}, r1]*
     (2 - 4*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 5*Rb[2, 3, 4])) + 
    2*HPL[{-2, -1, 1, 1}, r1]*(6 - 10*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 13*Rb[2, 3, 4])) + 2*HPL[{-2, 1, -1, 1}, r1]*
     (6 - 10*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 13*Rb[2, 3, 4])) + 
    2*HPL[{-2, 1, 1, -1}, r1]*(6 - 10*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 13*Rb[2, 3, 4])) + 2*HPL[{2, -1, -1, 1}, r1]*
     (6 - 10*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 13*Rb[2, 3, 4])) + 
    2*HPL[{2, -1, 1, -1}, r1]*(6 - 10*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 13*Rb[2, 3, 4])) + 2*HPL[{2, 1, -1, -1}, r1]*
     (6 - 10*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 13*Rb[2, 3, 4])) + 
    (10*HPL[{0}, r1]^4*HPL[{1}, r1]*(2 - 16*Rb[2, 3, 4] + 
       R[3, 4, 5]*(-2 + 17*Rb[2, 3, 4])))/3 + HPL[{-4, -1}, r1]*
     (-17 + 11*Rb[2, 3, 4] + 4*R[3, 4, 5]*(6 + 17*Rb[2, 3, 4])) + 
    4*HPL[{2, 1, 1, 1}, r1]*(6 - 16*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 19*Rb[2, 3, 4])) + HPL[{-3, -1, -1}, r1]*
     (-18*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-17 + 20*Rb[2, 3, 4])) + 
    HPL[{-3, 1, 1}, r1]*(6 - 22*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 29*Rb[2, 3, 4])) + HPL[{3, -1, 1}, r1]*
     (6 - 22*Rb[2, 3, 4] + R[3, 4, 5]*(-6 + 29*Rb[2, 3, 4])) + 
    HPL[{3, 1, -1}, r1]*(6 - 22*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-6 + 29*Rb[2, 3, 4])) + HPL[{-4, 1}, r1]*
     (26 - 27*Rb[2, 3, 4] + R[3, 4, 5]*(-56 + 34*Rb[2, 3, 4])) + 
    HPL[{4, -1}, r1]*(26 - 27*Rb[2, 3, 4] + R[3, 4, 5]*
       (-56 + 34*Rb[2, 3, 4])) + HPL[{2, -2, -1}, r1]*
     (2 + R[3, 4, 5]*(-34 + 37*Rb[2, 3, 4])) + HPL[{-4}, r1]*HPL[{0}, r1]*
     (-90 + 152*Rb[2, 3, 4] - 9*R[3, 4, 5]*(-18 + 37*Rb[2, 3, 4])) + 
    HPL[{-5}, r1]*(90 - 152*Rb[2, 3, 4] + 9*R[3, 4, 5]*
       (-18 + 37*Rb[2, 3, 4])) + HPL[{-3, 2}, r1]*(28 - 42*Rb[2, 3, 4] + 
      R[3, 4, 5]*(-38 + 49*Rb[2, 3, 4])) + HPL[{3, -2}, r1]*
     (26 - 29*Rb[2, 3, 4] + R[3, 4, 5]*(-48 + 51*Rb[2, 3, 4])) + 
    HPL[{-1}, r1]^3*((2*HPL[{0}, r1]*HPL[{1}, r1]*(1 - Rb[2, 3, 4] + 
         R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/3 + 
      (HPL[{0}, r1]^2*(5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
          (-23 + 28*Rb[2, 3, 4])))/6) + HPL[{0}, r1]^3*
     ((4*Pi^2*(-3 + 5*R[3, 4, 5])*Rb[2, 3, 4])/3 + 
      (HPL[{2}, r1]*(9 - 49*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 42*Rb[2, 3, 4])))/
       3 + HPL[{1}, r1]^2*(7 - 102*Rb[2, 3, 4] + R[3, 4, 5]*
         (-7 + 107*Rb[2, 3, 4]))) + HPL[{-3}, r1]*
     (HPL[{0}, r1]*HPL[{1}, r1]*(-2 + R[3, 4, 5]*(2 - 43*Rb[2, 3, 4]) + 
        41*Rb[2, 3, 4]) + HPL[{2}, r1]*
       (-28 + R[3, 4, 5]*(38 - 49*Rb[2, 3, 4]) + 42*Rb[2, 3, 4]) + 
      Pi^2*(3 - 3*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 6*Rb[2, 3, 4])) + 
      HPL[{-1}, r1]^2*(2 - 2*Rb[2, 3, 4] + R[3, 4, 5]*
         (-9/2 + 7*Rb[2, 3, 4])) + HPL[{-2}, r1]*(-17*(-1 + Rb[2, 3, 4]) + 
        R[3, 4, 5]*(-35 + 11*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
       (3 + 21*Rb[2, 3, 4] - (R[3, 4, 5]*(6 + 35*Rb[2, 3, 4]))/2) + 
      HPL[{0}, r1]^2*(45 - 59*Rb[2, 3, 4] + R[3, 4, 5]*
         (-68 + 105*Rb[2, 3, 4])) + HPL[{-1}, r1]*
       (HPL[{0}, r1]*(-10 + 6*Rb[2, 3, 4] + R[3, 4, 5]*(41 + Rb[2, 3, 4])) + 
        HPL[{1}, r1]*(2 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
           (-2 + 23*Rb[2, 3, 4])))) + HPL[{-1}, r1]^2*
     (HPL[{-2, 1}, r1]*(R[3, 4, 5]*(4 - 6*Rb[2, 3, 4]) + 
        4*(-1 + Rb[2, 3, 4])) + HPL[{2, -1}, r1]*
       (R[3, 4, 5]*(4 - 6*Rb[2, 3, 4]) + 4*(-1 + Rb[2, 3, 4])) + 
      HPL[{3}, r1]*(R[3, 4, 5]*(1 - (11*Rb[2, 3, 4])/2) + 
        5*(-1 + Rb[2, 3, 4])) - (HPL[{0}, r1]^3*(21 + 68*R[3, 4, 5])*
        (-1 + Rb[2, 3, 4]))/6 + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (-11*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-11 + (25*Rb[2, 3, 4])/2)) + 
      HPL[{2, 1}, r1]*(-10*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*
         (-10 + 13*Rb[2, 3, 4])) + HPL[{0}, r1]*
       (-3*Pi^2*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + HPL[{2}, r1]*
         (5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + (11*Rb[2, 3, 4])/2)) + 
        HPL[{1}, r1]^2*(5 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
           (-5 + (13*Rb[2, 3, 4])/2))) + 
      ((1 + 10*R[3, 4, 5])*(-1 + Rb[2, 3, 4])*Zeta[3])/2) + 
    HPL[{0}, r1]^2*(HPL[{-2, 1}, r1]*(-24 + R[3, 4, 5]*
         (12 - 58*Rb[2, 3, 4]) + 60*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*
       (-24 + R[3, 4, 5]*(12 - 58*Rb[2, 3, 4]) + 60*Rb[2, 3, 4]) + 
      HPL[{3}, r1]*(-33 + R[3, 4, 5]*(53 - 142*Rb[2, 3, 4]) + 
        75*Rb[2, 3, 4]) + 2*HPL[{-2, -1}, r1]*
       (-6 + (1 + 24*R[3, 4, 5])*Rb[2, 3, 4]) + HPL[{2, 1}, r1]*
       (27 - 97*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 71*Rb[2, 3, 4])) + 
      (HPL[{1}, r1]^3*(7 - 297*Rb[2, 3, 4] + R[3, 4, 5]*
          (-7 + 302*Rb[2, 3, 4])))/3 + HPL[{1}, r1]*
       (HPL[{2}, r1]*(-6 + R[3, 4, 5]*(6 - 21*Rb[2, 3, 4]) + 
          23*Rb[2, 3, 4]) + Pi^2*(3 - 15*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-3 + 16*Rb[2, 3, 4]))) + 2*(23 - 32*R[3, 4, 5])*
       Rb[2, 3, 4]*Zeta[3]) + HPL[{1}, r1]^2*
     (-4*HPL[{-2, 1}, r1]*(3 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 5*Rb[2, 3, 4])) - 4*HPL[{2, -1}, r1]*(3 - 4*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-3 + 5*Rb[2, 3, 4])) + HPL[{3}, r1]*
       (-5 - 13*Rb[2, 3, 4] + R[3, 4, 5]*(5 + 8*Rb[2, 3, 4])) + 
      HPL[{-2, -1}, r1]*(6 - 10*Rb[2, 3, 4] + R[3, 4, 5]*
         (-6 + 13*Rb[2, 3, 4])) + 2*HPL[{2, 1}, r1]*(6 - 16*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-6 + 19*Rb[2, 3, 4])) + 
      ((-5 + R[3, 4, 5]*(5 - 76*Rb[2, 3, 4]) + 73*Rb[2, 3, 4])*Zeta[3])/2) + 
    HPL[{2}, r1]*(HPL[{3}, r1]*(33 - 54*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-43 + 78*Rb[2, 3, 4])) + 
      (-1 + 6*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 4*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{-2}, r1]*(HPL[{-1}, r1]^2*HPL[{0}, r1]*
       (R[3, 4, 5]*(9/2 - 7*Rb[2, 3, 4]) + 2*(-1 + Rb[2, 3, 4])) + 
      HPL[{3}, r1]*(-26 + R[3, 4, 5]*(48 - 51*Rb[2, 3, 4]) + 
        29*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*(4 - 4*Rb[2, 3, 4] - 
        6*R[3, 4, 5]*(-2 + 3*Rb[2, 3, 4])) + HPL[{0}, r1]^3*
       (2*R[3, 4, 5]*(7 + 3*Rb[2, 3, 4]) + (5*(-9 + 5*Rb[2, 3, 4]))/3) + 
      HPL[{2, 1}, r1]*(6 - 18*Rb[2, 3, 4] + R[3, 4, 5]*
         (-18 + 41*Rb[2, 3, 4])) + HPL[{0}, r1]^2*HPL[{1}, r1]*
       (2 - 41*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 43*Rb[2, 3, 4])) + 
      HPL[{-1}, r1]*(HPL[{0}, r1]*HPL[{1}, r1]*
         (-2 + R[3, 4, 5]*(2 - 23*Rb[2, 3, 4]) + 4*Rb[2, 3, 4]) + 
        HPL[{0}, r1]^2*(10 - 6*Rb[2, 3, 4] - R[3, 4, 5]*
           (41 + Rb[2, 3, 4]))) + HPL[{0}, r1]*
       (Pi^2*(R[3, 4, 5]*(5 - 6*Rb[2, 3, 4]) + 3*(-1 + Rb[2, 3, 4])) + 
        HPL[{1}, r1]^2*(-3*(1 + 7*Rb[2, 3, 4]) + R[3, 4, 5]*
           (3 + (35*Rb[2, 3, 4])/2)) + HPL[{2}, r1]*(26 - 29*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-48 + 51*Rb[2, 3, 4]))) + 
      (5 + Rb[2, 3, 4] - R[3, 4, 5]*(2 + 25*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{-1}, r1]*((2*HPL[{0}, r1]^4*(19 - 25*Rb[2, 3, 4] + 
         5*R[3, 4, 5]*(-4 + 5*Rb[2, 3, 4])))/3 + 
      (2*HPL[{0}, r1]^3*HPL[{1}, r1]*(38 - 47*Rb[2, 3, 4] + 
         R[3, 4, 5]*(-38 + 54*Rb[2, 3, 4])))/3 + HPL[{0}, r1]^2*
       (HPL[{2}, r1]*(-25 + R[3, 4, 5]*(49 - 11*Rb[2, 3, 4]) + 
          11*Rb[2, 3, 4]) + Pi^2*(5 - 5*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-9 + 8*Rb[2, 3, 4])) + HPL[{1}, r1]^2*
         (14 - 19*Rb[2, 3, 4] + R[3, 4, 5]*(-14 + (51*Rb[2, 3, 4])/2))) + 
      HPL[{1}, r1]*(HPL[{3}, r1]*(-8 + R[3, 4, 5]*(8 - 37*Rb[2, 3, 4]) + 
          14*Rb[2, 3, 4]) + 4*HPL[{-2, -1}, r1]*(3 - 3*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-3 + 4*Rb[2, 3, 4])) + HPL[{-2, 1}, r1]*
         (R[3, 4, 5]*(16 - 26*Rb[2, 3, 4]) + 4*(-4 + 5*Rb[2, 3, 4])) + 
        HPL[{2, -1}, r1]*(R[3, 4, 5]*(16 - 26*Rb[2, 3, 4]) + 
          4*(-4 + 5*Rb[2, 3, 4])) + 8*HPL[{2, 1}, r1]*(4 - 5*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-4 + 7*Rb[2, 3, 4])) + 
        (-17 + R[3, 4, 5]*(17 - 22*Rb[2, 3, 4]) + 18*Rb[2, 3, 4])*Zeta[3]) + 
      HPL[{0}, r1]*(HPL[{-2, 1}, r1]*(-16 + R[3, 4, 5]*(6 - 12*Rb[2, 3, 4]) + 
          22*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*
         (-16 + R[3, 4, 5]*(6 - 12*Rb[2, 3, 4]) + 22*Rb[2, 3, 4]) + 
        (4*HPL[{1}, r1]^3*(4 - 5*Rb[2, 3, 4] + R[3, 4, 5]*
            (-4 + 7*Rb[2, 3, 4])))/3 + HPL[{3}, r1]*(25 - 11*Rb[2, 3, 4] + 
          R[3, 4, 5]*(-49 + 11*Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*
         (-13*(-1 + Rb[2, 3, 4]) + R[3, 4, 5]*(-25 + 32*Rb[2, 3, 4])) + 
        HPL[{2, 1}, r1]*(20 - 34*Rb[2, 3, 4] + R[3, 4, 5]*
           (-8 + 35*Rb[2, 3, 4])) + HPL[{1}, r1]*
         (4*Pi^2*(-1 + R[3, 4, 5])*(-1 + Rb[2, 3, 4]) + 
          HPL[{2}, r1]*(8 - 14*Rb[2, 3, 4] + R[3, 4, 5]*
             (-8 + 37*Rb[2, 3, 4]))) + 
        (-19 + R[3, 4, 5]*(29 - 28*Rb[2, 3, 4]) + 23*Rb[2, 3, 4])*Zeta[3])) + 
    HPL[{0}, r1]*(HPL[{-2, -1, -1}, r1]*(R[3, 4, 5]*(29 - 35*Rb[2, 3, 4]) + 
        12*(-1 + Rb[2, 3, 4])) + HPL[{2, -2}, r1]*
       (2 - 2*R[3, 4, 5]*(-5 + Rb[2, 3, 4]) - 13*Rb[2, 3, 4]) + 
      HPL[{-3, -1}, r1]*(-17 + R[3, 4, 5]*(46 - 90*Rb[2, 3, 4]) + 
        23*Rb[2, 3, 4]) + (HPL[{2}, r1]^2*
        (-33 + R[3, 4, 5]*(43 - 78*Rb[2, 3, 4]) + 54*Rb[2, 3, 4]))/2 + 
      HPL[{-2, 1, 1}, r1]*(-4 + 4*Rb[2, 3, 4] - 2*R[3, 4, 5]*
         (4 + Rb[2, 3, 4])) + HPL[{2, -1, 1}, r1]*(-4 + 4*Rb[2, 3, 4] - 
        2*R[3, 4, 5]*(4 + Rb[2, 3, 4])) + HPL[{2, 1, -1}, r1]*
       (-4 + 4*Rb[2, 3, 4] - 2*R[3, 4, 5]*(4 + Rb[2, 3, 4])) + 
      HPL[{3, 1}, r1]*(R[3, 4, 5]*(17 - 63*Rb[2, 3, 4]) + 
        9*(-3 + 7*Rb[2, 3, 4])) + HPL[{2, 1, 1}, r1]*(6 - 26*Rb[2, 3, 4] + 
        R[3, 4, 5]*(6 + 8*Rb[2, 3, 4])) + Pi^2*HPL[{2}, r1]*
       (3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-5 + 14*Rb[2, 3, 4])) + 
      HPL[{-3, 1}, r1]*(30 - 57*Rb[2, 3, 4] + 4*R[3, 4, 5]*
         (-5 + 16*Rb[2, 3, 4])) + HPL[{3, -1}, r1]*(30 - 57*Rb[2, 3, 4] + 
        4*R[3, 4, 5]*(-5 + 16*Rb[2, 3, 4])) + 2*HPL[{-2, -1, 1}, r1]*
       (8 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(-8 + 17*Rb[2, 3, 4])) + 
      2*HPL[{-2, 1, -1}, r1]*(8 - 11*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-8 + 17*Rb[2, 3, 4])) + 2*HPL[{2, -1, -1}, r1]*
       (8 - 11*Rb[2, 3, 4] + R[3, 4, 5]*(-8 + 17*Rb[2, 3, 4])) + 
      2*HPL[{4}, r1]*(45 - 88*Rb[2, 3, 4] + R[3, 4, 5]*
         (-79 + 192*Rb[2, 3, 4])) + (HPL[{1}, r1]^4*(6 - 320*Rb[2, 3, 4] + 
         R[3, 4, 5]*(-6 + 323*Rb[2, 3, 4])))/6 + HPL[{1}, r1]^2*
       (HPL[{2}, r1]*(5 + 13*Rb[2, 3, 4] - R[3, 4, 5]*(5 + 8*Rb[2, 3, 4])) + 
        Pi^2*(2 - 16*Rb[2, 3, 4] + R[3, 4, 5]*(-2 + 17*Rb[2, 3, 4]))) + 
      HPL[{1}, r1]*(HPL[{-2, 1}, r1]*(-16 + R[3, 4, 5]*
           (16 - 60*Rb[2, 3, 4]) + 50*Rb[2, 3, 4]) + HPL[{2, -1}, r1]*
         (-16 + R[3, 4, 5]*(16 - 60*Rb[2, 3, 4]) + 50*Rb[2, 3, 4]) + 
        HPL[{3}, r1]*(6 - 23*Rb[2, 3, 4] + 3*R[3, 4, 5]*
           (-2 + 7*Rb[2, 3, 4])) + HPL[{-2, -1}, r1]*(-2*(5 + Rb[2, 3, 4]) + 
          R[3, 4, 5]*(10 + 17*Rb[2, 3, 4])) + 2*HPL[{2, 1}, r1]*
         (7 - 41*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 46*Rb[2, 3, 4])) + 
        2*(-5 + R[3, 4, 5]*(5 - 46*Rb[2, 3, 4]) + 42*Rb[2, 3, 4])*Zeta[3])) + 
    Rb[2, 3, 4]*(2*Pi^2*(1 - 3*R[3, 4, 5])*Zeta[3] + 
      (20 - 61*R[3, 4, 5])*Zeta[5])
 
hHPL[4, {1, 0}, {1, 1, 1}] = -76*HPL[{-5}, r1] + 
    76*HPL[{-4}, r1]*HPL[{0}, r1] + HPL[{0}, r1]^4*
     (8*HPL[{-1}, r1] - (40*HPL[{1}, r1])/3) - (16*Pi^2*HPL[{1}, r1]^3)/3 - 
    (64*HPL[{1}, r1]^5)/5 + HPL[{-3}, r1]*(4*HPL[{-1}, r1]*HPL[{1}, r1] + 
      44*HPL[{1}, r1]^2 + 24*HPL[{2}, r1]) + HPL[{0}, r1]^3*
     ((-76*HPL[{-2}, r1])/3 + 12*HPL[{-1}, r1]*HPL[{1}, r1] - 
      58*HPL[{1}, r1]^2 + (104*HPL[{2}, r1])/3) + 2*Pi^2*HPL[{3}, r1] + 
    92*HPL[{5}, r1] - 12*HPL[{-4, -1}, r1] - 44*HPL[{-4, 1}, r1] - 
    24*HPL[{-3, 2}, r1] + HPL[{0}, r1]^2*(-80*HPL[{-2}, r1]*HPL[{1}, r1] - 
      (226*HPL[{1}, r1]^3)/3 + HPL[{-1}, r1]*(-8*HPL[{-2}, r1] + 
        10*HPL[{1}, r1]^2 + 28*HPL[{2}, r1]) + HPL[{1}, r1]*
       (-6*Pi^2 + 108*HPL[{2}, r1]) - 4*HPL[{3}, r1] + 12*HPL[{-2, -1}, r1] + 
      36*HPL[{2, 1}, r1]) - 20*HPL[{3, -2}, r1] + 64*HPL[{3, 2}, r1] - 
    44*HPL[{4, -1}, r1] + 168*HPL[{4, 1}, r1] + 24*HPL[{-3, 1, 1}, r1] + 
    4*HPL[{2, -2, -1}, r1] + 20*HPL[{2, 1, -2}, r1] + 32*HPL[{2, 2, 1}, r1] + 
    24*HPL[{3, -1, 1}, r1] + 24*HPL[{3, 1, -1}, r1] + 4*HPL[{3, 1, 1}, r1] + 
    16*HPL[{-2, -1, 1, 1}, r1] + 16*HPL[{-2, 1, -1, 1}, r1] + 
    16*HPL[{-2, 1, 1, -1}, r1] - 48*HPL[{-2, 1, 1, 1}, r1] + 
    16*HPL[{2, -1, -1, 1}, r1] + 16*HPL[{2, -1, 1, -1}, r1] - 
    48*HPL[{2, -1, 1, 1}, r1] + 16*HPL[{2, 1, -1, -1}, r1] - 
    48*HPL[{2, 1, -1, 1}, r1] - 48*HPL[{2, 1, 1, -1}, r1] + 
    80*HPL[{2, 1, 1, 1}, r1] + HPL[{2}, r1]*(-64*HPL[{3}, r1] - 22*Zeta[3]) + 
    HPL[{-1}, r1]*HPL[{1}, r1]*(-12*HPL[{3}, r1] - 8*HPL[{-2, 1}, r1] - 
      8*HPL[{2, -1}, r1] + 16*HPL[{2, 1}, r1] - 2*Zeta[3]) + 
    HPL[{-2}, r1]*(20*HPL[{3}, r1] - 20*HPL[{2, 1}, r1] + 18*Zeta[3]) + 
    HPL[{1}, r1]^2*(-62*HPL[{3}, r1] + 8*HPL[{-2, -1}, r1] - 
      24*HPL[{-2, 1}, r1] - 24*HPL[{2, -1}, r1] + 40*HPL[{2, 1}, r1] + 
      19*Zeta[3]) + HPL[{0}, r1]*((-142*HPL[{1}, r1]^4)/3 + 
      HPL[{-3}, r1]*(8*HPL[{-1}, r1] + 80*HPL[{1}, r1]) + 
      HPL[{-2}, r1]*(-44*HPL[{1}, r1]^2 - 20*HPL[{2}, r1]) - 
      2*Pi^2*HPL[{2}, r1] + 32*HPL[{2}, r1]^2 + HPL[{1}, r1]^2*
       (-12*Pi^2 + 62*HPL[{2}, r1]) - 92*HPL[{4}, r1] + 
      12*HPL[{-3, -1}, r1] - 4*HPL[{-3, 1}, r1] - 4*HPL[{2, -2}, r1] - 
      4*HPL[{3, -1}, r1] - 40*HPL[{3, 1}, r1] + 4*HPL[{-2, -1, 1}, r1] + 
      4*HPL[{-2, 1, -1}, r1] - 44*HPL[{-2, 1, 1}, r1] + 
      4*HPL[{2, -1, -1}, r1] - 44*HPL[{2, -1, 1}, r1] - 
      44*HPL[{2, 1, -1}, r1] + 92*HPL[{2, 1, 1}, r1] + 
      HPL[{-1}, r1]*(-4*HPL[{-2}, r1]*HPL[{1}, r1] + (8*HPL[{1}, r1]^3)/3 + 
        12*HPL[{1}, r1]*HPL[{2}, r1] - 28*HPL[{3}, r1] - 
        12*HPL[{-2, 1}, r1] - 12*HPL[{2, -1}, r1] + 28*HPL[{2, 1}, r1] - 
        8*Zeta[3]) + HPL[{1}, r1]*(-108*HPL[{3}, r1] + 24*HPL[{-2, -1}, r1] - 
        24*HPL[{-2, 1}, r1] - 24*HPL[{2, -1}, r1] + 60*HPL[{2, 1}, r1] + 
        24*Zeta[3]))
 
hHPL[4, {1, 1}, {-1, 1, 1}] = 
   HPL[{-1}, r1]^2*(HPL[{0}, r1]^2*(2 - R[2, 3, 4]/2 - 3*R[2, 3, 5]) + 
      HPL[{0}, r1]*HPL[{1}, r1]*(1 - 2*R[2, 3, 5])) + 
    (2*HPL[{0}, r1]^3*HPL[{1}, r1]*(9 + 4*R[2, 3, 4] - 26*R[2, 3, 5]))/3 + 
    (10*HPL[{0}, r1]^4*(R[2, 3, 4] - R[2, 3, 5]))/3 + 
    HPL[{-3}, r1]*(HPL[{0}, r1]*(2 + 9*R[2, 3, 4] - 22*R[2, 3, 5]) + 
      HPL[{1}, r1]*(5 - 10*R[2, 3, 5]) + HPL[{-1}, r1]*
       (-4 + 3*R[2, 3, 4] + 2*R[2, 3, 5])) + HPL[{0}, r1]^2*
     (HPL[{2}, r1]*(2 + 23*R[2, 3, 4] - 40*R[2, 3, 5]) + 
      4*HPL[{1}, r1]^2*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) + 
      HPL[{-2}, r1]*(-2 - 9*R[2, 3, 4] + 22*R[2, 3, 5])) + 
    HPL[{-1}, r1]*(HPL[{0}, r1]*(HPL[{1}, r1]^2*(4 - 8*R[2, 3, 5]) + 
        HPL[{2}, r1]*(-9 + 8*R[2, 3, 4] - 6*R[2, 3, 5]) + 
        HPL[{-2}, r1]*(4 - 3*R[2, 3, 4] - 2*R[2, 3, 5])) + 
      HPL[{0}, r1]^2*HPL[{1}, r1]*(9 - 18*R[2, 3, 5]) + 
      HPL[{2, 1}, r1]*(8 - 16*R[2, 3, 5]) + HPL[{0}, r1]^3*
       (-6 + 6*R[2, 3, 4] - (20*R[2, 3, 5])/3) + HPL[{-2, 1}, r1]*
       (-2 + 4*R[2, 3, 5]) + HPL[{2, -1}, r1]*(-2 + 4*R[2, 3, 5]) + 
      HPL[{3}, r1]*(9 - 8*R[2, 3, 4] + 6*R[2, 3, 5]) - 
      3*(-1 + R[2, 3, 4] - 2*R[2, 3, 5])*Zeta[3]) + 
    HPL[{0}, r1]*(HPL[{2, 1}, r1]*(4 + 24*R[2, 3, 4] - 48*R[2, 3, 5]) + 
      4*HPL[{1}, r1]*HPL[{2}, r1]*(3 + R[2, 3, 4] - 8*R[2, 3, 5]) + 
      (4*HPL[{1}, r1]^3*(2 + R[2, 3, 4] - 6*R[2, 3, 5]))/3 + 
      HPL[{-2, -1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) + 
      HPL[{-2}, r1]*HPL[{1}, r1]*(-5 + 10*R[2, 3, 5]) + 
      HPL[{-2, 1}, r1]*(-2 - 4*R[2, 3, 4] + 16*R[2, 3, 5]) + 
      HPL[{2, -1}, r1]*(-2 - 4*R[2, 3, 4] + 16*R[2, 3, 5]) + 
      HPL[{3}, r1]*(-2 - 23*R[2, 3, 4] + 40*R[2, 3, 5]) + 
      12*(-R[2, 3, 4] + R[2, 3, 5])*Zeta[3]) + 
    HPL[{1}, r1]*(-4*HPL[{3}, r1]*(3 + R[2, 3, 4] - 8*R[2, 3, 5]) + 
      8*HPL[{2, 1}, r1]*(2 + R[2, 3, 4] - 6*R[2, 3, 5]) + 
      HPL[{-2, -1}, r1]*(2 - 4*R[2, 3, 5]) + HPL[{-2, 1}, r1]*
       (-8 + 16*R[2, 3, 5]) + HPL[{2, -1}, r1]*(-8 + 16*R[2, 3, 5]) + 
      (-3 - 4*R[2, 3, 4] + 14*R[2, 3, 5])*Zeta[3])
 
hHPL[4, {1, 1}, {1, -1, 1}] = (14*HPL[{-1}, r1]^3*HPL[{0}, r1]*R[3, 4, 5]*
      (-1 + Rb[2, 3, 4]))/3 - (20*HPL[{0}, r1]^4*(-1 + R[3, 4, 5])*
      Rb[2, 3, 4])/3 - 16*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] + 
    (8*HPL[{0}, r1]^3*HPL[{1}, r1]*(-1 + R[3, 4, 5]*(1 - 10*Rb[2, 3, 4]) + 
       9*Rb[2, 3, 4]))/3 + HPL[{-1}, r1]^2*
     (2*HPL[{0}, r1]^2*(-1 + R[3, 4, 5]*(9 - 10*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      2*HPL[{0}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
        Rb[2, 3, 4])) + HPL[{-3}, r1]*
     (4*HPL[{-1}, r1]*(-1 + R[3, 4, 5]*(5 - 6*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
      HPL[{1}, r1]*(-14 + R[3, 4, 5]*(14 - 44*Rb[2, 3, 4]) + 
        30*Rb[2, 3, 4]) + HPL[{0}, r1]*
       (-22 + R[3, 4, 5]*(30 - 64*Rb[2, 3, 4]) + 34*Rb[2, 3, 4])) + 
    HPL[{0}, r1]^2*(HPL[{1}, r1]^2*(-5 + R[3, 4, 5]*(5 - 68*Rb[2, 3, 4]) + 
        63*Rb[2, 3, 4]) + HPL[{2}, r1]*
       (-22 + R[3, 4, 5]*(30 - 100*Rb[2, 3, 4]) + 70*Rb[2, 3, 4]) + 
      HPL[{-2}, r1]*(22 - 34*Rb[2, 3, 4] + R[3, 4, 5]*
         (-30 + 64*Rb[2, 3, 4]))) + HPL[{0}, r1]*
     (HPL[{-2, 1}, r1]*(8 + 16*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + 
      HPL[{2, -1}, r1]*(8 + 16*R[3, 4, 5]*(-1 + Rb[2, 3, 4])) + 
      6*HPL[{2, 1}, r1]*(-3 + R[3, 4, 5]*(5 - 10*Rb[2, 3, 4]) + 
        5*Rb[2, 3, 4]) + (8*HPL[{1}, r1]^3*
        (-1 + R[3, 4, 5]*(1 - 23*Rb[2, 3, 4]) + 22*Rb[2, 3, 4]))/3 + 
      HPL[{1}, r1]*HPL[{2}, r1]*(-18 + R[3, 4, 5]*(18 - 80*Rb[2, 3, 4]) + 
        62*Rb[2, 3, 4]) + HPL[{-2, -1}, r1]*(-4 - 4*(-1 + R[3, 4, 5])*
         Rb[2, 3, 4]) + HPL[{3}, r1]*(22 - 70*Rb[2, 3, 4] + 
        10*R[3, 4, 5]*(-3 + 10*Rb[2, 3, 4])) + 2*HPL[{-2}, r1]*HPL[{1}, r1]*
       (7 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-7 + 22*Rb[2, 3, 4])) + 
      24*(-1 + R[3, 4, 5])*Rb[2, 3, 4]*Zeta[3]) + 
    HPL[{-1}, r1]*(-4*HPL[{-2, -1}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]) + 
      6*HPL[{0}, r1]^2*HPL[{1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + 8*HPL[{2, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) - 
      (32*HPL[{0}, r1]^3*(1 - Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])))/
       3 + HPL[{-2, 1}, r1]*(4 - 4*Rb[2, 3, 4] + R[3, 4, 5]*
         (-4 + 8*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(4 - 4*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-4 + 8*Rb[2, 3, 4])) + 2*HPL[{3}, r1]*
       (9 - 9*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 26*Rb[2, 3, 4])) + 
      HPL[{0}, r1]*(HPL[{2}, r1]*(R[3, 4, 5]*(34 - 52*Rb[2, 3, 4]) + 
          18*(-1 + Rb[2, 3, 4])) + 4*HPL[{1}, r1]^2*
         (-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + Rb[2, 3, 4]) + 
        HPL[{-2}, r1]*(4 - 4*Rb[2, 3, 4] + 4*R[3, 4, 5]*
           (-5 + 6*Rb[2, 3, 4]))) + 8*(1 - Rb[2, 3, 4] + 
        R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{1}, r1]*(4*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5]*(1 - 2*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) + 16*HPL[{2, 1}, r1]*
       (-1 + R[3, 4, 5]*(1 - 3*Rb[2, 3, 4]) + 2*Rb[2, 3, 4]) + 
      HPL[{-2, 1}, r1]*(8 - 8*Rb[2, 3, 4] + 8*R[3, 4, 5]*
         (-1 + 2*Rb[2, 3, 4])) + HPL[{2, -1}, r1]*(8 - 8*Rb[2, 3, 4] + 
        8*R[3, 4, 5]*(-1 + 2*Rb[2, 3, 4])) + 2*HPL[{3}, r1]*
       (9 - 31*Rb[2, 3, 4] + R[3, 4, 5]*(-9 + 40*Rb[2, 3, 4])) + 
      4*(1 - 5*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 6*Rb[2, 3, 4]))*Zeta[3])
 
hHPL[4, {1, 1}, {1, 1, 1}] = 16*HPL[{1}, r1]^4 + 
    HPL[{0}, r1]^3*(-8*HPL[{-1}, r1] + 8*HPL[{1}, r1]) + 
    HPL[{-3}, r1]*(8*HPL[{0}, r1] + 20*HPL[{1}, r1]) + 
    HPL[{0}, r1]^2*(-8*HPL[{-2}, r1] - 12*HPL[{-1}, r1]*HPL[{1}, r1] + 
      40*HPL[{1}, r1]^2 + 8*HPL[{2}, r1]) + 
    HPL[{0}, r1]*(-20*HPL[{-2}, r1]*HPL[{1}, r1] + (152*HPL[{1}, r1]^3)/3 + 
      HPL[{-1}, r1]*(-4*HPL[{1}, r1]^2 - 4*HPL[{2}, r1]) + 
      32*HPL[{1}, r1]*HPL[{2}, r1] - 8*HPL[{3}, r1] + 24*HPL[{-2, 1}, r1] + 
      24*HPL[{2, -1}, r1] - 40*HPL[{2, 1}, r1]) + 
    HPL[{1}, r1]*(-32*HPL[{3}, r1] + 8*HPL[{-2, 1}, r1] + 
      8*HPL[{2, -1}, r1] - 16*HPL[{2, 1}, r1] - 4*Zeta[3]) + 
    HPL[{-1}, r1]*(4*HPL[{3}, r1] - 8*HPL[{2, 1}, r1] + 4*Zeta[3])
 
hHPL[4, {1, 2}, {1, -1, 1}] = h[4, {1, 2}, {1, -1, 1}]
 
hHPL[4, {2, 0}, {-1, 1, 1}] = 
   HPL[{0}, r1]^2*(HPL[{2}, r1]*(1 - 22*R[2, 3, 5]) + 
      HPL[{1}, r1]^2*(10 - 20*R[2, 3, 5])) + HPL[{0}, r1]^3*HPL[{1}, r1]*
     (6 - 12*R[2, 3, 5]) - (5*HPL[{0}, r1]^4*R[2, 3, 5])/3 + 
    HPL[{0}, r1]*(HPL[{2, 1}, r1]*(8 - 40*R[2, 3, 5]) + 
      HPL[{1}, r1]*HPL[{2}, r1]*(12 - 24*R[2, 3, 5]) + 
      HPL[{1}, r1]^3*(4 - 8*R[2, 3, 5]) + HPL[{3}, r1]*(-1 + 22*R[2, 3, 5]) + 
      20*R[2, 3, 5]*Zeta[3]) + HPL[{1}, r1]*
     (HPL[{2, 1}, r1]*(24 - 48*R[2, 3, 5]) + HPL[{3}, r1]*
       (-12 + 24*R[2, 3, 5]) + 12*(-1 + 2*R[2, 3, 5])*Zeta[3])
 
hHPL[4, {2, 0}, {1, -1, 1}] = 
   HPL[{-1}, r1]^2*(HPL[{0}, r1]^2*(-2*R[3, 4, 5]*(-2 + Rb[2, 3, 4]) + 
        (9*(-1 + Rb[2, 3, 4]))/2) - 4*HPL[{0}, r1]*HPL[{1}, r1]*
       (-1 + R[3, 4, 5])*(-1 + Rb[2, 3, 4])) + 
    (13*HPL[{-1}, r1]^3*HPL[{0}, r1]*R[3, 4, 5]*(-1 + Rb[2, 3, 4]))/3 + 
    (5*HPL[{0}, r1]^4*(2 - 3*R[3, 4, 5])*Rb[2, 3, 4])/3 - 
    16*HPL[{1}, r1]^4*(-1 + R[3, 4, 5])*Rb[2, 3, 4] + 
    HPL[{0}, r1]^3*HPL[{1}, r1]*(-4 + R[3, 4, 5]*(4 - 30*Rb[2, 3, 4]) + 
      (88*Rb[2, 3, 4])/3) + HPL[{0}, r1]^2*
     (HPL[{2}, r1]*(-11 + R[3, 4, 5]*(15 - 50*Rb[2, 3, 4]) + 
        31*Rb[2, 3, 4]) + HPL[{1}, r1]^2*
       (-8 + R[3, 4, 5]*(8 - 61*Rb[2, 3, 4]) + 59*Rb[2, 3, 4]) + 
      HPL[{-2}, r1]*(7 - Rb[2, 3, 4] - 2*R[3, 4, 5]*(5 + Rb[2, 3, 4]))) + 
    HPL[{-3}, r1]*(HPL[{-1}, r1]*(-1 + R[3, 4, 5]*(2 - 8*Rb[2, 3, 4]) + 
        Rb[2, 3, 4]) - 2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-7 + 2*Rb[2, 3, 4]) + HPL[{0}, r1]*(-7 + Rb[2, 3, 4] + 
        2*R[3, 4, 5]*(5 + Rb[2, 3, 4]))) + 
    HPL[{0}, r1]*(2*HPL[{-2}, r1]*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-7 + 2*Rb[2, 3, 4]) + 2*HPL[{1}, r1]*HPL[{2}, r1]*
       (-8 + R[3, 4, 5]*(8 - 23*Rb[2, 3, 4]) + 21*Rb[2, 3, 4]) + 
      HPL[{2, 1}, r1]*(-16 + R[3, 4, 5]*(24 - 74*Rb[2, 3, 4]) + 
        46*Rb[2, 3, 4]) + HPL[{1}, r1]^3*
       (-4 + R[3, 4, 5]*(4 - (160*Rb[2, 3, 4])/3) + 52*Rb[2, 3, 4]) + 
      HPL[{-2, -1}, r1]*(3*(-1 + Rb[2, 3, 4]) - 2*R[3, 4, 5]*
         (-5 + 7*Rb[2, 3, 4])) + HPL[{3}, r1]*(11 - 31*Rb[2, 3, 4] + 
        5*R[3, 4, 5]*(-3 + 10*Rb[2, 3, 4])) + HPL[{-2, 1}, r1]*
       (28 - 40*Rb[2, 3, 4] + R[3, 4, 5]*(-34 + 48*Rb[2, 3, 4])) + 
      HPL[{2, -1}, r1]*(28 - 40*Rb[2, 3, 4] + R[3, 4, 5]*
         (-34 + 48*Rb[2, 3, 4])) + 4*(-4 + 9*R[3, 4, 5])*Rb[2, 3, 4]*
       Zeta[3]) + HPL[{-1}, r1]*(8*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + Rb[2, 3, 4]) + 8*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*
       (-1 + Rb[2, 3, 4]) - 6*HPL[{-2, -1}, r1]*R[3, 4, 5]*
       (-1 + Rb[2, 3, 4]) - 6*HPL[{0}, r1]^2*HPL[{1}, r1]*(-1 + R[3, 4, 5])*
       (-5 + 6*Rb[2, 3, 4]) + 2*HPL[{0}, r1]^3*
       (-5 + R[3, 4, 5]*(8 - 11*Rb[2, 3, 4]) + 7*Rb[2, 3, 4]) - 
      4*HPL[{2, 1}, r1]*(-1 + R[3, 4, 5])*(-7 + 8*Rb[2, 3, 4]) + 
      2*HPL[{3}, r1]*(5 - 6*Rb[2, 3, 4] + R[3, 4, 5]*
         (-11 + 14*Rb[2, 3, 4])) + HPL[{0}, r1]*
       (2*HPL[{2}, r1]*(-5 + R[3, 4, 5]*(11 - 14*Rb[2, 3, 4]) + 
          6*Rb[2, 3, 4]) - 2*HPL[{1}, r1]^2*(-1 + R[3, 4, 5])*
         (-7 + 8*Rb[2, 3, 4]) + HPL[{-2}, r1]*(1 - Rb[2, 3, 4] + 
          R[3, 4, 5]*(-2 + 8*Rb[2, 3, 4]))) + 
      (5 - 7*Rb[2, 3, 4] + R[3, 4, 5]*(-17 + 16*Rb[2, 3, 4]))*Zeta[3]) + 
    HPL[{1}, r1]*(-8*HPL[{-2, -1}, r1]*(-1 + R[3, 4, 5])*(-1 + Rb[2, 3, 4]) + 
      4*HPL[{-2, 1}, r1]*(-1 + R[3, 4, 5])*(-7 + 8*Rb[2, 3, 4]) + 
      4*HPL[{2, -1}, r1]*(-1 + R[3, 4, 5])*(-7 + 8*Rb[2, 3, 4]) - 
      8*HPL[{2, 1}, r1]*(3 - 7*Rb[2, 3, 4] + R[3, 4, 5]*
         (-3 + 8*Rb[2, 3, 4])) + 2*HPL[{3}, r1]*(8 - 21*Rb[2, 3, 4] + 
        R[3, 4, 5]*(-8 + 23*Rb[2, 3, 4])) + 
      2*(1 - 15*Rb[2, 3, 4] + R[3, 4, 5]*(-1 + 17*Rb[2, 3, 4]))*Zeta[3])
 
hHPL[4, {2, 0}, {1, 1, 1}] = (16*HPL[{0}, r1]^3*HPL[{1}, r1])/3 + 
    16*HPL[{1}, r1]^4 + HPL[{0}, r1]^2*(30*HPL[{1}, r1]^2 + 8*HPL[{2}, r1]) + 
    HPL[{0}, r1]*((128*HPL[{1}, r1]^3)/3 + 20*HPL[{1}, r1]*HPL[{2}, r1] - 
      8*HPL[{3}, r1] - 12*HPL[{2, 1}, r1]) + 
    HPL[{1}, r1]*(-20*HPL[{3}, r1] - 12*Zeta[3])
 

